Denoising of Imaginary Time Response Functions with Hankel projections

Imaginary-time response functions of finite-temperature quantum systems are often obtained with methods that exhibit stochastic or systematic errors. Reducing these errors comes at a large computational cost -- in quantum Monte Carlo simulations, the reduction of noise by a factor of two incurs a simulation cost of a factor of four. In this paper, we relate certain imaginary-time response functions to an inner product on the space of linear operators on Fock space. We then show that data with noise typically does not respect the positive definiteness of its associated Gramian. The Gramian has the structure of a Hankel matrix. As a method for denoising noisy data, we introduce an alternating projection algorithm that finds the closest positive definite Hankel matrix consistent with noisy data. We test our methodology at the example of fermion Green's functions for continuous-time quantum Monte Carlo data and show remarkable improvements of the error, reducing noise by a factor of up to 20 in practical examples. We argue that Hankel projections should be used whenever finite-temperature imaginary-time data of response functions with errors is analyzed, be it in the context of quantum Monte Carlo, quantum computing, or in approximate semianalytic methodologies.

==> anc/supplement/Fig2.xmgr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill off
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Aug  1 15:17:42 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.6, 99.999, 0
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.100000, 0.150000, 0.450000, 0.450000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\xt"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 0.980000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 20
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 0.800000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "G(\xt)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 0.980000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 0.800000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place normal
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.2, 0.35
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 0.980000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden true
@    s0 type xy
@    s0 symbol 3
@    s0 symbol size 1.000000
@    s0 symbol color 15
@    s0 symbol pattern 1
@    s0 symbol fill color 15
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 15
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 15
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Gtl.dat"
@    s0 legend  "Leg orig"
@    s1 hidden true
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 4
@    s1 symbol pattern 1
@    s1 symbol fill color 4
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 4
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 4
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "G_tau_psd_0.dat"
@    s1 legend  "Leg Proj"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Delta.txt"
@    s2 legend  "Exact"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 2
@    s3 symbol pattern 1
@    s3 symbol fill color 2
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 2.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 2
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 2
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Gt.dat"
@    s3 legend  "\xt\0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 15
@    s4 symbol pattern 1
@    s4 symbol fill color 15
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 2.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 15
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 15
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/MoreLeg/ct_hyb_seed_0/G_tau_orig_0.dat"
@    s4 legend  "Leg"
@    s5 hidden true
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 2
@    s5 symbol pattern 1
@    s5 symbol fill color 2
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 2
@    s5 line linewidth 2.5
@    s5 line color 2
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 2
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "/Users/egull/Projects/ImaginaryHankel/Project/fres_it49.dat"
@    s5 legend  "\xt\0 Proj"
@    s6 hidden true
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 4
@    s6 symbol pattern 1
@    s6 symbol fill color 4
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 3
@    s6 line linewidth 2.0
@    s6 line color 4
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 4
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/MoreLeg/ct_hyb_seed_0/G_tau_psd_0.dat"
@    s6 legend  "Legendre Proj"
@g1 on
@g1 hidden false
@g1 type XY
@g1 stacked false
@g1 bar hgap 0.000000
@g1 fixedpoint off
@g1 fixedpoint type 0
@g1 fixedpoint xy 0.000000, 0.000000
@g1 fixedpoint format general general
@g1 fixedpoint prec 6, 6
@with g1
@    world 8.0001, -0.04, 11.999, -0.03
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.450000, 0.150000, 0.800000, 0.450000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\xt"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 0.980000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 0.800000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 0.980000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.002
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place opposite
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type spec
@    yaxis  ticklabel start -0.035000
@    yaxis  ticklabel stop type spec
@    yaxis  ticklabel stop -0.032000
@    yaxis  ticklabel char size 0.800000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place opposite
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.62, 0.28
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 0.980000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden true
@    s0 type xy
@    s0 symbol 3
@    s0 symbol size 1.000000
@    s0 symbol color 15
@    s0 symbol pattern 1
@    s0 symbol fill color 15
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 15
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 15
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "copy of set G0.S1"
@    s0 legend  "Leg orig"
@    s1 hidden true
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 4
@    s1 symbol pattern 1
@    s1 symbol fill color 4
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 4
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 4
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "copy of set G0.S2"
@    s1 legend  "Leg Proj"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "copy of set G0.S0"
@    s2 legend  "Exact"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 1
@    s3 symbol size 1.000000
@    s3 symbol color 2
@    s3 symbol pattern 1
@    s3 symbol fill color 2
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 2.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 0
@    s3 line linewidth 1.0
@    s3 line color 2
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 2
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "copy of set G0.S3"
@    s3 legend  "\xt\0"
@    s4 hidden true
@    s4 type xy
@    s4 symbol 3
@    s4 symbol size 1.000000
@    s4 symbol color 4
@    s4 symbol pattern 1
@    s4 symbol fill color 4
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 2.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 4
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 4
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/MoreLeg/ct_hyb_seed_0/G_tau_orig_0.dat"
@    s4 legend  ""
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 11
@    s5 symbol pattern 1
@    s5 symbol fill color 11
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 2.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 2.0
@    s5 line color 11
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 11
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "copy of set G0.S4"
@    s5 legend  "\xt\0 Proj"
@    s6 hidden true
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 4
@    s6 symbol pattern 1
@    s6 symbol fill color 4
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 3
@    s6 line linewidth 2.0
@    s6 line color 4
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 4
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/MoreLeg/ct_hyb_seed_0/G_tau_psd_0.dat"
@    s6 legend  ""
@g2 on
@g2 hidden false
@g2 type XY
@g2 stacked false
@g2 bar hgap 0.000000
@g2 fixedpoint off
@g2 fixedpoint type 0
@g2 fixedpoint xy 0.000000, 0.000000
@g2 fixedpoint format general general
@g2 fixedpoint prec 6, 6
@with g2
@    world 8.0001, -0.04, 11.999, -0.03
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.800000, 0.150000, 1.150000, 0.450000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\xt"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 0.980000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 0.800000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.002
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place opposite
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type spec
@    yaxis  ticklabel start -0.035000
@    yaxis  ticklabel stop type spec
@    yaxis  ticklabel stop -0.032000
@    yaxis  ticklabel char size 0.800000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place opposite
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.94, 0.28
@    legend box color 1
@    legend box pattern 0
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 0.980000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "copy of set G1.S0"
@    s0 legend  "Exact"
@    s1 hidden true
@    s1 type xy
@    s1 symbol 3
@    s1 symbol size 1.000000
@    s1 symbol color 15
@    s1 symbol pattern 1
@    s1 symbol fill color 15
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 15
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 15
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "copy of set G1.S1"
@    s1 legend  "Leg orig"
@    s2 hidden true
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "copy of set G1.S2"
@    s2 legend  "Leg Proj"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 3
@    s3 symbol size 1.000000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 2.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/MoreLeg/ct_hyb_seed_0/G_tau_orig_0.dat"
@    s3 legend  "Leg"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 4
@    s4 symbol pattern 1
@    s4 symbol fill color 4
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 2.0
@    s4 line color 4
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 4
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/MoreLeg/ct_hyb_seed_0/G_tau_psd_0.dat"
@    s4 legend  "Leg Proj"
@    s5 hidden true
@    s5 type xy
@    s5 symbol 1
@    s5 symbol size 1.000000
@    s5 symbol color 2
@    s5 symbol pattern 1
@    s5 symbol fill color 2
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 2.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 0
@    s5 line linewidth 1.0
@    s5 line color 2
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 2
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "copy of set G1.S3"
@    s5 legend  "\xt\0 orig"
@    s6 hidden true
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 2
@    s6 symbol pattern 1
@    s6 symbol fill color 2
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 2
@    s6 line linewidth 2.5
@    s6 line color 2
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 2
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "copy of set G1.S4"
@    s6 legend  "\xt\0 Proj"
@target G0.S0
@type xy
0 -0.468397
0.05 -0.45374
0.1 -0.439568
0.15 -0.425867
0.2 -0.412623
0.25 -0.399823
0.3 -0.387454
0.35 -0.375502
0.4 -0.363955
0.45 -0.352802
0.5 -0.342029
0.55 -0.331626
0.6 -0.321581
0.65 -0.311883
0.7 -0.302522
0.75 -0.293487
0.8 -0.284768
0.85 -0.276355
0.9 -0.268238
0.95 -0.260409
1 -0.252857
1.05 -0.245575
1.1 -0.238553
1.15 -0.231783
1.2 -0.225257
1.25 -0.218967
1.3 -0.212905
1.35 -0.207064
1.4 -0.201436
1.45 -0.196014
1.5 -0.190791
1.55 -0.185762
1.6 -0.180918
1.65 -0.176254
1.7 -0.171763
1.75 -0.167441
1.8 -0.163279
1.85 -0.159274
1.9 -0.15542
1.95 -0.151711
2 -0.148142
2.05 -0.144708
2.1 -0.141405
2.15 -0.138227
2.2 -0.13517
2.25 -0.132229
2.3 -0.129401
2.35 -0.126681
2.4 -0.124064
2.45 -0.121548
2.5 -0.119128
2.55 -0.116801
2.6 -0.114563
2.65 -0.11241
2.7 -0.11034
2.75 -0.108349
2.8 -0.106434
2.85 -0.104591
2.9 -0.102818
2.95 -0.101113
3 -0.0994721
3.05 -0.0978928
3.1 -0.0963727
3.15 -0.0949093
3.2 -0.0935003
3.25 -0.0921433
3.3 -0.0908361
3.35 -0.0895766
3.4 -0.0883627
3.45 -0.0871923
3.5 -0.0860637
3.55 -0.0849749
3.6 -0.0839241
3.65 -0.0829097
3.7 -0.0819299
3.75 -0.0809832
3.8 -0.080068
3.85 -0.0791829
3.9 -0.0783264
3.95 -0.0774971
4 -0.0766938
4.05 -0.0759152
4.1 -0.0751601
4.15 -0.0744273
4.2 -0.0737157
4.25 -0.0730243
4.3 -0.0723519
4.35 -0.0716977
4.4 -0.0710607
4.45 -0.0704399
4.5 -0.0698346
4.55 -0.0692439
4.6 -0.068667
4.65 -0.0681032
4.7 -0.0675518
4.75 -0.067012
4.8 -0.0664832
4.85 -0.0659648
4.9 -0.0654563
4.95 -0.0649569
5 -0.0644663
5.05 -0.0639839
5.1 -0.0635092
5.15 -0.0630418
5.2 -0.0625812
5.25 -0.0621271
5.3 -0.0616789
5.35 -0.0612365
5.4 -0.0607994
5.45 -0.0603673
5.5 -0.0599399
5.55 -0.0595169
5.6 -0.059098
5.65 -0.0586831
5.7 -0.0582718
5.75 -0.0578639
5.8 -0.0574593
5.85 -0.0570578
5.9 -0.0566591
5.95 -0.0562631
6 -0.0558697
6.05 -0.0554787
6.1 -0.05509
6.15 -0.0547035
6.2 -0.0543191
6.25 -0.0539366
6.3 -0.0535561
6.35 -0.0531774
6.4 -0.0528004
6.45 -0.0524251
6.5 -0.0520515
6.55 -0.0516795
6.6 -0.0513091
6.65 -0.0509402
6.7 -0.0505728
6.75 -0.0502069
6.8 -0.0498425
6.85 -0.0494796
6.9 -0.0491181
6.95 -0.0487582
7 -0.0483997
7.05 -0.0480427
7.1 -0.0476873
7.15 -0.0473334
7.2 -0.046981
7.25 -0.0466303
7.3 -0.0462811
7.35 -0.0459336
7.4 -0.0455878
7.45 -0.0452436
7.5 -0.0449013
7.55 -0.0445607
7.6 -0.0442219
7.65 -0.043885
7.7 -0.04355
7.75 -0.043217
7.8 -0.0428859
7.85 -0.0425569
7.9 -0.04223
7.95 -0.0419052
8 -0.0415826
8.05 -0.0412622
8.1 -0.0409441
8.15 -0.0406283
8.2 -0.0403149
8.25 -0.0400038
8.3 -0.0396953
8.35 -0.0393892
8.4 -0.0390856
8.45 -0.0387847
8.5 -0.0384863
8.55 -0.0381906
8.6 -0.0378977
8.65 -0.0376074
8.7 -0.03732
8.75 -0.0370354
8.8 -0.0367536
8.85 -0.0364748
8.9 -0.0361988
8.95 -0.0359258
9 -0.0356558
9.05 -0.0353888
9.1 -0.0351249
9.15 -0.0348641
9.2 -0.0346063
9.25 -0.0343517
9.3 -0.0341002
9.35 -0.0338519
9.4 -0.0336067
9.45 -0.0333648
9.5 -0.0331261
9.55 -0.0328907
9.6 -0.0326584
9.65 -0.0324295
9.7 -0.0322038
9.75 -0.0319814
9.8 -0.0317623
9.85 -0.0315465
9.9 -0.0313339
9.95 -0.0311247
10 -0.0309188
10.05 -0.0307162
10.1 -0.0305168
10.15 -0.0303208
10.2 -0.0301281
10.25 -0.0299386
10.3 -0.0297524
10.35 -0.0295695
10.4 -0.0293899
10.45 -0.0292134
10.5 -0.0290402
10.55 -0.0288703
10.6 -0.0287035
10.65 -0.0285399
10.7 -0.0283795
10.75 -0.0282222
10.8 -0.028068
10.85 -0.027917
10.9 -0.027769
10.95 -0.027624
11 -0.0274821
11.05 -0.0273432
11.1 -0.0272073
11.15 -0.0270743
11.2 -0.0269442
11.25 -0.026817
11.3 -0.0266927
11.35 -0.0265712
11.4 -0.0264524
11.45 -0.0263365
11.5 -0.0262232
11.55 -0.0261126
11.6 -0.0260047
11.65 -0.0258993
11.7 -0.0257966
11.75 -0.0256964
11.8 -0.0255986
11.85 -0.0255034
11.9 -0.0254105
11.95 -0.02532
12 -0.0252319
12.05 -0.025146
12.1 -0.0250624
12.15 -0.024981
12.2 -0.0249018
12.25 -0.0248247
12.3 -0.0247496
12.35 -0.0246766
12.4 -0.0246056
12.45 -0.0245366
12.5 -0.0244694
12.55 -0.0244041
12.6 -0.0243406
12.65 -0.0242789
12.7 -0.0242189
12.75 -0.0241606
12.8 -0.0241039
12.85 -0.0240489
12.9 -0.0239953
12.95 -0.0239433
13 -0.0238927
13.05 -0.0238435
13.1 -0.0237957
13.15 -0.0237493
13.2 -0.0237041
13.25 -0.0236601
13.3 -0.0236173
13.35 -0.0235757
13.4 -0.0235352
13.45 -0.0234957
13.5 -0.0234573
13.55 -0.0234198
13.6 -0.0233833
13.65 -0.0233477
13.7 -0.0233129
13.75 -0.0232789
13.8 -0.0232457
13.85 -0.0232132
13.9 -0.0231814
13.95 -0.0231503
14 -0.0231198
14.05 -0.0230898
14.1 -0.0230604
14.15 -0.0230314
14.2 -0.023003
14.25 -0.0229749
14.3 -0.0229473
14.35 -0.02292
14.4 -0.022893
14.45 -0.0228663
14.5 -0.0228398
14.55 -0.0228136
14.6 -0.0227875
14.65 -0.0227616
14.7 -0.0227358
14.75 -0.0227101
14.8 -0.0226844
14.85 -0.0226588
14.9 -0.0226332
14.95 -0.0226075
15 -0.0225818
15.05 -0.022556
15.1 -0.0225301
15.15 -0.022504
15.2 -0.0224778
15.25 -0.0224514
15.3 -0.0224248
15.35 -0.022398
15.4 -0.0223709
15.45 -0.0223435
15.5 -0.0223158
15.55 -0.0222878
15.6 -0.0222595
15.65 -0.0222308
15.7 -0.0222017
15.75 -0.0221723
15.8 -0.0221424
15.85 -0.0221121
15.9 -0.0220814
15.95 -0.0220502
16 -0.0220185
16.05 -0.0219863
16.1 -0.0219536
16.15 -0.0219204
16.2 -0.0218867
16.25 -0.0218525
16.3 -0.0218177
16.35 -0.0217823
16.4 -0.0217464
16.45 -0.0217099
16.5 -0.0216729
16.55 -0.0216352
16.6 -0.0215969
16.65 -0.0215581
16.7 -0.0215186
16.75 -0.0214785
16.8 -0.0214378
16.85 -0.0213964
16.9 -0.0213545
16.95 -0.0213119
17 -0.0212686
17.05 -0.0212248
17.1 -0.0211803
17.15 -0.0211352
17.2 -0.0210894
17.25 -0.021043
17.3 -0.020996
17.35 -0.0209483
17.4 -0.0209
17.45 -0.0208511
17.5 -0.0208016
17.55 -0.0207514
17.6 -0.0207006
17.65 -0.0206492
17.7 -0.0205973
17.75 -0.0205447
17.8 -0.0204915
17.85 -0.0204377
17.9 -0.0203833
17.95 -0.0203284
18 -0.0202729
18.05 -0.0202168
18.1 -0.0201602
18.15 -0.020103
18.2 -0.0200453
18.25 -0.0199871
18.3 -0.0199283
18.35 -0.0198691
18.4 -0.0198093
18.45 -0.0197491
18.5 -0.0196884
18.55 -0.0196272
18.6 -0.0195656
18.65 -0.0195035
18.7 -0.019441
18.75 -0.0193781
18.8 -0.0193147
18.85 -0.019251
18.9 -0.0191869
18.95 -0.0191225
19 -0.0190577
19.05 -0.0189925
19.1 -0.0189271
19.15 -0.0188613
19.2 -0.0187952
19.25 -0.0187288
19.3 -0.0186622
19.35 -0.0185953
19.4 -0.0185281
19.45 -0.0184608
19.5 -0.0183932
19.55 -0.0183255
19.6 -0.0182575
19.65 -0.0181894
19.7 -0.0181211
19.75 -0.0180527
19.8 -0.0179842
19.85 -0.0179156
19.9 -0.0178469
19.95 -0.0177781
20 -0.0177092
20.05 -0.0176403
20.1 -0.0175714
20.15 -0.0175025
20.2 -0.0174335
20.25 -0.0173646
20.3 -0.0172957
20.35 -0.0172269
20.4 -0.0171581
20.45 -0.0170895
20.5 -0.0170209
20.55 -0.0169524
20.6 -0.016884
20.65 -0.0168158
20.7 -0.0167477
20.75 -0.0166798
20.8 -0.0166121
20.85 -0.0165446
20.9 -0.0164773
20.95 -0.0164102
21 -0.0163434
21.05 -0.0162768
21.1 -0.0162105
21.15 -0.0161445
21.2 -0.0160787
21.25 -0.0160133
21.3 -0.0159482
21.35 -0.0158835
21.4 -0.015819
21.45 -0.015755
21.5 -0.0156913
21.55 -0.0156281
21.6 -0.0155652
21.65 -0.0155027
21.7 -0.0154407
21.75 -0.0153791
21.8 -0.0153179
21.85 -0.0152572
21.9 -0.015197
21.95 -0.0151372
22 -0.015078
22.05 -0.0150193
22.1 -0.014961
22.15 -0.0149033
22.2 -0.0148461
22.25 -0.0147895
22.3 -0.0147334
22.35 -0.0146779
22.4 -0.014623
22.45 -0.0145686
22.5 -0.0145148
22.55 -0.0144616
22.6 -0.014409
22.65 -0.0143571
22.7 -0.0143057
22.75 -0.014255
22.8 -0.0142049
22.85 -0.0141555
22.9 -0.0141066
22.95 -0.0140585
23 -0.014011
23.05 -0.0139642
23.1 -0.013918
23.15 -0.0138725
23.2 -0.0138277
23.25 -0.0137836
23.3 -0.0137401
23.35 -0.0136974
23.4 -0.0136553
23.45 -0.013614
23.5 -0.0135733
23.55 -0.0135334
23.6 -0.0134941
23.65 -0.0134556
23.7 -0.0134178
23.75 -0.0133807
23.8 -0.0133443
23.85 -0.0133087
23.9 -0.0132737
23.95 -0.0132395
24 -0.013206
24.05 -0.0131732
24.1 -0.0131411
24.15 -0.0131098
24.2 -0.0130792
24.25 -0.0130493
24.3 -0.0130201
24.35 -0.0129916
24.4 -0.0129639
24.45 -0.0129369
24.5 -0.0129106
24.55 -0.0128849
24.6 -0.0128601
24.65 -0.0128359
24.7 -0.0128124
24.75 -0.0127896
24.8 -0.0127675
24.85 -0.0127461
24.9 -0.0127254
24.95 -0.0127054
25 -0.0126861
25.05 -0.0126675
25.1 -0.0126495
25.15 -0.0126322
25.2 -0.0126156
25.25 -0.0125996
25.3 -0.0125843
25.35 -0.0125696
25.4 -0.0125555
25.45 -0.0125422
25.5 -0.0125294
25.55 -0.0125173
25.6 -0.0125057
25.65 -0.0124948
25.7 -0.0124845
25.75 -0.0124748
25.8 -0.0124657
25.85 -0.0124572
25.9 -0.0124493
25.95 -0.0124419
26 -0.0124351
26.05 -0.0124288
26.1 -0.0124231
26.15 -0.012418
26.2 -0.0124133
26.25 -0.0124092
26.3 -0.0124056
26.35 -0.0124025
26.4 -0.0123999
26.45 -0.0123978
26.5 -0.0123961
26.55 -0.0123949
26.6 -0.0123942
26.65 -0.012394
26.7 -0.0123941
26.75 -0.0123948
26.8 -0.0123958
26.85 -0.0123972
26.9 -0.0123991
26.95 -0.0124013
27 -0.012404
27.05 -0.012407
27.1 -0.0124103
27.15 -0.0124141
27.2 -0.0124181
27.25 -0.0124225
27.3 -0.0124272
27.35 -0.0124323
27.4 -0.0124376
27.45 -0.0124432
27.5 -0.0124492
27.55 -0.0124553
27.6 -0.0124618
27.65 -0.0124685
27.7 -0.0124754
27.75 -0.0124826
27.8 -0.01249
27.85 -0.0124976
27.9 -0.0125054
27.95 -0.0125134
28 -0.0125216
28.05 -0.0125299
28.1 -0.0125384
28.15 -0.012547
28.2 -0.0125558
28.25 -0.0125647
28.3 -0.0125738
28.35 -0.0125829
28.4 -0.0125921
28.45 -0.0126014
28.5 -0.0126108
28.55 -0.0126203
28.6 -0.0126298
28.65 -0.0126393
28.7 -0.0126489
28.75 -0.0126585
28.8 -0.0126682
28.85 -0.0126778
28.9 -0.0126875
28.95 -0.0126971
29 -0.0127067
29.05 -0.0127163
29.1 -0.0127258
29.15 -0.0127353
29.2 -0.0127447
29.25 -0.012754
29.3 -0.0127633
29.35 -0.0127725
29.4 -0.0127816
29.45 -0.0127906
29.5 -0.0127994
29.55 -0.0128082
29.6 -0.0128168
29.65 -0.0128253
29.7 -0.0128336
29.75 -0.0128418
29.8 -0.0128498
29.85 -0.0128577
29.9 -0.0128653
29.95 -0.0128728
30 -0.0128801
30.05 -0.0128872
30.1 -0.0128941
30.15 -0.0129007
30.2 -0.0129072
30.25 -0.0129134
30.3 -0.0129194
30.35 -0.0129251
30.4 -0.0129306
30.45 -0.0129358
30.5 -0.0129408
30.55 -0.0129455
30.6 -0.0129499
30.65 -0.0129541
30.7 -0.012958
30.75 -0.0129615
30.8 -0.0129648
30.85 -0.0129678
30.9 -0.0129705
30.95 -0.0129728
31 -0.0129749
31.05 -0.0129766
31.1 -0.012978
31.15 -0.0129791
31.2 -0.0129798
31.25 -0.0129802
31.3 -0.0129803
31.35 -0.01298
31.4 -0.0129794
31.45 -0.0129784
31.5 -0.0129771
31.55 -0.0129754
31.6 -0.0129734
31.65 -0.012971
31.7 -0.0129682
31.75 -0.0129651
31.8 -0.0129616
31.85 -0.0129577
31.9 -0.0129535
31.95 -0.0129488
32 -0.0129438
32.05 -0.0129384
32.1 -0.0129327
32.15 -0.0129266
32.2 -0.01292
32.25 -0.0129131
32.3 -0.0129059
32.35 -0.0128982
32.4 -0.0128901
32.45 -0.0128817
32.5 -0.0128729
32.55 -0.0128637
32.6 -0.0128541
32.65 -0.0128441
32.7 -0.0128338
32.75 -0.0128231
32.8 -0.012812
32.85 -0.0128005
32.9 -0.0127886
32.95 -0.0127764
33 -0.0127638
33.05 -0.0127508
33.1 -0.0127374
33.15 -0.0127237
33.2 -0.0127096
33.25 -0.0126951
33.3 -0.0126803
33.35 -0.0126651
33.4 -0.0126496
33.45 -0.0126337
33.5 -0.0126174
33.55 -0.0126008
33.6 -0.0125839
33.65 -0.0125666
33.7 -0.012549
33.75 -0.012531
33.8 -0.0125127
33.85 -0.0124941
33.9 -0.0124751
33.95 -0.0124559
34 -0.0124363
34.05 -0.0124164
34.1 -0.0123962
34.15 -0.0123757
34.2 -0.0123549
34.25 -0.0123338
34.3 -0.0123124
34.35 -0.0122907
34.4 -0.0122687
34.45 -0.0122465
34.5 -0.012224
34.55 -0.0122012
34.6 -0.0121782
34.65 -0.0121549
34.7 -0.0121314
34.75 -0.0121076
34.8 -0.0120836
34.85 -0.0120594
34.9 -0.0120349
34.95 -0.0120102
35 -0.0119853
35.05 -0.0119602
35.1 -0.0119349
35.15 -0.0119094
35.2 -0.0118837
35.25 -0.0118579
35.3 -0.0118318
35.35 -0.0118056
35.4 -0.0117792
35.45 -0.0117527
35.5 -0.011726
35.55 -0.0116992
35.6 -0.0116722
35.65 -0.0116451
35.7 -0.0116179
35.75 -0.0115905
35.8 -0.0115631
35.85 -0.0115355
35.9 -0.0115079
35.95 -0.0114801
36 -0.0114523
36.05 -0.0114244
36.1 -0.0113965
36.15 -0.0113684
36.2 -0.0113404
36.25 -0.0113122
36.3 -0.0112841
36.35 -0.0112559
36.4 -0.0112277
36.45 -0.0111994
36.5 -0.0111712
36.55 -0.0111429
36.6 -0.0111146
36.65 -0.0110864
36.7 -0.0110582
36.75 -0.01103
36.8 -0.0110018
36.85 -0.0109736
36.9 -0.0109455
36.95 -0.0109175
37 -0.0108895
37.05 -0.0108616
37.1 -0.0108337
37.15 -0.010806
37.2 -0.0107783
37.25 -0.0107507
37.3 -0.0107232
37.35 -0.0106958
37.4 -0.0106686
37.45 -0.0106414
37.5 -0.0106144
37.55 -0.0105875
37.6 -0.0105608
37.65 -0.0105342
37.7 -0.0105077
37.75 -0.0104814
37.8 -0.0104553
37.85 -0.0104294
37.9 -0.0104036
37.95 -0.010378
38 -0.0103526
38.05 -0.0103274
38.1 -0.0103024
38.15 -0.0102776
38.2 -0.010253
38.25 -0.0102287
38.3 -0.0102046
38.35 -0.0101807
38.4 -0.010157
38.45 -0.0101336
38.5 -0.0101104
38.55 -0.0100875
38.6 -0.0100648
38.65 -0.0100424
38.7 -0.0100203
38.75 -0.00999847
38.8 -0.0099769
38.85 -0.00995561
38.9 -0.00993462
38.95 -0.00991391
39 -0.0098935
39.05 -0.0098734
39.1 -0.0098536
39.15 -0.00983411
39.2 -0.00981493
39.25 -0.00979608
39.3 -0.00977755
39.35 -0.00975934
39.4 -0.00974147
39.45 -0.00972393
39.5 -0.00970672
39.55 -0.00968986
39.6 -0.00967335
39.65 -0.00965718
39.7 -0.00964136
39.75 -0.00962589
39.8 -0.00961079
39.85 -0.00959604
39.9 -0.00958166
39.95 -0.00956764
40 -0.00955399
40.05 -0.0095407
40.1 -0.00952779
40.15 -0.00951526
40.2 -0.0095031
40.25 -0.00949132
40.3 -0.00947992
40.35 -0.0094689
40.4 -0.00945826
40.45 -0.00944801
40.5 -0.00943815
40.55 -0.00942867
40.6 -0.00941958
40.65 -0.00941088
40.7 -0.00940258
40.75 -0.00939466
40.8 -0.00938713
40.85 -0.00938
40.9 -0.00937326
40.95 -0.00936691
41 -0.00936096
41.05 -0.0093554
41.1 -0.00935023
41.15 -0.00934545
41.2 -0.00934107
41.25 -0.00933708
41.3 -0.00933348
41.35 -0.00933028
41.4 -0.00932746
41.45 -0.00932504
41.5 -0.009323
41.55 -0.00932135
41.6 -0.00932009
41.65 -0.00931921
41.7 -0.00931871
41.75 -0.0093186
41.8 -0.00931887
41.85 -0.00931952
41.9 -0.00932054
41.95 -0.00932194
42 -0.00932372
42.05 -0.00932586
42.1 -0.00932837
42.15 -0.00933125
42.2 -0.00933449
42.25 -0.00933809
42.3 -0.00934206
42.35 -0.00934637
42.4 -0.00935104
42.45 -0.00935606
42.5 -0.00936143
42.55 -0.00936714
42.6 -0.00937319
42.65 -0.00937958
42.7 -0.0093863
42.75 -0.00939335
42.8 -0.00940072
42.85 -0.00940842
42.9 -0.00941644
42.95 -0.00942477
43 -0.00943342
43.05 -0.00944237
43.1 -0.00945162
43.15 -0.00946117
43.2 -0.00947101
43.25 -0.00948114
43.3 -0.00949156
43.35 -0.00950226
43.4 -0.00951324
43.45 -0.00952448
43.5 -0.00953599
43.55 -0.00954777
43.6 -0.0095598
43.65 -0.00957208
43.7 -0.0095846
43.75 -0.00959737
43.8 -0.00961038
43.85 -0.00962361
43.9 -0.00963708
43.95 -0.00965076
44 -0.00966465
44.05 -0.00967876
44.1 -0.00969307
44.15 -0.00970757
44.2 -0.00972227
44.25 -0.00973716
44.3 -0.00975223
44.35 -0.00976747
44.4 -0.00978289
44.45 -0.00979846
44.5 -0.0098142
44.55 -0.00983008
44.6 -0.00984612
44.65 -0.00986229
44.7 -0.00987859
44.75 -0.00989503
44.8 -0.00991158
44.85 -0.00992826
44.9 -0.00994504
44.95 -0.00996192
45 -0.0099789
45.05 -0.00999598
45.1 -0.0100131
45.15 -0.0100304
45.2 -0.0100477
45.25 -0.0100651
45.3 -0.0100825
45.35 -0.0101
45.4 -0.0101175
45.45 -0.0101351
45.5 -0.0101527
45.55 -0.0101703
45.6 -0.010188
45.65 -0.0102057
45.7 -0.0102234
45.75 -0.0102411
45.8 -0.0102588
45.85 -0.0102764
45.9 -0.0102941
45.95 -0.0103118
46 -0.0103294
46.05 -0.010347
46.1 -0.0103645
46.15 -0.010382
46.2 -0.0103994
46.25 -0.0104168
46.3 -0.0104341
46.35 -0.0104514
46.4 -0.0104686
46.45 -0.0104857
46.5 -0.0105027
46.55 -0.0105196
46.6 -0.0105364
46.65 -0.0105531
46.7 -0.0105697
46.75 -0.0105862
46.8 -0.0106025
46.85 -0.0106188
46.9 -0.0106349
46.95 -0.0106508
47 -0.0106666
47.05 -0.0106823
47.1 -0.0106978
47.15 -0.0107131
47.2 -0.0107283
47.25 -0.0107433
47.3 -0.0107582
47.35 -0.0107728
47.4 -0.0107873
47.45 -0.0108015
47.5 -0.0108156
47.55 -0.0108295
47.6 -0.0108431
47.65 -0.0108566
47.7 -0.0108698
47.75 -0.0108829
47.8 -0.0108957
47.85 -0.0109082
47.9 -0.0109206
47.95 -0.0109327
48 -0.0109445
48.05 -0.0109561
48.1 -0.0109675
48.15 -0.0109786
48.2 -0.0109894
48.25 -0.011
48.3 -0.0110104
48.35 -0.0110204
48.4 -0.0110302
48.45 -0.0110397
48.5 -0.011049
48.55 -0.0110579
48.6 -0.0110666
48.65 -0.011075
48.7 -0.0110831
48.75 -0.0110909
48.8 -0.0110984
48.85 -0.0111056
48.9 -0.0111125
48.95 -0.0111191
49 -0.0111254
49.05 -0.0111314
49.1 -0.0111371
49.15 -0.0111425
49.2 -0.0111475
49.25 -0.0111523
49.3 -0.0111567
49.35 -0.0111608
49.4 -0.0111646
49.45 -0.0111681
49.5 -0.0111712
49.55 -0.011174
49.6 -0.0111765
49.65 -0.0111787
49.7 -0.0111806
49.75 -0.0111821
49.8 -0.0111833
49.85 -0.0111841
49.9 -0.0111847
49.95 -0.0111849
50 -0.0111847
50.05 -0.0111843
50.1 -0.0111835
50.15 -0.0111824
50.2 -0.0111809
50.25 -0.0111792
50.3 -0.0111771
50.35 -0.0111746
50.4 -0.0111719
50.45 -0.0111688
50.5 -0.0111654
50.55 -0.0111616
50.6 -0.0111576
50.65 -0.0111532
50.7 -0.0111485
50.75 -0.0111435
50.8 -0.0111381
50.85 -0.0111325
50.9 -0.0111265
50.95 -0.0111202
51 -0.0111136
51.05 -0.0111067
51.1 -0.0110995
51.15 -0.011092
51.2 -0.0110842
51.25 -0.011076
51.3 -0.0110676
51.35 -0.0110589
51.4 -0.0110499
51.45 -0.0110406
51.5 -0.011031
51.55 -0.0110212
51.6 -0.011011
51.65 -0.0110006
51.7 -0.0109899
51.75 -0.0109789
51.8 -0.0109677
51.85 -0.0109562
51.9 -0.0109444
51.95 -0.0109324
52 -0.0109201
52.05 -0.0109076
52.1 -0.0108949
52.15 -0.0108819
52.2 -0.0108686
52.25 -0.0108551
52.3 -0.0108414
52.35 -0.0108275
52.4 -0.0108134
52.45 -0.010799
52.5 -0.0107844
52.55 -0.0107697
52.6 -0.0107547
52.65 -0.0107395
52.7 -0.0107242
52.75 -0.0107086
52.8 -0.0106929
52.85 -0.010677
52.9 -0.0106609
52.95 -0.0106447
53 -0.0106283
53.05 -0.0106117
53.1 -0.010595
53.15 -0.0105782
53.2 -0.0105612
53.25 -0.0105441
53.3 -0.0105269
53.35 -0.0105095
53.4 -0.010492
53.45 -0.0104744
53.5 -0.0104568
53.55 -0.010439
53.6 -0.0104211
53.65 -0.0104031
53.7 -0.0103851
53.75 -0.010367
53.8 -0.0103488
53.85 -0.0103305
53.9 -0.0103122
53.95 -0.0102939
54 -0.0102755
54.05 -0.010257
54.1 -0.0102386
54.15 -0.0102201
54.2 -0.0102016
54.25 -0.0101831
54.3 -0.0101645
54.35 -0.010146
54.4 -0.0101275
54.45 -0.010109
54.5 -0.0100905
54.55 -0.010072
54.6 -0.0100536
54.65 -0.0100352
54.7 -0.0100169
54.75 -0.00999858
54.8 -0.00998035
54.85 -0.00996218
54.9 -0.00994408
54.95 -0.00992606
55 -0.00990812
55.05 -0.00989027
55.1 -0.00987252
55.15 -0.00985487
55.2 -0.00983733
55.25 -0.0098199
55.3 -0.0098026
55.35 -0.00978542
55.4 -0.00976837
55.45 -0.00975147
55.5 -0.00973471
55.55 -0.0097181
55.6 -0.00970166
55.65 -0.00968537
55.7 -0.00966926
55.75 -0.00965332
55.8 -0.00963756
55.85 -0.009622
55.9 -0.00960662
55.95 -0.00959145
56 -0.00957648
56.05 -0.00956172
56.1 -0.00954718
56.15 -0.00953286
56.2 -0.00951878
56.25 -0.00950492
56.3 -0.0094913
56.35 -0.00947793
56.4 -0.00946481
56.45 -0.00945194
56.5 -0.00943933
56.55 -0.00942699
56.6 -0.00941492
56.65 -0.00940312
56.7 -0.00939161
56.75 -0.00938038
56.8 -0.00936944
56.85 -0.00935879
56.9 -0.00934844
56.95 -0.0093384
57 -0.00932867
57.05 -0.00931925
57.1 -0.00931014
57.15 -0.00930136
57.2 -0.0092929
57.25 -0.00928478
57.3 -0.00927698
57.35 -0.00926953
57.4 -0.00926241
57.45 -0.00925564
57.5 -0.00924922
57.55 -0.00924316
57.6 -0.00923744
57.65 -0.00923209
57.7 -0.0092271
57.75 -0.00922247
57.8 -0.00921821
57.85 -0.00921432
57.9 -0.00921081
57.95 -0.00920767
58 -0.00920492
58.05 -0.00920254
58.1 -0.00920055
58.15 -0.00919895
58.2 -0.00919773
58.25 -0.00919691
58.3 -0.00919648
58.35 -0.00919644
58.4 -0.0091968
58.45 -0.00919756
58.5 -0.00919872
58.55 -0.00920028
58.6 -0.00920224
58.65 -0.00920461
58.7 -0.00920738
58.75 -0.00921055
58.8 -0.00921414
58.85 -0.00921813
58.9 -0.00922252
58.95 -0.00922733
59 -0.00923254
59.05 -0.00923817
59.1 -0.0092442
59.15 -0.00925065
59.2 -0.0092575
59.25 -0.00926476
59.3 -0.00927243
59.35 -0.00928051
59.4 -0.00928899
59.45 -0.00929788
59.5 -0.00930718
59.55 -0.00931689
59.6 -0.009327
59.65 -0.00933751
59.7 -0.00934842
59.75 -0.00935973
59.8 -0.00937145
59.85 -0.00938356
59.9 -0.00939606
59.95 -0.00940896
60 -0.00942225
60.05 -0.00943593
60.1 -0.00945
60.15 -0.00946445
60.2 -0.00947929
60.25 -0.00949451
60.3 -0.0095101
60.35 -0.00952607
60.4 -0.00954241
60.45 -0.00955912
60.5 -0.00957619
60.55 -0.00959363
60.6 -0.00961142
60.65 -0.00962957
60.7 -0.00964808
60.75 -0.00966693
60.8 -0.00968613
60.85 -0.00970566
60.9 -0.00972554
60.95 -0.00974574
61 -0.00976628
61.05 -0.00978714
61.1 -0.00980832
61.15 -0.00982981
61.2 -0.00985162
61.25 -0.00987373
61.3 -0.00989614
61.35 -0.00991885
61.4 -0.00994185
61.45 -0.00996514
61.5 -0.00998871
61.55 -0.0100126
61.6 -0.0100367
61.65 -0.0100611
61.7 -0.0100857
61.75 -0.0101106
61.8 -0.0101357
61.85 -0.0101611
61.9 -0.0101867
61.95 -0.0102126
62 -0.0102387
62.05 -0.010265
62.1 -0.0102915
62.15 -0.0103182
62.2 -0.0103451
62.25 -0.0103722
62.3 -0.0103995
62.35 -0.010427
62.4 -0.0104547
62.45 -0.0104825
62.5 -0.0105105
62.55 -0.0105386
62.6 -0.0105669
62.65 -0.0105954
62.7 -0.0106239
62.75 -0.0106526
62.8 -0.0106815
62.85 -0.0107104
62.9 -0.0107394
62.95 -0.0107686
63 -0.0107978
63.05 -0.0108271
63.1 -0.0108565
63.15 -0.010886
63.2 -0.0109155
63.25 -0.0109451
63.3 -0.0109748
63.35 -0.0110045
63.4 -0.0110342
63.45 -0.0110639
63.5 -0.0110937
63.55 -0.0111235
63.6 -0.0111533
63.65 -0.0111831
63.7 -0.0112128
63.75 -0.0112426
63.8 -0.0112724
63.85 -0.0113021
63.9 -0.0113317
63.95 -0.0113614
64 -0.011391
64.05 -0.0114205
64.1 -0.0114499
64.15 -0.0114793
64.2 -0.0115086
64.25 -0.0115378
64.3 -0.0115669
64.35 -0.0115959
64.4 -0.0116248
64.45 -0.0116536
64.5 -0.0116823
64.55 -0.0117108
64.6 -0.0117392
64.65 -0.0117675
64.7 -0.0117956
64.75 -0.0118235
64.8 -0.0118513
64.85 -0.0118789
64.9 -0.0119063
64.95 -0.0119335
65 -0.0119606
65.05 -0.0119874
65.1 -0.0120141
65.15 -0.0120405
65.2 -0.0120667
65.25 -0.0120927
65.3 -0.0121184
65.35 -0.012144
65.4 -0.0121692
65.45 -0.0121943
65.5 -0.0122191
65.55 -0.0122436
65.6 -0.0122678
65.65 -0.0122918
65.7 -0.0123155
65.75 -0.0123389
65.8 -0.0123621
65.85 -0.0123849
65.9 -0.0124075
65.95 -0.0124297
66 -0.0124516
66.05 -0.0124733
66.1 -0.0124946
66.15 -0.0125156
66.2 -0.0125362
66.25 -0.0125566
66.3 -0.0125766
66.35 -0.0125962
66.4 -0.0126155
66.45 -0.0126345
66.5 -0.0126531
66.55 -0.0126714
66.6 -0.0126893
66.65 -0.0127068
66.7 -0.012724
66.75 -0.0127408
66.8 -0.0127573
66.85 -0.0127733
66.9 -0.012789
66.95 -0.0128044
67 -0.0128193
67.05 -0.0128339
67.1 -0.012848
67.15 -0.0128618
67.2 -0.0128752
67.25 -0.0128882
67.3 -0.0129008
67.35 -0.012913
67.4 -0.0129249
67.45 -0.0129363
67.5 -0.0129473
67.55 -0.012958
67.6 -0.0129682
67.65 -0.012978
67.7 -0.0129875
67.75 -0.0129965
67.8 -0.0130051
67.85 -0.0130134
67.9 -0.0130212
67.95 -0.0130287
68 -0.0130357
68.05 -0.0130424
68.1 -0.0130486
68.15 -0.0130545
68.2 -0.0130599
68.25 -0.013065
68.3 -0.0130697
68.35 -0.013074
68.4 -0.0130779
68.45 -0.0130814
68.5 -0.0130845
68.55 -0.0130873
68.6 -0.0130896
68.65 -0.0130916
68.7 -0.0130933
68.75 -0.0130945
68.8 -0.0130954
68.85 -0.013096
68.9 -0.0130961
68.95 -0.013096
69 -0.0130954
69.05 -0.0130945
69.1 -0.0130933
69.15 -0.0130918
69.2 -0.0130899
69.25 -0.0130876
69.3 -0.0130851
69.35 -0.0130822
69.4 -0.013079
69.45 -0.0130755
69.5 -0.0130717
69.55 -0.0130676
69.6 -0.0130632
69.65 -0.0130585
69.7 -0.0130536
69.75 -0.0130483
69.8 -0.0130428
69.85 -0.0130371
69.9 -0.013031
69.95 -0.0130248
70 -0.0130183
70.05 -0.0130115
70.1 -0.0130045
70.15 -0.0129973
70.2 -0.0129899
70.25 -0.0129823
70.3 -0.0129745
70.35 -0.0129665
70.4 -0.0129583
70.45 -0.01295
70.5 -0.0129414
70.55 -0.0129328
70.6 -0.0129239
70.65 -0.012915
70.7 -0.0129059
70.75 -0.0128966
70.8 -0.0128873
70.85 -0.0128779
70.9 -0.0128683
70.95 -0.0128587
71 -0.012849
71.05 -0.0128392
71.1 -0.0128294
71.15 -0.0128195
71.2 -0.0128096
71.25 -0.0127996
71.3 -0.0127897
71.35 -0.0127797
71.4 -0.0127697
71.45 -0.0127597
71.5 -0.0127498
71.55 -0.0127398
71.6 -0.01273
71.65 -0.0127201
71.7 -0.0127103
71.75 -0.0127006
71.8 -0.012691
71.85 -0.0126815
71.9 -0.0126721
71.95 -0.0126627
72 -0.0126535
72.05 -0.0126445
72.1 -0.0126356
72.15 -0.0126268
72.2 -0.0126182
72.25 -0.0126098
72.3 -0.0126015
72.35 -0.0125935
72.4 -0.0125857
72.45 -0.0125781
72.5 -0.0125707
72.55 -0.0125635
72.6 -0.0125566
72.65 -0.01255
72.7 -0.0125436
72.75 -0.0125375
72.8 -0.0125318
72.85 -0.0125263
72.9 -0.0125211
72.95 -0.0125163
73 -0.0125117
73.05 -0.0125076
73.1 -0.0125038
73.15 -0.0125003
73.2 -0.0124972
73.25 -0.0124946
73.3 -0.0124923
73.35 -0.0124904
73.4 -0.0124889
73.45 -0.0124879
73.5 -0.0124873
73.55 -0.0124871
73.6 -0.0124874
73.65 -0.0124881
73.7 -0.0124894
73.75 -0.0124911
73.8 -0.0124933
73.85 -0.012496
73.9 -0.0124992
73.95 -0.0125029
74 -0.0125072
74.05 -0.012512
74.1 -0.0125173
74.15 -0.0125232
74.2 -0.0125296
74.25 -0.0125366
74.3 -0.0125442
74.35 -0.0125524
74.4 -0.0125612
74.45 -0.0125705
74.5 -0.0125805
74.55 -0.0125911
74.6 -0.0126023
74.65 -0.0126141
74.7 -0.0126266
74.75 -0.0126397
74.8 -0.0126534
74.85 -0.0126678
74.9 -0.0126828
74.95 -0.0126986
75 -0.0127149
75.05 -0.012732
75.1 -0.0127497
75.15 -0.0127681
75.2 -0.0127872
75.25 -0.012807
75.3 -0.0128275
75.35 -0.0128487
75.4 -0.0128706
75.45 -0.0128932
75.5 -0.0129165
75.55 -0.0129406
75.6 -0.0129653
75.65 -0.0129908
75.7 -0.0130169
75.75 -0.0130438
75.8 -0.0130715
75.85 -0.0130998
75.9 -0.0131289
75.95 -0.0131587
76 -0.0131893
76.05 -0.0132205
76.1 -0.0132525
76.15 -0.0132853
76.2 -0.0133187
76.25 -0.0133529
76.3 -0.0133878
76.35 -0.0134235
76.4 -0.0134599
76.45 -0.013497
76.5 -0.0135348
76.55 -0.0135733
76.6 -0.0136126
76.65 -0.0136526
76.7 -0.0136933
76.75 -0.0137347
76.8 -0.0137768
76.85 -0.0138196
76.9 -0.0138631
76.95 -0.0139074
77 -0.0139523
77.05 -0.0139979
77.1 -0.0140441
77.15 -0.0140911
77.2 -0.0141387
77.25 -0.014187
77.3 -0.014236
77.35 -0.0142856
77.4 -0.0143358
77.45 -0.0143867
77.5 -0.0144382
77.55 -0.0144904
77.6 -0.0145431
77.65 -0.0145965
77.7 -0.0146505
77.75 -0.0147051
77.8 -0.0147602
77.85 -0.014816
77.9 -0.0148723
77.95 -0.0149291
78 -0.0149865
78.05 -0.0150445
78.1 -0.0151029
78.15 -0.0151619
78.2 -0.0152214
78.25 -0.0152814
78.3 -0.0153419
78.35 -0.0154029
78.4 -0.0154643
78.45 -0.0155261
78.5 -0.0155885
78.55 -0.0156512
78.6 -0.0157143
78.65 -0.0157779
78.7 -0.0158418
78.75 -0.0159062
78.8 -0.0159709
78.85 -0.0160359
78.9 -0.0161013
78.95 -0.016167
79 -0.016233
79.05 -0.0162993
79.1 -0.0163659
79.15 -0.0164328
79.2 -0.0164999
79.25 -0.0165673
79.3 -0.0166349
79.35 -0.0167027
79.4 -0.0167707
79.45 -0.0168389
79.5 -0.0169072
79.55 -0.0169757
79.6 -0.0170444
79.65 -0.0171131
79.7 -0.017182
79.75 -0.0172509
79.8 -0.01732
79.85 -0.0173891
79.9 -0.0174582
79.95 -0.0175274
80 -0.0175966
80.05 -0.0176658
80.1 -0.0177349
80.15 -0.0178041
80.2 -0.0178732
80.25 -0.0179422
80.3 -0.0180111
80.35 -0.01808
80.4 -0.0181487
80.45 -0.0182173
80.5 -0.0182858
80.55 -0.0183541
80.6 -0.0184223
80.65 -0.0184902
80.7 -0.018558
80.75 -0.0186255
80.8 -0.0186928
80.85 -0.0187599
80.9 -0.0188267
80.95 -0.0188932
81 -0.0189594
81.05 -0.0190254
81.1 -0.019091
81.15 -0.0191562
81.2 -0.0192212
81.25 -0.0192857
81.3 -0.0193499
81.35 -0.0194138
81.4 -0.0194772
81.45 -0.0195402
81.5 -0.0196028
81.55 -0.0196649
81.6 -0.0197266
81.65 -0.0197878
81.7 -0.0198486
81.75 -0.0199089
81.8 -0.0199687
81.85 -0.020028
81.9 -0.0200867
81.95 -0.020145
82 -0.0202027
82.05 -0.0202599
82.1 -0.0203165
82.15 -0.0203726
82.2 -0.0204281
82.25 -0.0204831
82.3 -0.0205374
82.35 -0.0205912
82.4 -0.0206443
82.45 -0.0206969
82.5 -0.0207489
82.55 -0.0208002
82.6 -0.020851
82.65 -0.0209011
82.7 -0.0209506
82.75 -0.0209995
82.8 -0.0210477
82.85 -0.0210954
82.9 -0.0211424
82.95 -0.0211887
83 -0.0212344
83.05 -0.0212795
83.1 -0.021324
83.15 -0.0213678
83.2 -0.021411
83.25 -0.0214535
83.3 -0.0214955
83.35 -0.0215368
83.4 -0.0215775
83.45 -0.0216176
83.5 -0.021657
83.55 -0.0216959
83.6 -0.0217342
83.65 -0.0217719
83.7 -0.021809
83.75 -0.0218455
83.8 -0.0218814
83.85 -0.0219168
83.9 -0.0219517
83.95 -0.021986
84 -0.0220198
84.05 -0.0220531
84.1 -0.0220859
84.15 -0.0221182
84.2 -0.02215
84.25 -0.0221814
84.3 -0.0222123
84.35 -0.0222428
84.4 -0.0222729
84.45 -0.0223026
84.5 -0.0223319
84.55 -0.0223609
84.6 -0.0223895
84.65 -0.0224178
84.7 -0.0224458
84.75 -0.0224736
84.8 -0.0225011
84.85 -0.0225283
84.9 -0.0225554
84.95 -0.0225823
85 -0.022609
85.05 -0.0226356
85.1 -0.0226621
85.15 -0.0226885
85.2 -0.0227148
85.25 -0.0227412
85.3 -0.0227675
85.35 -0.0227939
85.4 -0.0228203
85.45 -0.0228469
85.5 -0.0228735
85.55 -0.0229004
85.6 -0.0229274
85.65 -0.0229546
85.7 -0.0229821
85.75 -0.0230099
85.8 -0.023038
85.85 -0.0230665
85.9 -0.0230954
85.95 -0.0231247
86 -0.0231545
86.05 -0.0231848
86.1 -0.0232156
86.15 -0.0232471
86.2 -0.0232791
86.25 -0.0233118
86.3 -0.0233453
86.35 -0.0233794
86.4 -0.0234144
86.45 -0.0234502
86.5 -0.0234868
86.55 -0.0235244
86.6 -0.0235629
86.65 -0.0236024
86.7 -0.023643
86.75 -0.0236846
86.8 -0.0237274
86.85 -0.0237713
86.9 -0.0238164
86.95 -0.0238628
87 -0.0239105
87.05 -0.0239595
87.1 -0.02401
87.15 -0.0240618
87.2 -0.0241152
87.25 -0.02417
87.3 -0.0242265
87.35 -0.0242845
87.4 -0.0243442
87.45 -0.0244057
87.5 -0.0244688
87.55 -0.0245338
87.6 -0.0246006
87.65 -0.0246693
87.7 -0.0247399
87.75 -0.0248125
87.8 -0.0248871
87.85 -0.0249638
87.9 -0.0250426
87.95 -0.0251235
88 -0.0252066
88.05 -0.025292
88.1 -0.0253796
88.15 -0.0254696
88.2 -0.0255619
88.25 -0.0256566
88.3 -0.0257538
88.35 -0.0258534
88.4 -0.0259556
88.45 -0.0260603
88.5 -0.0261676
88.55 -0.0262776
88.6 -0.0263902
88.65 -0.0265056
88.7 -0.0266237
88.75 -0.0267445
88.8 -0.0268682
88.85 -0.0269947
88.9 -0.0271242
88.95 -0.0272565
89 -0.0273917
89.05 -0.0275299
89.1 -0.0276712
89.15 -0.0278154
89.2 -0.0279627
89.25 -0.0281131
89.3 -0.0282665
89.35 -0.0284231
89.4 -0.0285829
89.45 -0.0287458
89.5 -0.0289118
89.55 -0.0290811
89.6 -0.0292536
89.65 -0.0294293
89.7 -0.0296083
89.75 -0.0297905
89.8 -0.029976
89.85 -0.0301648
89.9 -0.0303569
89.95 -0.0305522
90 -0.0307509
90.05 -0.0309529
90.1 -0.0311581
90.15 -0.0313667
90.2 -0.0315786
90.25 -0.0317938
90.3 -0.0320123
90.35 -0.0322341
90.4 -0.0324591
90.45 -0.0326875
90.5 -0.0329191
90.55 -0.033154
90.6 -0.0333921
90.65 -0.0336335
90.7 -0.0338781
90.75 -0.0341258
90.8 -0.0343768
90.85 -0.0346309
90.9 -0.0348882
90.95 -0.0351485
91 -0.035412
91.05 -0.0356785
91.1 -0.035948
91.15 -0.0362206
91.2 -0.0364961
91.25 -0.0367746
91.3 -0.0370559
91.35 -0.0373402
91.4 -0.0376273
91.45 -0.0379171
91.5 -0.0382098
91.55 -0.0385051
91.6 -0.0388032
91.65 -0.0391039
91.7 -0.0394072
91.75 -0.039713
91.8 -0.0400214
91.85 -0.0403322
91.9 -0.0406455
91.95 -0.0409611
92 -0.0412791
92.05 -0.0415994
92.1 -0.0419219
92.15 -0.0422466
92.2 -0.0425735
92.25 -0.0429025
92.3 -0.0432336
92.35 -0.0435667
92.4 -0.0439018
92.45 -0.0442388
92.5 -0.0445777
92.55 -0.0449185
92.6 -0.0452611
92.65 -0.0456055
92.7 -0.0459517
92.75 -0.0462996
92.8 -0.0466491
92.85 -0.0470004
92.9 -0.0473533
92.95 -0.0477077
93 -0.0480638
93.05 -0.0484215
93.1 -0.0487808
93.15 -0.0491416
93.2 -0.0495039
93.25 -0.0498679
93.3 -0.0502333
93.35 -0.0506004
93.4 -0.0509691
93.45 -0.0513394
93.5 -0.0517113
93.55 -0.0520849
93.6 -0.0524603
93.65 -0.0528374
93.7 -0.0532163
93.75 -0.0535972
93.8 -0.05398
93.85 -0.0543649
93.9 -0.0547519
93.95 -0.0551412
94 -0.0555329
94.05 -0.055927
94.1 -0.0563238
94.15 -0.0567234
94.2 -0.0571259
94.25 -0.0575316
94.3 -0.0579405
94.35 -0.058353
94.4 -0.0587692
94.45 -0.0591894
94.5 -0.0596138
94.55 -0.0600427
94.6 -0.0604764
94.65 -0.0609151
94.7 -0.0613593
94.75 -0.0618092
94.8 -0.0622652
94.85 -0.0627277
94.9 -0.0631971
94.95 -0.0636739
95 -0.0641585
95.05 -0.0646514
95.1 -0.0651531
95.15 -0.0656641
95.2 -0.066185
95.25 -0.0667165
95.3 -0.067259
95.35 -0.0678133
95.4 -0.0683801
95.45 -0.06896
95.5 -0.0695539
95.55 -0.0701626
95.6 -0.0707868
95.65 -0.0714274
95.7 -0.0720854
95.75 -0.0727616
95.8 -0.0734571
95.85 -0.074173
95.9 -0.0749102
95.95 -0.0756699
96 -0.0764533
96.05 -0.0772617
96.1 -0.0780962
96.15 -0.0789582
96.2 -0.0798491
96.25 -0.0807703
96.3 -0.0817233
96.35 -0.0827098
96.4 -0.0837312
96.45 -0.0847892
96.5 -0.0858857
96.55 -0.0870224
96.6 -0.0882011
96.65 -0.0894239
96.7 -0.0906928
96.75 -0.0920098
96.8 -0.0933772
96.85 -0.0947971
96.9 -0.0962719
96.95 -0.0978041
97 -0.0993961
97.05 -0.101051
97.1 -0.10277
97.15 -0.104557
97.2 -0.106416
97.25 -0.108347
97.3 -0.110356
97.35 -0.112445
97.4 -0.114617
97.45 -0.116875
97.5 -0.119224
97.55 -0.121666
97.6 -0.124206
97.65 -0.126847
97.7 -0.129594
97.75 -0.13245
97.8 -0.13542
97.85 -0.138508
97.9 -0.141718
97.95 -0.145056
98 -0.148526
98.05 -0.152132
98.1 -0.155881
98.15 -0.159777
98.2 -0.163826
98.25 -0.168034
98.3 -0.172405
98.35 -0.176947
98.4 -0.181665
98.45 -0.186565
98.5 -0.191654
98.55 -0.196938
98.6 -0.202425
98.65 -0.208122
98.7 -0.214035
98.75 -0.220173
98.8 -0.226542
98.85 -0.233151
98.9 -0.240008
98.95 -0.247121
99 -0.254499
99.05 -0.26215
99.1 -0.270084
99.15 -0.27831
99.2 -0.286838
99.25 -0.295677
99.3 -0.304838
99.35 -0.31433
99.4 -0.324165
99.45 -0.334354
99.5 -0.344907
99.55 -0.355836
99.6 -0.367154
99.65 -0.378871
99.7 -0.391002
99.75 -0.403558
99.8 -0.416552
99.85 -0.429999
99.9 -0.443911
99.95 -0.458304
100 -0.473191
&
@target G0.S1
@type xy
0 -0.49848
0.125 -0.444338
0.25 -0.409031
0.375 -0.372915
0.5 -0.342472
0.625 -0.314704
0.75 -0.290153
0.875 -0.268136
1 -0.248472
1.125 -0.230848
1.25 -0.215046
1.375 -0.200852
1.5 -0.188083
1.625 -0.176578
1.75 -0.166194
1.875 -0.156804
2 -0.148298
2.125 -0.140578
2.25 -0.133556
2.375 -0.127157
2.5 -0.121312
2.625 -0.115962
2.75 -0.111054
2.875 -0.106541
3 -0.102381
3.125 -0.0985393
3.25 -0.0949821
3.375 -0.0916809
3.5 -0.0886102
3.625 -0.0857474
3.75 -0.0830725
3.875 -0.0805676
4 -0.0782169
4.125 -0.0760063
4.25 -0.0739232
4.375 -0.0719564
4.5 -0.0700959
4.625 -0.0683328
4.75 -0.066659
4.875 -0.0650675
5 -0.0635517
5.125 -0.062106
5.25 -0.0607252
5.375 -0.0594045
5.5 -0.0581399
5.625 -0.0569274
5.75 -0.0557636
5.875 -0.0546454
6 -0.05357
6.125 -0.0525347
6.25 -0.0515373
6.375 -0.0505755
6.5 -0.0496474
6.625 -0.0487511
6.75 -0.0478851
6.875 -0.0470477
7 -0.0462376
7.125 -0.0454533
7.25 -0.0446938
7.375 -0.0439578
7.5 -0.0432444
7.625 -0.0425524
7.75 -0.0418811
7.875 -0.0412295
8 -0.0405969
8.125 -0.0399824
8.25 -0.0393853
8.375 -0.038805
8.5 -0.0382409
8.625 -0.0376922
8.75 -0.0371585
8.875 -0.0366392
9 -0.0361337
9.125 -0.0356417
9.25 -0.0351625
9.375 -0.0346958
9.5 -0.0342412
9.625 -0.0337982
9.75 -0.0333664
9.875 -0.0329454
10 -0.032535
10.125 -0.0321347
10.25 -0.0317442
10.375 -0.0313633
10.5 -0.0309915
10.625 -0.0306287
10.75 -0.0302745
10.875 -0.0299286
11 -0.0295909
11.125 -0.029261
11.25 -0.0289387
11.375 -0.0286238
11.5 -0.028316
11.625 -0.0280152
11.75 -0.0277211
11.875 -0.0274335
12 -0.0271523
12.125 -0.0268772
12.25 -0.026608
12.375 -0.0263447
12.5 -0.026087
12.625 -0.0258347
12.75 -0.0255878
12.875 -0.025346
13 -0.0251092
13.125 -0.0248773
13.25 -0.0246501
13.375 -0.0244275
13.5 -0.0242094
13.625 -0.0239956
13.75 -0.0237861
13.875 -0.0235806
14 -0.0233792
14.125 -0.0231816
14.25 -0.0229879
14.375 -0.0227978
14.5 -0.0226113
14.625 -0.0224283
14.75 -0.0222488
14.875 -0.0220725
15 -0.0218994
15.125 -0.0217295
15.25 -0.0215627
15.375 -0.0213988
15.5 -0.0212379
15.625 -0.0210798
15.75 -0.0209245
15.875 -0.0207718
16 -0.0206218
16.125 -0.0204744
16.25 -0.0203295
16.375 -0.020187
16.5 -0.0200469
16.625 -0.0199091
16.75 -0.0197736
16.875 -0.0196403
17 -0.0195092
17.125 -0.0193802
17.25 -0.0192533
17.375 -0.0191284
17.5 -0.0190054
17.625 -0.0188844
17.75 -0.0187653
17.875 -0.0186481
18 -0.0185326
18.125 -0.0184189
18.25 -0.018307
18.375 -0.0181967
18.5 -0.0180881
18.625 -0.0179811
18.75 -0.0178757
18.875 -0.0177718
19 -0.0176695
19.125 -0.0175686
19.25 -0.0174693
19.375 -0.0173713
19.5 -0.0172747
19.625 -0.0171795
19.75 -0.0170857
19.875 -0.0169932
20 -0.0169019
20.125 -0.0168119
20.25 -0.0167232
20.375 -0.0166357
20.5 -0.0165494
20.625 -0.0164643
20.75 -0.0163803
20.875 -0.0162974
21 -0.0162157
21.125 -0.016135
21.25 -0.0160554
21.375 -0.0159769
21.5 -0.0158994
21.625 -0.0158229
21.75 -0.0157474
21.875 -0.0156729
22 -0.0155993
22.125 -0.0155267
22.25 -0.015455
22.375 -0.0153842
22.5 -0.0153144
22.625 -0.0152454
22.75 -0.0151773
22.875 -0.01511
23 -0.0150436
23.125 -0.014978
23.25 -0.0149132
23.375 -0.0148492
23.5 -0.014786
23.625 -0.0147236
23.75 -0.0146619
23.875 -0.014601
24 -0.0145408
24.125 -0.0144814
24.25 -0.0144227
24.375 -0.0143647
24.5 -0.0143074
24.625 -0.0142507
24.75 -0.0141948
24.875 -0.0141395
25 -0.0140849
25.125 -0.0140309
25.25 -0.0139775
25.375 -0.0139248
25.5 -0.0138727
25.625 -0.0138212
25.75 -0.0137704
25.875 -0.0137201
26 -0.0136704
26.125 -0.0136213
26.25 -0.0135727
26.375 -0.0135247
26.5 -0.0134773
26.625 -0.0134304
26.75 -0.0133841
26.875 -0.0133382
27 -0.013293
27.125 -0.0132482
27.25 -0.0132039
27.375 -0.0131602
27.5 -0.0131169
27.625 -0.0130742
27.75 -0.0130319
27.875 -0.0129901
28 -0.0129488
28.125 -0.012908
28.25 -0.0128676
28.375 -0.0128277
28.5 -0.0127882
28.625 -0.0127492
28.75 -0.0127106
28.875 -0.0126725
29 -0.0126348
29.125 -0.0125975
29.25 -0.0125606
29.375 -0.0125242
29.5 -0.0124881
29.625 -0.0124525
29.75 -0.0124173
29.875 -0.0123824
30 -0.012348
30.125 -0.0123139
30.25 -0.0122803
30.375 -0.012247
30.5 -0.0122141
30.625 -0.0121815
30.75 -0.0121493
30.875 -0.0121175
31 -0.0120861
31.125 -0.012055
31.25 -0.0120242
31.375 -0.0119938
31.5 -0.0119637
31.625 -0.011934
31.75 -0.0119046
31.875 -0.0118756
32 -0.0118469
32.125 -0.0118184
32.25 -0.0117904
32.375 -0.0117626
32.5 -0.0117352
32.625 -0.011708
32.75 -0.0116812
32.875 -0.0116547
33 -0.0116285
33.125 -0.0116026
33.25 -0.011577
33.375 -0.0115516
33.5 -0.0115266
33.625 -0.0115019
33.75 -0.0114774
33.875 -0.0114532
34 -0.0114293
34.125 -0.0114057
34.25 -0.0113824
34.375 -0.0113593
34.5 -0.0113365
34.625 -0.0113139
34.75 -0.0112917
34.875 -0.0112697
35 -0.0112479
35.125 -0.0112264
35.25 -0.0112052
35.375 -0.0111842
35.5 -0.0111635
35.625 -0.011143
35.75 -0.0111227
35.875 -0.0111027
36 -0.011083
36.125 -0.0110634
36.25 -0.0110442
36.375 -0.0110251
36.5 -0.0110063
36.625 -0.0109877
36.75 -0.0109694
36.875 -0.0109512
37 -0.0109333
37.125 -0.0109156
37.25 -0.0108982
37.375 -0.0108809
37.5 -0.0108639
37.625 -0.0108471
37.75 -0.0108305
37.875 -0.0108142
38 -0.010798
38.125 -0.010782
38.25 -0.0107663
38.375 -0.0107507
38.5 -0.0107354
38.625 -0.0107203
38.75 -0.0107054
38.875 -0.0106906
39 -0.0106761
39.125 -0.0106617
39.25 -0.0106476
39.375 -0.0106337
39.5 -0.0106199
39.625 -0.0106064
39.75 -0.010593
39.875 -0.0105798
40 -0.0105668
40.125 -0.010554
40.25 -0.0105414
40.375 -0.010529
40.5 -0.0105167
40.625 -0.0105046
40.75 -0.0104927
40.875 -0.010481
41 -0.0104695
41.125 -0.0104581
41.25 -0.010447
41.375 -0.010436
41.5 -0.0104251
41.625 -0.0104145
41.75 -0.010404
41.875 -0.0103937
42 -0.0103835
42.125 -0.0103736
42.25 -0.0103638
42.375 -0.0103541
42.5 -0.0103447
42.625 -0.0103353
42.75 -0.0103262
42.875 -0.0103172
43 -0.0103084
43.125 -0.0102998
43.25 -0.0102913
43.375 -0.010283
43.5 -0.0102748
43.625 -0.0102668
43.75 -0.010259
43.875 -0.0102513
44 -0.0102437
44.125 -0.0102364
44.25 -0.0102291
44.375 -0.0102221
44.5 -0.0102152
44.625 -0.0102084
44.75 -0.0102018
44.875 -0.0101954
45 -0.0101891
45.125 -0.010183
45.25 -0.010177
45.375 -0.0101711
45.5 -0.0101655
45.625 -0.0101599
45.75 -0.0101545
45.875 -0.0101493
46 -0.0101442
46.125 -0.0101393
46.25 -0.0101345
46.375 -0.0101299
46.5 -0.0101254
46.625 -0.0101211
46.75 -0.0101169
46.875 -0.0101128
47 -0.0101089
47.125 -0.0101052
47.25 -0.0101016
47.375 -0.0100981
47.5 -0.0100948
47.625 -0.0100916
47.75 -0.0100886
47.875 -0.0100857
48 -0.010083
48.125 -0.0100804
48.25 -0.010078
48.375 -0.0100757
48.5 -0.0100735
48.625 -0.0100715
48.75 -0.0100697
48.875 -0.0100679
49 -0.0100664
49.125 -0.0100649
49.25 -0.0100637
49.375 -0.0100625
49.5 -0.0100615
49.625 -0.0100607
49.75 -0.01006
49.875 -0.0100594
50 -0.010059
50.125 -0.0100587
50.25 -0.0100586
50.375 -0.0100586
50.5 -0.0100588
50.625 -0.0100591
50.75 -0.0100596
50.875 -0.0100602
51 -0.0100609
51.125 -0.0100618
51.25 -0.0100629
51.375 -0.0100641
51.5 -0.0100654
51.625 -0.0100669
51.75 -0.0100685
51.875 -0.0100703
52 -0.0100723
52.125 -0.0100743
52.25 -0.0100766
52.375 -0.0100789
52.5 -0.0100815
52.625 -0.0100841
52.75 -0.010087
52.875 -0.0100899
53 -0.0100931
53.125 -0.0100963
53.25 -0.0100998
53.375 -0.0101033
53.5 -0.0101071
53.625 -0.0101109
53.75 -0.010115
53.875 -0.0101192
54 -0.0101235
54.125 -0.010128
54.25 -0.0101327
54.375 -0.0101375
54.5 -0.0101425
54.625 -0.0101476
54.75 -0.0101529
54.875 -0.0101583
55 -0.0101639
55.125 -0.0101697
55.25 -0.0101756
55.375 -0.0101817
55.5 -0.010188
55.625 -0.0101944
55.75 -0.010201
55.875 -0.0102077
56 -0.0102146
56.125 -0.0102217
56.25 -0.0102289
56.375 -0.0102363
56.5 -0.0102439
56.625 -0.0102516
56.75 -0.0102595
56.875 -0.0102676
57 -0.0102759
57.125 -0.0102843
57.25 -0.0102929
57.375 -0.0103017
57.5 -0.0103106
57.625 -0.0103197
57.75 -0.0103291
57.875 -0.0103385
58 -0.0103482
58.125 -0.010358
58.25 -0.0103681
58.375 -0.0103783
58.5 -0.0103887
58.625 -0.0103992
58.75 -0.01041
58.875 -0.0104209
59 -0.0104321
59.125 -0.0104434
59.25 -0.0104549
59.375 -0.0104666
59.5 -0.0104785
59.625 -0.0104906
59.75 -0.0105029
59.875 -0.0105154
60 -0.0105281
60.125 -0.010541
60.25 -0.010554
60.375 -0.0105673
60.5 -0.0105808
60.625 -0.0105945
60.75 -0.0106084
60.875 -0.0106225
61 -0.0106368
61.125 -0.0106514
61.25 -0.0106661
61.375 -0.0106811
61.5 -0.0106962
61.625 -0.0107116
61.75 -0.0107272
61.875 -0.010743
62 -0.0107591
62.125 -0.0107753
62.25 -0.0107918
62.375 -0.0108085
62.5 -0.0108255
62.625 -0.0108427
62.75 -0.0108601
62.875 -0.0108777
63 -0.0108956
63.125 -0.0109137
63.25 -0.0109321
63.375 -0.0109506
63.5 -0.0109695
63.625 -0.0109885
63.75 -0.0110079
63.875 -0.0110274
64 -0.0110473
64.125 -0.0110673
64.25 -0.0110877
64.375 -0.0111083
64.5 -0.0111291
64.625 -0.0111502
64.75 -0.0111716
64.875 -0.0111932
65 -0.0112151
65.125 -0.0112373
65.25 -0.0112597
65.375 -0.0112825
65.5 -0.0113055
65.625 -0.0113287
65.75 -0.0113523
65.875 -0.0113761
66 -0.0114003
66.125 -0.0114247
66.25 -0.0114494
66.375 -0.0114744
66.5 -0.0114997
66.625 -0.0115253
66.75 -0.0115512
66.875 -0.0115774
67 -0.0116039
67.125 -0.0116307
67.25 -0.0116578
67.375 -0.0116853
67.5 -0.0117131
67.625 -0.0117411
67.75 -0.0117696
67.875 -0.0117983
68 -0.0118274
68.125 -0.0118568
68.25 -0.0118865
68.375 -0.0119166
68.5 -0.0119471
68.625 -0.0119778
68.75 -0.012009
68.875 -0.0120405
69 -0.0120723
69.125 -0.0121045
69.25 -0.0121371
69.375 -0.01217
69.5 -0.0122033
69.625 -0.012237
69.75 -0.0122711
69.875 -0.0123055
70 -0.0123404
70.125 -0.0123756
70.25 -0.0124112
70.375 -0.0124473
70.5 -0.0124837
70.625 -0.0125205
70.75 -0.0125578
70.875 -0.0125954
71 -0.0126335
71.125 -0.0126721
71.25 -0.012711
71.375 -0.0127504
71.5 -0.0127902
71.625 -0.0128305
71.75 -0.0128712
71.875 -0.0129124
72 -0.0129541
72.125 -0.0129962
72.25 -0.0130388
72.375 -0.0130818
72.5 -0.0131254
72.625 -0.0131694
72.75 -0.0132139
72.875 -0.0132589
73 -0.0133045
73.125 -0.0133505
73.25 -0.0133971
73.375 -0.0134442
73.5 -0.0134918
73.625 -0.01354
73.75 -0.0135887
73.875 -0.013638
74 -0.0136878
74.125 -0.0137382
74.25 -0.0137892
74.375 -0.0138407
74.5 -0.0138928
74.625 -0.0139456
74.75 -0.0139989
74.875 -0.0140529
75 -0.0141075
75.125 -0.0141627
75.25 -0.0142185
75.375 -0.014275
75.5 -0.0143322
75.625 -0.01439
75.75 -0.0144485
75.875 -0.0145077
76 -0.0145676
76.125 -0.0146282
76.25 -0.0146895
76.375 -0.0147516
76.5 -0.0148143
76.625 -0.0148779
76.75 -0.0149422
76.875 -0.0150073
77 -0.0150731
77.125 -0.0151398
77.25 -0.0152073
77.375 -0.0152756
77.5 -0.0153447
77.625 -0.0154147
77.75 -0.0154856
77.875 -0.0155573
78 -0.01563
78.125 -0.0157035
78.25 -0.015778
78.375 -0.0158534
78.5 -0.0159298
78.625 -0.0160072
78.75 -0.0160855
78.875 -0.0161649
79 -0.0162453
79.125 -0.0163268
79.25 -0.0164093
79.375 -0.0164929
79.5 -0.0165777
79.625 -0.0166635
79.75 -0.0167506
79.875 -0.0168388
80 -0.0169282
80.125 -0.0170188
80.25 -0.0171107
80.375 -0.0172038
80.5 -0.0172982
80.625 -0.017394
80.75 -0.0174911
80.875 -0.0175896
81 -0.0176896
81.125 -0.0177909
81.25 -0.0178937
81.375 -0.0179981
81.5 -0.0181039
81.625 -0.0182114
81.75 -0.0183204
81.875 -0.0184311
82 -0.0185434
82.125 -0.0186575
82.25 -0.0187733
82.375 -0.0188909
82.5 -0.0190104
82.625 -0.0191317
82.75 -0.019255
82.875 -0.0193802
83 -0.0195074
83.125 -0.0196367
83.25 -0.0197681
83.375 -0.0199017
83.5 -0.0200375
83.625 -0.0201756
83.75 -0.020316
83.875 -0.0204588
84 -0.020604
84.125 -0.0207517
84.25 -0.0209021
84.375 -0.021055
84.5 -0.0212107
84.625 -0.0213692
84.75 -0.0215305
84.875 -0.0216948
85 -0.021862
85.125 -0.0220324
85.25 -0.0222059
85.375 -0.0223827
85.5 -0.0225628
85.625 -0.0227464
85.75 -0.0229335
85.875 -0.0231243
86 -0.0233188
86.125 -0.0235171
86.25 -0.0237194
86.375 -0.0239257
86.5 -0.0241362
86.625 -0.024351
86.75 -0.0245703
86.875 -0.0247941
87 -0.0250226
87.125 -0.0252559
87.25 -0.0254941
87.375 -0.0257375
87.5 -0.0259861
87.625 -0.0262402
87.75 -0.0264999
87.875 -0.0267653
88 -0.0270366
88.125 -0.027314
88.25 -0.0275978
88.375 -0.027888
88.5 -0.028185
88.625 -0.0284888
88.75 -0.0287998
88.875 -0.0291181
89 -0.029444
89.125 -0.0297777
89.25 -0.0301195
89.375 -0.0304697
89.5 -0.0308284
89.625 -0.0311961
89.75 -0.0315729
89.875 -0.0319592
90 -0.0323554
90.125 -0.0327617
90.25 -0.0331785
90.375 -0.0336061
90.5 -0.034045
90.625 -0.0344954
90.75 -0.034958
90.875 -0.0354329
91 -0.0359209
91.125 -0.0364221
91.25 -0.0369373
91.375 -0.0374669
91.5 -0.0380115
91.625 -0.0385715
91.75 -0.0391478
91.875 -0.0397408
92 -0.0403513
92.125 -0.04098
92.25 -0.0416276
92.375 -0.0422951
92.5 -0.0429832
92.625 -0.0436929
92.75 -0.0444251
92.875 -0.045181
93 -0.0459617
93.125 -0.0467684
93.25 -0.0476025
93.375 -0.0484654
93.5 -0.0493585
93.625 -0.0502837
93.75 -0.0512428
93.875 -0.0522377
94 -0.0532707
94.125 -0.0543441
94.25 -0.0554605
94.375 -0.0566229
94.5 -0.0578343
94.625 -0.0590984
94.75 -0.0604189
94.875 -0.0618001
95 -0.0632468
95.125 -0.0647642
95.25 -0.0663582
95.375 -0.0680354
95.5 -0.0698029
95.625 -0.0716688
95.75 -0.0736424
95.875 -0.0757337
96 -0.0779541
96.125 -0.0803164
96.25 -0.0828349
96.375 -0.0855257
96.5 -0.088407
96.625 -0.0914992
96.75 -0.0948252
96.875 -0.0984108
97 -0.102285
97.125 -0.106482
97.25 -0.111037
97.375 -0.115993
97.5 -0.121398
97.625 -0.127305
97.75 -0.133775
97.875 -0.140875
98 -0.148685
98.125 -0.157292
98.25 -0.166794
98.375 -0.177306
98.5 -0.188954
98.625 -0.201882
98.75 -0.216256
98.875 -0.232257
99 -0.250106
99.125 -0.270017
99.25 -0.292319
99.375 -0.317171
99.5 -0.345297
99.625 -0.376128
99.75 -0.412568
99.875 -0.448866
100 -0.501521
&
@target G0.S2
@type xy
0 -0.5
0.05 -0.47939307
0.1 -0.45995478
0.15 -0.44160905
0.2 -0.42428516
0.25 -0.40791733
0.3 -0.39244441
0.35 -0.37780947
0.4 -0.36395955
0.45 -0.35084534
0.5 -0.3384209
0.55 -0.32664346
0.6 -0.31547314
0.65 -0.30487278
0.7 -0.29480772
0.75 -0.28524562
0.8 -0.27615631
0.85 -0.26751163
0.9 -0.25928527
0.95 -0.25145268
1 -0.2439909
1.05 -0.23687845
1.1 -0.23009528
1.15 -0.22362262
1.2 -0.21744289
1.25 -0.21153965
1.3 -0.20589749
1.35 -0.20050198
1.4 -0.1953396
1.45 -0.19039768
1.5 -0.18566431
1.55 -0.18112834
1.6 -0.17677929
1.65 -0.17260733
1.7 -0.16860322
1.75 -0.16475827
1.8 -0.16106432
1.85 -0.15751369
1.9 -0.15409916
1.95 -0.15081393
2 -0.14765159
2.05 -0.14460612
2.1 -0.14167183
2.15 -0.13884336
2.2 -0.13611566
2.25 -0.13348395
2.3 -0.13094374
2.35 -0.12849077
2.4 -0.12612103
2.45 -0.12383072
2.5 -0.12161626
2.55 -0.11947424
2.6 -0.11740145
2.65 -0.11539486
2.7 -0.11345159
2.75 -0.1115689
2.8 -0.10974421
2.85 -0.10797506
2.9 -0.10625914
2.95 -0.10459423
3 -0.10297824
3.05 -0.10140917
3.1 -0.099885145
3.15 -0.098404355
3.2 -0.096965093
3.25 -0.095565735
3.3 -0.094204735
3.35 -0.092880614
3.4 -0.091591972
3.45 -0.090337473
3.5 -0.089115841
3.55 -0.087925863
3.6 -0.086766378
3.65 -0.085636282
3.7 -0.084534518
3.75 -0.083460079
3.8 -0.082412001
3.85 -0.081389366
3.9 -0.080391289
3.95 -0.07941693
4 -0.078465486
4.05 -0.077536184
4.1 -0.076628288
4.15 -0.075741091
4.2 -0.074873915
4.25 -0.074026111
4.3 -0.073197058
4.35 -0.072386159
4.4 -0.071592841
4.45 -0.070816554
4.5 -0.070056772
4.55 -0.069312987
4.6 -0.068584713
4.65 -0.067871482
4.7 -0.067172845
4.75 -0.066488369
4.8 -0.065817638
4.85 -0.065160251
4.9 -0.064515825
4.95 -0.063883988
5 -0.063264382
5.05 -0.062656664
5.1 -0.062060502
5.15 -0.061475576
5.2 -0.060901578
5.25 -0.060338211
5.3 -0.059785189
5.35 -0.059242233
5.4 -0.058709078
5.45 -0.058185465
5.5 -0.057671145
5.55 -0.057165877
5.6 -0.056669429
5.65 -0.056181576
5.7 -0.0557021
5.75 -0.055230792
5.8 -0.054767447
5.85 -0.05431187
5.9 -0.05386387
5.95 -0.053423262
6 -0.052989868
6.05 -0.052563516
6.1 -0.052144037
6.15 -0.05173127
6.2 -0.051325057
6.25 -0.050925246
6.3 -0.050531689
6.35 -0.050144243
6.4 -0.049762768
6.45 -0.049387131
6.5 -0.0490172
6.55 -0.048652847
6.6 -0.04829395
6.65 -0.047940389
6.7 -0.047592048
6.75 -0.047248813
6.8 -0.046910575
6.85 -0.046577228
6.9 -0.046248666
6.95 -0.04592479
7 -0.045605502
7.05 -0.045290707
7.1 -0.04498031
7.15 -0.044674223
7.2 -0.044372358
7.25 -0.044074629
7.3 -0.043780953
7.35 -0.043491249
7.4 -0.043205438
7.45 -0.042923444
7.5 -0.042645191
7.55 -0.042370607
7.6 -0.042099621
7.65 -0.041832164
7.7 -0.041568168
7.75 -0.041307568
7.8 -0.041050299
7.85 -0.040796299
7.9 -0.040545507
7.95 -0.040297864
8 -0.040053312
8.05 -0.039811793
8.1 -0.039573253
8.15 -0.039337639
8.2 -0.039104896
8.25 -0.038874975
8.3 -0.038647824
8.35 -0.038423395
8.4 -0.03820164
8.45 -0.037982513
8.5 -0.037765967
8.55 -0.037551958
8.6 -0.037340443
8.65 -0.037131379
8.7 -0.036924723
8.75 -0.036720437
8.8 -0.036518479
8.85 -0.036318811
8.9 -0.036121395
8.95 -0.035926194
9 -0.035733171
9.05 -0.03554229
9.1 -0.035353518
9.15 -0.035166818
9.2 -0.03498216
9.25 -0.034799509
9.3 -0.034618834
9.35 -0.034440103
9.4 -0.034263286
9.45 -0.034088353
9.5 -0.033915274
9.55 -0.033744021
9.6 -0.033574565
9.65 -0.03340688
9.7 -0.033240937
9.75 -0.033076711
9.8 -0.032914175
9.85 -0.032753304
9.9 -0.032594073
9.95 -0.032436458
10 -0.032280434
10.05 -0.032125978
10.1 -0.031973068
10.15 -0.03182168
10.2 -0.031671793
10.25 -0.031523384
10.3 -0.031376433
10.35 -0.031230918
10.4 -0.031086819
10.45 -0.030944117
10.5 -0.03080279
10.55 -0.03066282
10.6 -0.030524188
10.65 -0.030386875
10.7 -0.030250863
10.75 -0.030116134
10.8 -0.02998267
10.85 -0.029850454
10.9 -0.029719469
10.95 -0.029589698
11 -0.029461125
11.05 -0.029333734
11.1 -0.029207509
11.15 -0.029082434
11.2 -0.028958494
11.25 -0.028835675
11.3 -0.028713961
11.35 -0.028593337
11.4 -0.028473791
11.45 -0.028355307
11.5 -0.028237873
11.55 -0.028121474
11.6 -0.028006097
11.65 -0.027891729
11.7 -0.027778358
11.75 -0.02766597
11.8 -0.027554554
11.85 -0.027444098
11.9 -0.027334588
11.95 -0.027226014
12 -0.027118364
12.05 -0.027011626
12.1 -0.026905789
12.15 -0.026800843
12.2 -0.026696776
12.25 -0.026593578
12.3 -0.026491238
12.35 -0.026389746
12.4 -0.026289091
12.45 -0.026189264
12.5 -0.026090255
12.55 -0.025992055
12.6 -0.025894652
12.65 -0.02579804
12.7 -0.025702207
12.75 -0.025607145
12.8 -0.025512845
12.85 -0.025419298
12.9 -0.025326495
12.95 -0.025234428
13 -0.025143089
13.05 -0.025052469
13.1 -0.02496256
13.15 -0.024873354
13.2 -0.024784843
13.25 -0.024697019
13.3 -0.024609875
13.35 -0.024523403
13.4 -0.024437595
13.45 -0.024352445
13.5 -0.024267944
13.55 -0.024184086
13.6 -0.024100864
13.65 -0.024018271
13.7 -0.0239363
13.75 -0.023854944
13.8 -0.023774197
13.85 -0.02369405
13.9 -0.023614501
13.95 -0.023535542
14 -0.023457165
14.05 -0.023379365
14.1 -0.023302136
14.15 -0.023225471
14.2 -0.023149365
14.25 -0.023073813
14.3 -0.022998807
14.35 -0.022924344
14.4 -0.022850416
14.45 -0.022777019
14.5 -0.022704147
14.55 -0.022631795
14.6 -0.022559957
14.65 -0.022488628
14.7 -0.022417804
14.75 -0.022347478
14.8 -0.022277646
14.85 -0.022208303
14.9 -0.022139445
14.95 -0.022071066
15 -0.022003161
15.05 -0.021935726
15.1 -0.021868756
15.15 -0.021802247
15.2 -0.021736195
15.25 -0.021670594
15.3 -0.02160544
15.35 -0.021540729
15.4 -0.021476457
15.45 -0.02141262
15.5 -0.021349213
15.55 -0.021286232
15.6 -0.021223673
15.65 -0.021161533
15.7 -0.021099806
15.75 -0.02103849
15.8 -0.020977581
15.85 -0.020917074
15.9 -0.020856966
15.95 -0.020797253
16 -0.020737931
16.05 -0.020678997
16.1 -0.020620448
16.15 -0.020562279
16.2 -0.020504488
16.25 -0.02044707
16.3 -0.020390023
16.35 -0.020333343
16.4 -0.020277027
16.45 -0.020221071
16.5 -0.020165472
16.55 -0.020110227
16.6 -0.020055333
16.65 -0.020000787
16.7 -0.019946585
16.75 -0.019892724
16.8 -0.019839203
16.85 -0.019786017
16.9 -0.019733163
16.95 -0.019680639
17 -0.019628442
17.05 -0.019576569
17.1 -0.019525017
17.15 -0.019473783
17.2 -0.019422865
17.25 -0.01937226
17.3 -0.019321965
17.35 -0.019271978
17.4 -0.019222296
17.45 -0.019172916
17.5 -0.019123835
17.55 -0.019075052
17.6 -0.019026564
17.65 -0.018978368
17.7 -0.018930462
17.75 -0.018882844
17.8 -0.01883551
17.85 -0.018788459
17.9 -0.018741689
17.95 -0.018695196
18 -0.018648979
18.05 -0.018603036
18.1 -0.018557363
18.15 -0.01851196
18.2 -0.018466824
18.25 -0.018421952
18.3 -0.018377343
18.35 -0.018332994
18.4 -0.018288903
18.45 -0.018245069
18.5 -0.018201489
18.55 -0.018158161
18.6 -0.018115083
18.65 -0.018072253
18.7 -0.01802967
18.75 -0.01798733
18.8 -0.017945233
18.85 -0.017903377
18.9 -0.017861759
18.95 -0.017820377
19 -0.017779231
19.05 -0.017738318
19.1 -0.017697635
19.15 -0.017657183
19.2 -0.017616957
19.25 -0.017576958
19.3 -0.017537183
19.35 -0.017497631
19.4 -0.017458299
19.45 -0.017419186
19.5 -0.017380291
19.55 -0.017341612
19.6 -0.017303147
19.65 -0.017264894
19.7 -0.017226852
19.75 -0.01718902
19.8 -0.017151396
19.85 -0.017113978
19.9 -0.017076764
19.95 -0.017039754
20 -0.017002946
20.05 -0.016966338
20.1 -0.016929929
20.15 -0.016893717
20.2 -0.016857701
20.25 -0.01682188
20.3 -0.016786251
20.35 -0.016750815
20.4 -0.016715568
20.45 -0.016680511
20.5 -0.016645641
20.55 -0.016610957
20.6 -0.016576458
20.65 -0.016542143
20.7 -0.01650801
20.75 -0.016474058
20.8 -0.016440286
20.85 -0.016406692
20.9 -0.016373276
20.95 -0.016340035
21 -0.016306969
21.05 -0.016274077
21.1 -0.016241356
21.15 -0.016208807
21.2 -0.016176428
21.25 -0.016144218
21.3 -0.016112175
21.35 -0.016080298
21.4 -0.016048587
21.45 -0.01601704
21.5 -0.015985656
21.55 -0.015954434
21.6 -0.015923372
21.65 -0.015892471
21.7 -0.015861728
21.75 -0.015831142
21.8 -0.015800713
21.85 -0.01577044
21.9 -0.015740321
21.95 -0.015710355
22 -0.015680542
22.05 -0.01565088
22.1 -0.015621368
22.15 -0.015592006
22.2 -0.015562793
22.25 -0.015533726
22.3 -0.015504806
22.35 -0.015476032
22.4 -0.015447402
22.45 -0.015418916
22.5 -0.015390572
22.55 -0.01536237
22.6 -0.015334309
22.65 -0.015306388
22.7 -0.015278606
22.75 -0.015250962
22.8 -0.015223455
22.85 -0.015196085
22.9 -0.01516885
22.95 -0.01514175
23 -0.015114783
23.05 -0.01508795
23.1 -0.015061249
23.15 -0.015034678
23.2 -0.015008239
23.25 -0.014981929
23.3 -0.014955748
23.35 -0.014929694
23.4 -0.014903769
23.45 -0.014877969
23.5 -0.014852295
23.55 -0.014826746
23.6 -0.014801322
23.65 -0.01477602
23.7 -0.014750841
23.75 -0.014725784
23.8 -0.014700848
23.85 -0.014676033
23.9 -0.014651337
23.95 -0.01462676
24 -0.014602301
24.05 -0.01457796
24.1 -0.014553736
24.15 -0.014529627
24.2 -0.014505634
24.25 -0.014481756
24.3 -0.014457992
24.35 -0.014434341
24.4 -0.014410802
24.45 -0.014387376
24.5 -0.014364061
24.55 -0.014340857
24.6 -0.014317763
24.65 -0.014294778
24.7 -0.014271902
24.75 -0.014249134
24.8 -0.014226474
24.85 -0.014203921
24.9 -0.014181473
24.95 -0.014159132
25 -0.014136895
25.05 -0.014114763
25.1 -0.014092735
25.15 -0.01407081
25.2 -0.014048988
25.25 -0.014027267
25.3 -0.014005649
25.35 -0.013984131
25.4 -0.013962713
25.45 -0.013941395
25.5 -0.013920177
25.55 -0.013899057
25.6 -0.013878035
25.65 -0.013857111
25.7 -0.013836284
25.75 -0.013815554
25.8 -0.013794919
25.85 -0.01377438
25.9 -0.013753935
25.95 -0.013733585
26 -0.013713329
26.05 -0.013693166
26.1 -0.013673096
26.15 -0.013653119
26.2 -0.013633233
26.25 -0.013613439
26.3 -0.013593735
26.35 -0.013574122
26.4 -0.013554598
26.45 -0.013535164
26.5 -0.013515819
26.55 -0.013496562
26.6 -0.013477393
26.65 -0.013458312
26.7 -0.013439318
26.75 -0.01342041
26.8 -0.013401588
26.85 -0.013382852
26.9 -0.013364201
26.95 -0.013345635
27 -0.013327153
27.05 -0.013308756
27.1 -0.013290441
27.15 -0.01327221
27.2 -0.013254061
27.25 -0.013235994
27.3 -0.013218009
27.35 -0.013200105
27.4 -0.013182282
27.45 -0.013164539
27.5 -0.013146877
27.55 -0.013129294
27.6 -0.01311179
27.65 -0.013094366
27.7 -0.013077019
27.75 -0.013059751
27.8 -0.01304256
27.85 -0.013025447
27.9 -0.01300841
27.95 -0.01299145
28 -0.012974566
28.05 -0.012957758
28.1 -0.012941025
28.15 -0.012924367
28.2 -0.012907783
28.25 -0.012891274
28.3 -0.012874839
28.35 -0.012858477
28.4 -0.012842188
28.45 -0.012825973
28.5 -0.012809829
28.55 -0.012793758
28.6 -0.012777758
28.65 -0.01276183
28.7 -0.012745972
28.75 -0.012730186
28.8 -0.01271447
28.85 -0.012698823
28.9 -0.012683247
28.95 -0.01266774
29 -0.012652301
29.05 -0.012636932
29.1 -0.012621631
29.15 -0.012606398
29.2 -0.012591232
29.25 -0.012576134
29.3 -0.012561103
29.35 -0.012546139
29.4 -0.012531242
29.45 -0.01251641
29.5 -0.012501644
29.55 -0.012486944
29.6 -0.012472309
29.65 -0.012457739
29.7 -0.012443234
29.75 -0.012428793
29.8 -0.012414416
29.85 -0.012400103
29.9 -0.012385853
29.95 -0.012371666
30 -0.012357542
30.05 -0.012343481
30.1 -0.012329482
30.15 -0.012315546
30.2 -0.012301671
30.25 -0.012287857
30.3 -0.012274105
30.35 -0.012260413
30.4 -0.012246783
30.45 -0.012233212
30.5 -0.012219702
30.55 -0.012206252
30.6 -0.012192861
30.65 -0.012179529
30.7 -0.012166257
30.75 -0.012153043
30.8 -0.012139888
30.85 -0.012126792
30.9 -0.012113753
30.95 -0.012100772
31 -0.012087849
31.05 -0.012074983
31.1 -0.012062174
31.15 -0.012049422
31.2 -0.012036726
31.25 -0.012024087
31.3 -0.012011504
31.35 -0.011998977
31.4 -0.011986505
31.45 -0.011974089
31.5 -0.011961728
31.55 -0.011949421
31.6 -0.01193717
31.65 -0.011924973
31.7 -0.01191283
31.75 -0.011900741
31.8 -0.011888706
31.85 -0.011876725
31.9 -0.011864797
31.95 -0.011852922
32 -0.0118411
32.05 -0.01182933
32.1 -0.011817613
32.15 -0.011805949
32.2 -0.011794336
32.25 -0.011782775
32.3 -0.011771266
32.35 -0.011759808
32.4 -0.011748402
32.45 -0.011737046
32.5 -0.011725742
32.55 -0.011714488
32.6 -0.011703284
32.65 -0.01169213
32.7 -0.011681027
32.75 -0.011669973
32.8 -0.011658969
32.85 -0.011648015
32.9 -0.011637109
32.95 -0.011626253
33 -0.011615445
33.05 -0.011604686
33.1 -0.011593976
33.15 -0.011583314
33.2 -0.0115727
33.25 -0.011562134
33.3 -0.011551615
33.35 -0.011541145
33.4 -0.011530721
33.45 -0.011520345
33.5 -0.011510016
33.55 -0.011499733
33.6 -0.011489497
33.65 -0.011479308
33.7 -0.011469165
33.75 -0.011459068
33.8 -0.011449017
33.85 -0.011439012
33.9 -0.011429053
33.95 -0.011419139
34 -0.01140927
34.05 -0.011399446
34.1 -0.011389668
34.15 -0.011379934
34.2 -0.011370244
34.25 -0.0113606
34.3 -0.011350999
34.35 -0.011341443
34.4 -0.011331931
34.45 -0.011322462
34.5 -0.011313037
34.55 -0.011303656
34.6 -0.011294318
34.65 -0.011285023
34.7 -0.011275772
34.75 -0.011266563
34.8 -0.011257397
34.85 -0.011248274
34.9 -0.011239193
34.95 -0.011230154
35 -0.011221158
35.05 -0.011212203
35.1 -0.011203291
35.15 -0.01119442
35.2 -0.011185591
35.25 -0.011176803
35.3 -0.011168057
35.35 -0.011159351
35.4 -0.011150687
35.45 -0.011142064
35.5 -0.011133481
35.55 -0.011124939
35.6 -0.011116438
35.65 -0.011107977
35.7 -0.011099556
35.75 -0.011091175
35.8 -0.011082834
35.85 -0.011074533
35.9 -0.011066272
35.95 -0.01105805
36 -0.011049867
36.05 -0.011041724
36.1 -0.01103362
36.15 -0.011025556
36.2 -0.01101753
36.25 -0.011009543
36.3 -0.011001594
36.35 -0.010993684
36.4 -0.010985813
36.45 -0.01097798
36.5 -0.010970185
36.55 -0.010962428
36.6 -0.010954709
36.65 -0.010947028
36.7 -0.010939385
36.75 -0.010931779
36.8 -0.010924211
36.85 -0.01091668
36.9 -0.010909186
36.95 -0.010901729
37 -0.01089431
37.05 -0.010886927
37.1 -0.010879582
37.15 -0.010872273
37.2 -0.010865
37.25 -0.010857764
37.3 -0.010850565
37.35 -0.010843401
37.4 -0.010836274
37.45 -0.010829183
37.5 -0.010822128
37.55 -0.010815108
37.6 -0.010808125
37.65 -0.010801176
37.7 -0.010794264
37.75 -0.010787387
37.8 -0.010780545
37.85 -0.010773739
37.9 -0.010766967
37.95 -0.010760231
38 -0.010753529
38.05 -0.010746863
38.1 -0.010740231
38.15 -0.010733634
38.2 -0.010727071
38.25 -0.010720542
38.3 -0.010714049
38.35 -0.010707589
38.4 -0.010701163
38.45 -0.010694772
38.5 -0.010688414
38.55 -0.010682091
38.6 -0.010675801
38.65 -0.010669545
38.7 -0.010663322
38.75 -0.010657133
38.8 -0.010650977
38.85 -0.010644855
38.9 -0.010638766
38.95 -0.01063271
39 -0.010626687
39.05 -0.010620698
39.1 -0.010614741
39.15 -0.010608817
39.2 -0.010602925
39.25 -0.010597067
39.3 -0.010591241
39.35 -0.010585447
39.4 -0.010579686
39.45 -0.010573957
39.5 -0.01056826
39.55 -0.010562596
39.6 -0.010556964
39.65 -0.010551363
39.7 -0.010545795
39.75 -0.010540258
39.8 -0.010534753
39.85 -0.01052928
39.9 -0.010523839
39.95 -0.010518429
40 -0.01051305
40.05 -0.010507703
40.1 -0.010502388
40.15 -0.010497103
40.2 -0.01049185
40.25 -0.010486628
40.3 -0.010481436
40.35 -0.010476276
40.4 -0.010471147
40.45 -0.010466048
40.5 -0.010460981
40.55 -0.010455943
40.6 -0.010450937
40.65 -0.010445961
40.7 -0.010441016
40.75 -0.0104361
40.8 -0.010431216
40.85 -0.010426361
40.9 -0.010421537
40.95 -0.010416743
41 -0.010411979
41.05 -0.010407245
41.1 -0.010402541
41.15 -0.010397866
41.2 -0.010393222
41.25 -0.010388607
41.3 -0.010384022
41.35 -0.010379467
41.4 -0.010374941
41.45 -0.010370445
41.5 -0.010365978
41.55 -0.010361541
41.6 -0.010357133
41.65 -0.010352754
41.7 -0.010348404
41.75 -0.010344084
41.8 -0.010339792
41.85 -0.01033553
41.9 -0.010331297
41.95 -0.010327092
42 -0.010322917
42.05 -0.01031877
42.1 -0.010314652
42.15 -0.010310562
42.2 -0.010306502
42.25 -0.01030247
42.3 -0.010298466
42.35 -0.010294491
42.4 -0.010290545
42.45 -0.010286626
42.5 -0.010282736
42.55 -0.010278875
42.6 -0.010275041
42.65 -0.010271236
42.7 -0.010267459
42.75 -0.01026371
42.8 -0.010259989
42.85 -0.010256296
42.9 -0.010252631
42.95 -0.010248994
43 -0.010245385
43.05 -0.010241803
43.1 -0.010238249
43.15 -0.010234723
43.2 -0.010231225
43.25 -0.010227754
43.3 -0.01022431
43.35 -0.010220895
43.4 -0.010217506
43.45 -0.010214145
43.5 -0.010210812
43.55 -0.010207506
43.6 -0.010204227
43.65 -0.010200975
43.7 -0.010197751
43.75 -0.010194554
43.8 -0.010191384
43.85 -0.010188241
43.9 -0.010185125
43.95 -0.010182036
44 -0.010178974
44.05 -0.010175939
44.1 -0.01017293
44.15 -0.010169949
44.2 -0.010166995
44.25 -0.010164067
44.3 -0.010161166
44.35 -0.010158292
44.4 -0.010155444
44.45 -0.010152623
44.5 -0.010149828
44.55 -0.010147061
44.6 -0.010144319
44.65 -0.010141604
44.7 -0.010138916
44.75 -0.010136254
44.8 -0.010133618
44.85 -0.010131009
44.9 -0.010128426
44.95 -0.010125869
45 -0.010123339
45.05 -0.010120835
45.1 -0.010118357
45.15 -0.010115905
45.2 -0.010113479
45.25 -0.01011108
45.3 -0.010108706
45.35 -0.010106358
45.4 -0.010104037
45.45 -0.010101741
45.5 -0.010099472
45.55 -0.010097228
45.6 -0.01009501
45.65 -0.010092818
45.7 -0.010090652
45.75 -0.010088512
45.8 -0.010086397
45.85 -0.010084308
45.9 -0.010082245
45.95 -0.010080208
46 -0.010078196
46.05 -0.01007621
46.1 -0.01007425
46.15 -0.010072315
46.2 -0.010070405
46.25 -0.010068522
46.3 -0.010066664
46.35 -0.010064831
46.4 -0.010063024
46.45 -0.010061242
46.5 -0.010059485
46.55 -0.010057755
46.6 -0.010056049
46.65 -0.010054369
46.7 -0.010052714
46.75 -0.010051085
46.8 -0.01004948
46.85 -0.010047902
46.9 -0.010046348
46.95 -0.01004482
47 -0.010043316
47.05 -0.010041839
47.1 -0.010040386
47.15 -0.010038958
47.2 -0.010037556
47.25 -0.010036179
47.3 -0.010034826
47.35 -0.010033499
47.4 -0.010032197
47.45 -0.010030921
47.5 -0.010029669
47.55 -0.010028442
47.6 -0.01002724
47.65 -0.010026063
47.7 -0.010024912
47.75 -0.010023785
47.8 -0.010022683
47.85 -0.010021606
47.9 -0.010020554
47.95 -0.010019527
48 -0.010018525
48.05 -0.010017548
48.1 -0.010016596
48.15 -0.010015669
48.2 -0.010014766
48.25 -0.010013888
48.3 -0.010013036
48.35 -0.010012208
48.4 -0.010011405
48.45 -0.010010626
48.5 -0.010009873
48.55 -0.010009144
48.6 -0.01000844
48.65 -0.010007761
48.7 -0.010007106
48.75 -0.010006477
48.8 -0.010005872
48.85 -0.010005292
48.9 -0.010004736
48.95 -0.010004206
49 -0.0100037
49.05 -0.010003218
49.1 -0.010002762
49.15 -0.01000233
49.2 -0.010001923
49.25 -0.010001541
49.3 -0.010001183
49.35 -0.01000085
49.4 -0.010000542
49.45 -0.010000258
49.5 -0.009999999
49.55 -0.0099997647
49.6 -0.0099995551
49.65 -0.0099993701
49.7 -0.0099992098
49.75 -0.0099990742
49.8 -0.0099989632
49.85 -0.0099988769
49.9 -0.0099988152
49.95 -0.0099987782
50 -0.0099987659
50.05 -0.0099987782
50.1 -0.0099988152
50.15 -0.0099988769
50.2 -0.0099989632
50.25 -0.0099990742
50.3 -0.0099992098
50.35 -0.0099993701
50.4 -0.0099995551
50.45 -0.0099997647
50.5 -0.009999999
50.55 -0.010000258
50.6 -0.010000542
50.65 -0.01000085
50.7 -0.010001183
50.75 -0.010001541
50.8 -0.010001923
50.85 -0.01000233
50.9 -0.010002762
50.95 -0.010003218
51 -0.0100037
51.05 -0.010004206
51.1 -0.010004736
51.15 -0.010005292
51.2 -0.010005872
51.25 -0.010006477
51.3 -0.010007106
51.35 -0.010007761
51.4 -0.01000844
51.45 -0.010009144
51.5 -0.010009873
51.55 -0.010010626
51.6 -0.010011405
51.65 -0.010012208
51.7 -0.010013036
51.75 -0.010013888
51.8 -0.010014766
51.85 -0.010015669
51.9 -0.010016596
51.95 -0.010017548
52 -0.010018525
52.05 -0.010019527
52.1 -0.010020554
52.15 -0.010021606
52.2 -0.010022683
52.25 -0.010023785
52.3 -0.010024912
52.35 -0.010026063
52.4 -0.01002724
52.45 -0.010028442
52.5 -0.010029669
52.55 -0.010030921
52.6 -0.010032197
52.65 -0.010033499
52.7 -0.010034826
52.75 -0.010036179
52.8 -0.010037556
52.85 -0.010038958
52.9 -0.010040386
52.95 -0.010041839
53 -0.010043316
53.05 -0.01004482
53.1 -0.010046348
53.15 -0.010047902
53.2 -0.01004948
53.25 -0.010051085
53.3 -0.010052714
53.35 -0.010054369
53.4 -0.010056049
53.45 -0.010057755
53.5 -0.010059485
53.55 -0.010061242
53.6 -0.010063024
53.65 -0.010064831
53.7 -0.010066664
53.75 -0.010068522
53.8 -0.010070405
53.85 -0.010072315
53.9 -0.01007425
53.95 -0.01007621
54 -0.010078196
54.05 -0.010080208
54.1 -0.010082245
54.15 -0.010084308
54.2 -0.010086397
54.25 -0.010088512
54.3 -0.010090652
54.35 -0.010092818
54.4 -0.01009501
54.45 -0.010097228
54.5 -0.010099472
54.55 -0.010101741
54.6 -0.010104037
54.65 -0.010106358
54.7 -0.010108706
54.75 -0.01011108
54.8 -0.010113479
54.85 -0.010115905
54.9 -0.010118357
54.95 -0.010120835
55 -0.010123339
55.05 -0.010125869
55.1 -0.010128426
55.15 -0.010131009
55.2 -0.010133618
55.25 -0.010136254
55.3 -0.010138916
55.35 -0.010141604
55.4 -0.010144319
55.45 -0.010147061
55.5 -0.010149828
55.55 -0.010152623
55.6 -0.010155444
55.65 -0.010158292
55.7 -0.010161166
55.75 -0.010164067
55.8 -0.010166995
55.85 -0.010169949
55.9 -0.01017293
55.95 -0.010175939
56 -0.010178974
56.05 -0.010182036
56.1 -0.010185125
56.15 -0.010188241
56.2 -0.010191384
56.25 -0.010194554
56.3 -0.010197751
56.35 -0.010200975
56.4 -0.010204227
56.45 -0.010207506
56.5 -0.010210812
56.55 -0.010214145
56.6 -0.010217506
56.65 -0.010220895
56.7 -0.01022431
56.75 -0.010227754
56.8 -0.010231225
56.85 -0.010234723
56.9 -0.010238249
56.95 -0.010241803
57 -0.010245385
57.05 -0.010248994
57.1 -0.010252631
57.15 -0.010256296
57.2 -0.010259989
57.25 -0.01026371
57.3 -0.010267459
57.35 -0.010271236
57.4 -0.010275041
57.45 -0.010278875
57.5 -0.010282736
57.55 -0.010286626
57.6 -0.010290545
57.65 -0.010294491
57.7 -0.010298466
57.75 -0.01030247
57.8 -0.010306502
57.85 -0.010310562
57.9 -0.010314652
57.95 -0.01031877
58 -0.010322917
58.05 -0.010327092
58.1 -0.010331297
58.15 -0.01033553
58.2 -0.010339792
58.25 -0.010344084
58.3 -0.010348404
58.35 -0.010352754
58.4 -0.010357133
58.45 -0.010361541
58.5 -0.010365978
58.55 -0.010370445
58.6 -0.010374941
58.65 -0.010379467
58.7 -0.010384022
58.75 -0.010388607
58.8 -0.010393222
58.85 -0.010397866
58.9 -0.010402541
58.95 -0.010407245
59 -0.010411979
59.05 -0.010416743
59.1 -0.010421537
59.15 -0.010426361
59.2 -0.010431216
59.25 -0.0104361
59.3 -0.010441016
59.35 -0.010445961
59.4 -0.010450937
59.45 -0.010455943
59.5 -0.010460981
59.55 -0.010466048
59.6 -0.010471147
59.65 -0.010476276
59.7 -0.010481436
59.75 -0.010486628
59.8 -0.01049185
59.85 -0.010497103
59.9 -0.010502388
59.95 -0.010507703
60 -0.01051305
60.05 -0.010518429
60.1 -0.010523839
60.15 -0.01052928
60.2 -0.010534753
60.25 -0.010540258
60.3 -0.010545795
60.35 -0.010551363
60.4 -0.010556964
60.45 -0.010562596
60.5 -0.01056826
60.55 -0.010573957
60.6 -0.010579686
60.65 -0.010585447
60.7 -0.010591241
60.75 -0.010597067
60.8 -0.010602925
60.85 -0.010608817
60.9 -0.010614741
60.95 -0.010620698
61 -0.010626687
61.05 -0.01063271
61.1 -0.010638766
61.15 -0.010644855
61.2 -0.010650977
61.25 -0.010657133
61.3 -0.010663322
61.35 -0.010669545
61.4 -0.010675801
61.45 -0.010682091
61.5 -0.010688414
61.55 -0.010694772
61.6 -0.010701163
61.65 -0.010707589
61.7 -0.010714049
61.75 -0.010720542
61.8 -0.010727071
61.85 -0.010733634
61.9 -0.010740231
61.95 -0.010746863
62 -0.010753529
62.05 -0.010760231
62.1 -0.010766967
62.15 -0.010773739
62.2 -0.010780545
62.25 -0.010787387
62.3 -0.010794264
62.35 -0.010801176
62.4 -0.010808125
62.45 -0.010815108
62.5 -0.010822128
62.55 -0.010829183
62.6 -0.010836274
62.65 -0.010843401
62.7 -0.010850565
62.75 -0.010857764
62.8 -0.010865
62.85 -0.010872273
62.9 -0.010879582
62.95 -0.010886927
63 -0.01089431
63.05 -0.010901729
63.1 -0.010909186
63.15 -0.01091668
63.2 -0.010924211
63.25 -0.010931779
63.3 -0.010939385
63.35 -0.010947028
63.4 -0.010954709
63.45 -0.010962428
63.5 -0.010970185
63.55 -0.01097798
63.6 -0.010985813
63.65 -0.010993684
63.7 -0.011001594
63.75 -0.011009543
63.8 -0.01101753
63.85 -0.011025556
63.9 -0.01103362
63.95 -0.011041724
64 -0.011049867
64.05 -0.01105805
64.1 -0.011066272
64.15 -0.011074533
64.2 -0.011082834
64.25 -0.011091175
64.3 -0.011099556
64.35 -0.011107977
64.4 -0.011116438
64.45 -0.011124939
64.5 -0.011133481
64.55 -0.011142064
64.6 -0.011150687
64.65 -0.011159351
64.7 -0.011168057
64.75 -0.011176803
64.8 -0.011185591
64.85 -0.01119442
64.9 -0.011203291
64.95 -0.011212203
65 -0.011221158
65.05 -0.011230154
65.1 -0.011239193
65.15 -0.011248274
65.2 -0.011257397
65.25 -0.011266563
65.3 -0.011275772
65.35 -0.011285023
65.4 -0.011294318
65.45 -0.011303656
65.5 -0.011313037
65.55 -0.011322462
65.6 -0.011331931
65.65 -0.011341443
65.7 -0.011350999
65.75 -0.0113606
65.8 -0.011370244
65.85 -0.011379934
65.9 -0.011389668
65.95 -0.011399446
66 -0.01140927
66.05 -0.011419139
66.1 -0.011429053
66.15 -0.011439012
66.2 -0.011449017
66.25 -0.011459068
66.3 -0.011469165
66.35 -0.011479308
66.4 -0.011489497
66.45 -0.011499733
66.5 -0.011510016
66.55 -0.011520345
66.6 -0.011530721
66.65 -0.011541145
66.7 -0.011551615
66.75 -0.011562134
66.8 -0.0115727
66.85 -0.011583314
66.9 -0.011593976
66.95 -0.011604686
67 -0.011615445
67.05 -0.011626253
67.1 -0.011637109
67.15 -0.011648015
67.2 -0.011658969
67.25 -0.011669973
67.3 -0.011681027
67.35 -0.01169213
67.4 -0.011703284
67.45 -0.011714488
67.5 -0.011725742
67.55 -0.011737046
67.6 -0.011748402
67.65 -0.011759808
67.7 -0.011771266
67.75 -0.011782775
67.8 -0.011794336
67.85 -0.011805949
67.9 -0.011817613
67.95 -0.01182933
68 -0.0118411
68.05 -0.011852922
68.1 -0.011864797
68.15 -0.011876725
68.2 -0.011888706
68.25 -0.011900741
68.3 -0.01191283
68.35 -0.011924973
68.4 -0.01193717
68.45 -0.011949421
68.5 -0.011961728
68.55 -0.011974089
68.6 -0.011986505
68.65 -0.011998977
68.7 -0.012011504
68.75 -0.012024087
68.8 -0.012036726
68.85 -0.012049422
68.9 -0.012062174
68.95 -0.012074983
69 -0.012087849
69.05 -0.012100772
69.1 -0.012113753
69.15 -0.012126792
69.2 -0.012139888
69.25 -0.012153043
69.3 -0.012166257
69.35 -0.012179529
69.4 -0.012192861
69.45 -0.012206252
69.5 -0.012219702
69.55 -0.012233212
69.6 -0.012246783
69.65 -0.012260413
69.7 -0.012274105
69.75 -0.012287857
69.8 -0.012301671
69.85 -0.012315546
69.9 -0.012329482
69.95 -0.012343481
70 -0.012357542
70.05 -0.012371666
70.1 -0.012385853
70.15 -0.012400103
70.2 -0.012414416
70.25 -0.012428793
70.3 -0.012443234
70.35 -0.012457739
70.4 -0.012472309
70.45 -0.012486944
70.5 -0.012501644
70.55 -0.01251641
70.6 -0.012531242
70.65 -0.012546139
70.7 -0.012561103
70.75 -0.012576134
70.8 -0.012591232
70.85 -0.012606398
70.9 -0.012621631
70.95 -0.012636932
71 -0.012652301
71.05 -0.01266774
71.1 -0.012683247
71.15 -0.012698823
71.2 -0.01271447
71.25 -0.012730186
71.3 -0.012745972
71.35 -0.01276183
71.4 -0.012777758
71.45 -0.012793758
71.5 -0.012809829
71.55 -0.012825973
71.6 -0.012842188
71.65 -0.012858477
71.7 -0.012874839
71.75 -0.012891274
71.8 -0.012907783
71.85 -0.012924367
71.9 -0.012941025
71.95 -0.012957758
72 -0.012974566
72.05 -0.01299145
72.1 -0.01300841
72.15 -0.013025447
72.2 -0.01304256
72.25 -0.013059751
72.3 -0.013077019
72.35 -0.013094366
72.4 -0.01311179
72.45 -0.013129294
72.5 -0.013146877
72.55 -0.013164539
72.6 -0.013182282
72.65 -0.013200105
72.7 -0.013218009
72.75 -0.013235994
72.8 -0.013254061
72.85 -0.01327221
72.9 -0.013290441
72.95 -0.013308756
73 -0.013327153
73.05 -0.013345635
73.1 -0.013364201
73.15 -0.013382852
73.2 -0.013401588
73.25 -0.01342041
73.3 -0.013439318
73.35 -0.013458312
73.4 -0.013477393
73.45 -0.013496562
73.5 -0.013515819
73.55 -0.013535164
73.6 -0.013554598
73.65 -0.013574122
73.7 -0.013593735
73.75 -0.013613439
73.8 -0.013633233
73.85 -0.013653119
73.9 -0.013673096
73.95 -0.013693166
74 -0.013713329
74.05 -0.013733585
74.1 -0.013753935
74.15 -0.01377438
74.2 -0.013794919
74.25 -0.013815554
74.3 -0.013836284
74.35 -0.013857111
74.4 -0.013878035
74.45 -0.013899057
74.5 -0.013920177
74.55 -0.013941395
74.6 -0.013962713
74.65 -0.013984131
74.7 -0.014005649
74.75 -0.014027267
74.8 -0.014048988
74.85 -0.01407081
74.9 -0.014092735
74.95 -0.014114763
75 -0.014136895
75.05 -0.014159132
75.1 -0.014181473
75.15 -0.014203921
75.2 -0.014226474
75.25 -0.014249134
75.3 -0.014271902
75.35 -0.014294778
75.4 -0.014317763
75.45 -0.014340857
75.5 -0.014364061
75.55 -0.014387376
75.6 -0.014410802
75.65 -0.014434341
75.7 -0.014457992
75.75 -0.014481756
75.8 -0.014505634
75.85 -0.014529627
75.9 -0.014553736
75.95 -0.01457796
76 -0.014602301
76.05 -0.01462676
76.1 -0.014651337
76.15 -0.014676033
76.2 -0.014700848
76.25 -0.014725784
76.3 -0.014750841
76.35 -0.01477602
76.4 -0.014801322
76.45 -0.014826746
76.5 -0.014852295
76.55 -0.014877969
76.6 -0.014903769
76.65 -0.014929694
76.7 -0.014955748
76.75 -0.014981929
76.8 -0.015008239
76.85 -0.015034678
76.9 -0.015061249
76.95 -0.01508795
77 -0.015114783
77.05 -0.01514175
77.1 -0.01516885
77.15 -0.015196085
77.2 -0.015223455
77.25 -0.015250962
77.3 -0.015278606
77.35 -0.015306388
77.4 -0.015334309
77.45 -0.01536237
77.5 -0.015390572
77.55 -0.015418916
77.6 -0.015447402
77.65 -0.015476032
77.7 -0.015504806
77.75 -0.015533726
77.8 -0.015562793
77.85 -0.015592006
77.9 -0.015621368
77.95 -0.01565088
78 -0.015680542
78.05 -0.015710355
78.1 -0.015740321
78.15 -0.01577044
78.2 -0.015800713
78.25 -0.015831142
78.3 -0.015861728
78.35 -0.015892471
78.4 -0.015923372
78.45 -0.015954434
78.5 -0.015985656
78.55 -0.01601704
78.6 -0.016048587
78.65 -0.016080298
78.7 -0.016112175
78.75 -0.016144218
78.8 -0.016176428
78.85 -0.016208807
78.9 -0.016241356
78.95 -0.016274077
79 -0.016306969
79.05 -0.016340035
79.1 -0.016373276
79.15 -0.016406692
79.2 -0.016440286
79.25 -0.016474058
79.3 -0.01650801
79.35 -0.016542143
79.4 -0.016576458
79.45 -0.016610957
79.5 -0.016645641
79.55 -0.016680511
79.6 -0.016715568
79.65 -0.016750815
79.7 -0.016786251
79.75 -0.01682188
79.8 -0.016857701
79.85 -0.016893717
79.9 -0.016929929
79.95 -0.016966338
80 -0.017002946
80.05 -0.017039754
80.1 -0.017076764
80.15 -0.017113978
80.2 -0.017151396
80.25 -0.01718902
80.3 -0.017226852
80.35 -0.017264894
80.4 -0.017303147
80.45 -0.017341612
80.5 -0.017380291
80.55 -0.017419186
80.6 -0.017458299
80.65 -0.017497631
80.7 -0.017537183
80.75 -0.017576958
80.8 -0.017616957
80.85 -0.017657183
80.9 -0.017697635
80.95 -0.017738318
81 -0.017779231
81.05 -0.017820377
81.1 -0.017861759
81.15 -0.017903377
81.2 -0.017945233
81.25 -0.01798733
81.3 -0.01802967
81.35 -0.018072253
81.4 -0.018115083
81.45 -0.018158161
81.5 -0.018201489
81.55 -0.018245069
81.6 -0.018288903
81.65 -0.018332994
81.7 -0.018377343
81.75 -0.018421952
81.8 -0.018466824
81.85 -0.01851196
81.9 -0.018557363
81.95 -0.018603036
82 -0.018648979
82.05 -0.018695196
82.1 -0.018741689
82.15 -0.018788459
82.2 -0.01883551
82.25 -0.018882844
82.3 -0.018930462
82.35 -0.018978368
82.4 -0.019026564
82.45 -0.019075052
82.5 -0.019123835
82.55 -0.019172916
82.6 -0.019222296
82.65 -0.019271978
82.7 -0.019321965
82.75 -0.01937226
82.8 -0.019422865
82.85 -0.019473783
82.9 -0.019525017
82.95 -0.019576569
83 -0.019628442
83.05 -0.019680639
83.1 -0.019733163
83.15 -0.019786017
83.2 -0.019839203
83.25 -0.019892724
83.3 -0.019946585
83.35 -0.020000787
83.4 -0.020055333
83.45 -0.020110227
83.5 -0.020165472
83.55 -0.020221071
83.6 -0.020277027
83.65 -0.020333343
83.7 -0.020390023
83.75 -0.02044707
83.8 -0.020504488
83.85 -0.020562279
83.9 -0.020620448
83.95 -0.020678997
84 -0.020737931
84.05 -0.020797253
84.1 -0.020856966
84.15 -0.020917074
84.2 -0.020977581
84.25 -0.02103849
84.3 -0.021099806
84.35 -0.021161533
84.4 -0.021223673
84.45 -0.021286232
84.5 -0.021349213
84.55 -0.02141262
84.6 -0.021476457
84.65 -0.021540729
84.7 -0.02160544
84.75 -0.021670594
84.8 -0.021736195
84.85 -0.021802247
84.9 -0.021868756
84.95 -0.021935726
85 -0.022003161
85.05 -0.022071066
85.1 -0.022139445
85.15 -0.022208303
85.2 -0.022277646
85.25 -0.022347478
85.3 -0.022417804
85.35 -0.022488628
85.4 -0.022559957
85.45 -0.022631795
85.5 -0.022704147
85.55 -0.022777019
85.6 -0.022850416
85.65 -0.022924344
85.7 -0.022998807
85.75 -0.023073813
85.8 -0.023149365
85.85 -0.023225471
85.9 -0.023302136
85.95 -0.023379365
86 -0.023457165
86.05 -0.023535542
86.1 -0.023614501
86.15 -0.02369405
86.2 -0.023774197
86.25 -0.023854944
86.3 -0.0239363
86.35 -0.024018271
86.4 -0.024100864
86.45 -0.024184086
86.5 -0.024267944
86.55 -0.024352445
86.6 -0.024437595
86.65 -0.024523403
86.7 -0.024609875
86.75 -0.024697019
86.8 -0.024784843
86.85 -0.024873354
86.9 -0.02496256
86.95 -0.025052469
87 -0.025143089
87.05 -0.025234428
87.1 -0.025326495
87.15 -0.025419298
87.2 -0.025512845
87.25 -0.025607145
87.3 -0.025702207
87.35 -0.02579804
87.4 -0.025894652
87.45 -0.025992055
87.5 -0.026090255
87.55 -0.026189264
87.6 -0.026289091
87.65 -0.026389746
87.7 -0.026491238
87.75 -0.026593578
87.8 -0.026696776
87.85 -0.026800843
87.9 -0.026905789
87.95 -0.027011626
88 -0.027118364
88.05 -0.027226014
88.1 -0.027334588
88.15 -0.027444098
88.2 -0.027554554
88.25 -0.02766597
88.3 -0.027778358
88.35 -0.027891729
88.4 -0.028006097
88.45 -0.028121474
88.5 -0.028237873
88.55 -0.028355307
88.6 -0.028473791
88.65 -0.028593337
88.7 -0.028713961
88.75 -0.028835675
88.8 -0.028958494
88.85 -0.029082434
88.9 -0.029207509
88.95 -0.029333734
89 -0.029461125
89.05 -0.029589698
89.1 -0.029719469
89.15 -0.029850454
89.2 -0.02998267
89.25 -0.030116134
89.3 -0.030250863
89.35 -0.030386875
89.4 -0.030524188
89.45 -0.03066282
89.5 -0.03080279
89.55 -0.030944117
89.6 -0.031086819
89.65 -0.031230918
89.7 -0.031376433
89.75 -0.031523384
89.8 -0.031671793
89.85 -0.03182168
89.9 -0.031973068
89.95 -0.032125978
90 -0.032280434
90.05 -0.032436458
90.1 -0.032594073
90.15 -0.032753304
90.2 -0.032914175
90.25 -0.033076711
90.3 -0.033240937
90.35 -0.03340688
90.4 -0.033574565
90.45 -0.033744021
90.5 -0.033915274
90.55 -0.034088353
90.6 -0.034263286
90.65 -0.034440103
90.7 -0.034618834
90.75 -0.034799509
90.8 -0.03498216
90.85 -0.035166818
90.9 -0.035353518
90.95 -0.03554229
91 -0.035733171
91.05 -0.035926194
91.1 -0.036121395
91.15 -0.036318811
91.2 -0.036518479
91.25 -0.036720437
91.3 -0.036924723
91.35 -0.037131379
91.4 -0.037340443
91.45 -0.037551958
91.5 -0.037765967
91.55 -0.037982513
91.6 -0.03820164
91.65 -0.038423395
91.7 -0.038647824
91.75 -0.038874975
91.8 -0.039104896
91.85 -0.039337639
91.9 -0.039573253
91.95 -0.039811793
92 -0.040053312
92.05 -0.040297864
92.1 -0.040545507
92.15 -0.040796299
92.2 -0.041050299
92.25 -0.041307568
92.3 -0.041568168
92.35 -0.041832164
92.4 -0.042099621
92.45 -0.042370607
92.5 -0.042645191
92.55 -0.042923444
92.6 -0.043205438
92.65 -0.043491249
92.7 -0.043780953
92.75 -0.044074629
92.8 -0.044372358
92.85 -0.044674223
92.9 -0.04498031
92.95 -0.045290707
93 -0.045605502
93.05 -0.04592479
93.1 -0.046248666
93.15 -0.046577228
93.2 -0.046910575
93.25 -0.047248813
93.3 -0.047592048
93.35 -0.047940389
93.4 -0.04829395
93.45 -0.048652847
93.5 -0.0490172
93.55 -0.049387131
93.6 -0.049762768
93.65 -0.050144243
93.7 -0.050531689
93.75 -0.050925246
93.8 -0.051325057
93.85 -0.05173127
93.9 -0.052144037
93.95 -0.052563516
94 -0.052989868
94.05 -0.053423262
94.1 -0.05386387
94.15 -0.05431187
94.2 -0.054767447
94.25 -0.055230792
94.3 -0.0557021
94.35 -0.056181576
94.4 -0.056669429
94.45 -0.057165877
94.5 -0.057671145
94.55 -0.058185465
94.6 -0.058709078
94.65 -0.059242233
94.7 -0.059785189
94.75 -0.060338211
94.8 -0.060901578
94.85 -0.061475576
94.9 -0.062060502
94.95 -0.062656664
95 -0.063264382
95.05 -0.063883988
95.1 -0.064515825
95.15 -0.065160251
95.2 -0.065817638
95.25 -0.066488369
95.3 -0.067172845
95.35 -0.067871482
95.4 -0.068584713
95.45 -0.069312987
95.5 -0.070056772
95.55 -0.070816554
95.6 -0.071592841
95.65 -0.072386159
95.7 -0.073197058
95.75 -0.074026111
95.8 -0.074873915
95.85 -0.075741091
95.9 -0.076628288
95.95 -0.077536184
96 -0.078465486
96.05 -0.07941693
96.1 -0.080391289
96.15 -0.081389366
96.2 -0.082412001
96.25 -0.083460079
96.3 -0.084534518
96.35 -0.085636282
96.4 -0.086766378
96.45 -0.087925863
96.5 -0.089115841
96.55 -0.090337473
96.6 -0.091591972
96.65 -0.092880614
96.7 -0.094204735
96.75 -0.095565735
96.8 -0.096965093
96.85 -0.098404355
96.9 -0.099885145
96.95 -0.10140917
97 -0.10297824
97.05 -0.10459423
97.1 -0.10625914
97.15 -0.10797506
97.2 -0.10974421
97.25 -0.1115689
97.3 -0.11345159
97.35 -0.11539486
97.4 -0.11740145
97.45 -0.11947424
97.5 -0.12161626
97.55 -0.12383072
97.6 -0.12612103
97.65 -0.12849077
97.7 -0.13094374
97.75 -0.13348395
97.8 -0.13611566
97.85 -0.13884336
97.9 -0.14167183
97.95 -0.14460612
98 -0.14765159
98.05 -0.15081393
98.1 -0.15409916
98.15 -0.15751369
98.2 -0.16106432
98.25 -0.16475827
98.3 -0.16860322
98.35 -0.17260733
98.4 -0.17677929
98.45 -0.18112834
98.5 -0.18566431
98.55 -0.19039768
98.6 -0.1953396
98.65 -0.20050198
98.7 -0.20589749
98.75 -0.21153965
98.8 -0.21744289
98.85 -0.22362262
98.9 -0.23009528
98.95 -0.23687845
99 -0.2439909
99.05 -0.25145268
99.1 -0.25928527
99.15 -0.26751163
99.2 -0.27615631
99.25 -0.28524562
99.3 -0.29480772
99.35 -0.30487278
99.4 -0.31547314
99.45 -0.32664346
99.5 -0.3384209
99.55 -0.35084534
99.6 -0.36395955
99.65 -0.37780947
99.7 -0.39244441
99.75 -0.40791733
99.8 -0.42428516
99.85 -0.44160905
99.9 -0.45995478
99.95 -0.47939307
100 -0.5
&
@target G0.S3
@type xy
0 -0.49848
0.05 -0.476529
0.1 -0.440556
0.15 -0.450454
0.2 -0.416228
0.25 -0.39745
0.3 -0.396252
0.35 -0.360828
0.4 -0.359255
0.45 -0.345982
0.5 -0.341788
0.55 -0.344317
0.6 -0.319986
0.65 -0.305569
0.7 -0.306246
0.75 -0.26865
0.8 -0.298021
0.85 -0.262108
0.9 -0.258703
0.95 -0.237118
1 -0.248179
1.05 -0.209359
1.1 -0.234526
1.15 -0.218634
1.2 -0.210828
1.25 -0.248933
1.3 -0.22016
1.35 -0.212862
1.4 -0.193239
1.45 -0.198265
1.5 -0.180399
1.55 -0.167967
1.6 -0.162806
1.65 -0.177762
1.7 -0.162665
1.75 -0.173656
1.8 -0.162536
1.85 -0.155743
1.9 -0.141497
1.95 -0.159818
2 -0.165351
2.05 -0.146462
2.1 -0.14032
2.15 -0.143558
2.2 -0.127018
2.25 -0.13984
2.3 -0.133311
2.35 -0.136179
2.4 -0.123196
2.45 -0.116064
2.5 -0.109904
2.55 -0.126868
2.6 -0.115878
2.65 -0.123109
2.7 -0.114518
2.75 -0.114734
2.8 -0.11917
2.85 -0.107007
2.9 -0.103118
2.95 -0.101169
3 -0.109285
3.05 -0.100584
3.1 -0.0914559
3.15 -0.092798
3.2 -0.110336
3.25 -0.107296
3.3 -0.0936168
3.35 -0.0920746
3.4 -0.0836575
3.45 -0.0881147
3.5 -0.0922017
3.55 -0.0830081
3.6 -0.0954483
3.65 -0.0961771
3.7 -0.0764348
3.75 -0.0827352
3.8 -0.0849071
3.85 -0.0797496
3.9 -0.074023
3.95 -0.0823543
4 -0.0802122
4.05 -0.0734613
4.1 -0.0843363
4.15 -0.0722735
4.2 -0.0786885
4.25 -0.0734213
4.3 -0.0668083
4.35 -0.0698092
4.4 -0.07066
4.45 -0.0607233
4.5 -0.0626569
4.55 -0.0728504
4.6 -0.0735967
4.65 -0.0682095
4.7 -0.0753912
4.75 -0.0629658
4.8 -0.0597093
4.85 -0.0625638
4.9 -0.0690968
4.95 -0.0597956
5 -0.0613293
5.05 -0.0693137
5.1 -0.0615444
5.15 -0.0565528
5.2 -0.0620881
5.25 -0.0600838
5.3 -0.0623188
5.35 -0.0625575
5.4 -0.0531455
5.45 -0.0619704
5.5 -0.0528438
5.55 -0.0577363
5.6 -0.0628321
5.65 -0.0593169
5.7 -0.0553236
5.75 -0.0553195
5.8 -0.0555022
5.85 -0.0570806
5.9 -0.0523035
5.95 -0.05268
6 -0.0565184
6.05 -0.04724
6.1 -0.0484387
6.15 -0.0506905
6.2 -0.0461306
6.25 -0.0489385
6.3 -0.0441072
6.35 -0.0539927
6.4 -0.0463453
6.45 -0.0500347
6.5 -0.0425116
6.55 -0.0452285
6.6 -0.0500915
6.65 -0.046574
6.7 -0.0483301
6.75 -0.046795
6.8 -0.0430484
6.85 -0.0464155
6.9 -0.0511993
6.95 -0.0447764
7 -0.0404209
7.05 -0.0445776
7.1 -0.0447049
7.15 -0.0416875
7.2 -0.0544328
7.25 -0.0439497
7.3 -0.0466563
7.35 -0.0446402
7.4 -0.0464558
7.45 -0.048434
7.5 -0.0421171
7.55 -0.04383
7.6 -0.0389094
7.65 -0.0478329
7.7 -0.0490614
7.75 -0.0404625
7.8 -0.0399704
7.85 -0.0381241
7.9 -0.036337
7.95 -0.0412081
8 -0.0422978
8.05 -0.0403583
8.1 -0.0435348
8.15 -0.0366898
8.2 -0.0380782
8.25 -0.039393
8.3 -0.0366906
8.35 -0.0421436
8.4 -0.0386371
8.45 -0.0351782
8.5 -0.0364164
8.55 -0.033694
8.6 -0.0383456
8.65 -0.035575
8.7 -0.0370542
8.75 -0.0368545
8.8 -0.0386006
8.85 -0.0379549
8.9 -0.036851
8.95 -0.0348809
9 -0.0342081
9.05 -0.0331743
9.1 -0.0381491
9.15 -0.032018
9.2 -0.0332038
9.25 -0.0355938
9.3 -0.0340599
9.35 -0.036001
9.4 -0.0350329
9.45 -0.0312214
9.5 -0.0324787
9.55 -0.0319275
9.6 -0.033547
9.65 -0.0365691
9.7 -0.0333098
9.75 -0.032117
9.8 -0.0348579
9.85 -0.0323535
9.9 -0.0318627
9.95 -0.0309134
10 -0.0309244
10.05 -0.0290952
10.1 -0.0343309
10.15 -0.0326752
10.2 -0.0304447
10.25 -0.0339898
10.3 -0.0278834
10.35 -0.0338513
10.4 -0.0291505
10.45 -0.0320849
10.5 -0.0291525
10.55 -0.0304111
10.6 -0.0315502
10.65 -0.0281392
10.7 -0.0295145
10.75 -0.0292064
10.8 -0.0289344
10.85 -0.0319398
10.9 -0.0269673
10.95 -0.0324929
11 -0.0295362
11.05 -0.0309727
11.1 -0.0296015
11.15 -0.0300542
11.2 -0.0278096
11.25 -0.0293188
11.3 -0.0294963
11.35 -0.0293869
11.4 -0.0297867
11.45 -0.0277248
11.5 -0.025721
11.55 -0.029223
11.6 -0.0268911
11.65 -0.0276467
11.7 -0.0302571
11.75 -0.0282366
11.8 -0.0253307
11.85 -0.0272583
11.9 -0.0253679
11.95 -0.0242649
12 -0.0283913
12.05 -0.0254792
12.1 -0.0274345
12.15 -0.0280478
12.2 -0.0249696
12.25 -0.0290815
12.3 -0.0253185
12.35 -0.0299704
12.4 -0.026243
12.45 -0.0267222
12.5 -0.0257415
12.55 -0.0275577
12.6 -0.0242128
12.65 -0.0251661
12.7 -0.026808
12.75 -0.0247276
12.8 -0.0268476
12.85 -0.0294159
12.9 -0.0264541
12.95 -0.02657
13 -0.0264905
13.05 -0.0241486
13.1 -0.0249524
13.15 -0.0265127
13.2 -0.0266707
13.25 -0.0244118
13.3 -0.0267976
13.35 -0.0264033
13.4 -0.0235843
13.45 -0.0241947
13.5 -0.0240839
13.55 -0.0219127
13.6 -0.024721
13.65 -0.0262456
13.7 -0.0243446
13.75 -0.0216378
13.8 -0.0257716
13.85 -0.0252003
13.9 -0.0284848
13.95 -0.0243518
14 -0.021848
14.05 -0.0243927
14.1 -0.0206187
14.15 -0.0196777
14.2 -0.0214743
14.25 -0.0229257
14.3 -0.0228604
14.35 -0.0201131
14.4 -0.0217838
14.45 -0.029176
14.5 -0.0222036
14.55 -0.0253842
14.6 -0.0228578
14.65 -0.0238846
14.7 -0.0240842
14.75 -0.0200777
14.8 -0.0215607
14.85 -0.0201699
14.9 -0.0186828
14.95 -0.020122
15 -0.0247793
15.05 -0.0227353
15.1 -0.0218918
15.15 -0.0203942
15.2 -0.0198625
15.25 -0.0194299
15.3 -0.0213355
15.35 -0.0216999
15.4 -0.0230312
15.45 -0.0217192
15.5 -0.0229665
15.55 -0.021325
15.6 -0.0223553
15.65 -0.0208646
15.7 -0.0214969
15.75 -0.0204158
15.8 -0.0182448
15.85 -0.0254555
15.9 -0.0202145
15.95 -0.0215626
16 -0.0229864
16.05 -0.0217613
16.1 -0.0186682
16.15 -0.019374
16.2 -0.0167761
16.25 -0.0218328
16.3 -0.0193324
16.35 -0.0195472
16.4 -0.020058
16.45 -0.0205624
16.5 -0.0203869
16.55 -0.0193285
16.6 -0.0192496
16.65 -0.0168078
16.7 -0.0231561
16.75 -0.0182918
16.8 -0.0200121
16.85 -0.0208838
16.9 -0.0183235
16.95 -0.0219144
17 -0.017936
17.05 -0.0191324
17.1 -0.0178708
17.15 -0.0197536
17.2 -0.0169834
17.25 -0.0195653
17.3 -0.019983
17.35 -0.0199927
17.4 -0.0232052
17.45 -0.0182644
17.5 -0.0185084
17.55 -0.019514
17.6 -0.0196115
17.65 -0.0218634
17.7 -0.0202025
17.75 -0.0177164
17.8 -0.0180859
17.85 -0.0187645
17.9 -0.0186747
17.95 -0.0172003
18 -0.019203
18.05 -0.0189852
18.1 -0.018703
18.15 -0.0177453
18.2 -0.018347
18.25 -0.0170246
18.3 -0.0163762
18.35 -0.0180816
18.4 -0.0191236
18.45 -0.0213373
18.5 -0.0174446
18.55 -0.017948
18.6 -0.0171091
18.65 -0.018528
18.7 -0.0179736
18.75 -0.0181487
18.8 -0.017534
18.85 -0.018341
18.9 -0.0181542
18.95 -0.0172607
19 -0.0173412
19.05 -0.0174348
19.1 -0.0163816
19.15 -0.0174828
19.2 -0.0191585
19.25 -0.0176408
19.3 -0.0177604
19.35 -0.0192367
19.4 -0.0187713
19.45 -0.017666
19.5 -0.016907
19.55 -0.016831
19.6 -0.0180237
19.65 -0.0183275
19.7 -0.018928
19.75 -0.0169164
19.8 -0.0187879
19.85 -0.0178107
19.9 -0.0166393
19.95 -0.0156569
20 -0.0164525
20.05 -0.016895
20.1 -0.0170732
20.15 -0.0166253
20.2 -0.0191011
20.25 -0.0166796
20.3 -0.0148683
20.35 -0.0188321
20.4 -0.0169452
20.45 -0.0157586
20.5 -0.0201475
20.55 -0.0155756
20.6 -0.0154066
20.65 -0.0161768
20.7 -0.0179666
20.75 -0.0177675
20.8 -0.0162879
20.85 -0.0144598
20.9 -0.017592
20.95 -0.0151716
21 -0.0174213
21.05 -0.016014
21.1 -0.0144358
21.15 -0.0167479
21.2 -0.0161172
21.25 -0.0161946
21.3 -0.0140676
21.35 -0.0148323
21.4 -0.015887
21.45 -0.0146347
21.5 -0.0175031
21.55 -0.0165175
21.6 -0.0137597
21.65 -0.0159831
21.7 -0.0160439
21.75 -0.0158932
21.8 -0.0141319
21.85 -0.0151659
21.9 -0.0156109
21.95 -0.0159217
22 -0.0173986
22.05 -0.0152738
22.1 -0.0147187
22.15 -0.0137811
22.2 -0.0134643
22.25 -0.0158638
22.3 -0.0154848
22.35 -0.01635
22.4 -0.0146227
22.45 -0.0145903
22.5 -0.0172077
22.55 -0.0150766
22.6 -0.0151918
22.65 -0.016513
22.7 -0.0170039
22.75 -0.0147669
22.8 -0.0159758
22.85 -0.0155602
22.9 -0.0130009
22.95 -0.0131436
23 -0.0140737
23.05 -0.0150565
23.1 -0.0151734
23.15 -0.014597
23.2 -0.0147565
23.25 -0.0160147
23.3 -0.0150466
23.35 -0.0164197
23.4 -0.0152991
23.45 -0.0146567
23.5 -0.01634
23.55 -0.0141118
23.6 -0.0147039
23.65 -0.0141777
23.7 -0.0138333
23.75 -0.0154296
23.8 -0.014448
23.85 -0.0150304
23.9 -0.0153041
23.95 -0.0129832
24 -0.0149135
24.05 -0.0139504
24.1 -0.0155618
24.15 -0.0160376
24.2 -0.0143511
24.25 -0.0137829
24.3 -0.0162494
24.35 -0.0154307
24.4 -0.0138485
24.45 -0.0133651
24.5 -0.0138638
24.55 -0.0136319
24.6 -0.0150833
24.65 -0.0131673
24.7 -0.0148955
24.75 -0.0153557
24.8 -0.0164414
24.85 -0.014577
24.9 -0.0130476
24.95 -0.0131577
25 -0.0148413
25.05 -0.0140029
25.1 -0.0148044
25.15 -0.013478
25.2 -0.014538
25.25 -0.0141278
25.3 -0.0127832
25.35 -0.0118729
25.4 -0.0138569
25.45 -0.0144654
25.5 -0.0140943
25.55 -0.0131361
25.6 -0.0133474
25.65 -0.0147922
25.7 -0.0131591
25.75 -0.0134081
25.8 -0.0133265
25.85 -0.0139393
25.9 -0.0121513
25.95 -0.0139393
26 -0.0128012
26.05 -0.0165462
26.1 -0.0131049
26.15 -0.0143154
26.2 -0.0144694
26.25 -0.0138141
26.3 -0.0138104
26.35 -0.0134036
26.4 -0.0148395
26.45 -0.0131403
26.5 -0.012941
26.55 -0.0127743
26.6 -0.012266
26.65 -0.0138476
26.7 -0.0137028
26.75 -0.0143026
26.8 -0.0138458
26.85 -0.0142222
26.9 -0.0127112
26.95 -0.0140459
27 -0.0129566
27.05 -0.0133174
27.1 -0.0129575
27.15 -0.0148614
27.2 -0.0124767
27.25 -0.0129312
27.3 -0.0129736
27.35 -0.0119876
27.4 -0.0118475
27.45 -0.0139895
27.5 -0.0135297
27.55 -0.0128181
27.6 -0.0122899
27.65 -0.0132463
27.7 -0.0153072
27.75 -0.0133775
27.8 -0.0126354
27.85 -0.0137796
27.9 -0.0124379
27.95 -0.0141869
28 -0.0122983
28.05 -0.0129733
28.1 -0.0115563
28.15 -0.0140331
28.2 -0.0130699
28.25 -0.012191
28.3 -0.0133043
28.35 -0.0135511
28.4 -0.0131436
28.45 -0.0128673
28.5 -0.0115509
28.55 -0.0125528
28.6 -0.0138889
28.65 -0.0132913
28.7 -0.0132674
28.75 -0.0129066
28.8 -0.0127412
28.85 -0.0132944
28.9 -0.0113165
28.95 -0.0118824
29 -0.0126806
29.05 -0.0117753
29.1 -0.0124529
29.15 -0.011937
29.2 -0.0132821
29.25 -0.0122742
29.3 -0.0120862
29.35 -0.0126821
29.4 -0.012913
29.45 -0.0119588
29.5 -0.0135624
29.55 -0.0125066
29.6 -0.0110874
29.65 -0.013391
29.7 -0.0131612
29.75 -0.0111861
29.8 -0.0129573
29.85 -0.00993465
29.9 -0.0144127
29.95 -0.0129441
30 -0.0117954
30.05 -0.0123169
30.1 -0.0126874
30.15 -0.0126763
30.2 -0.012487
30.25 -0.0129187
30.3 -0.0120078
30.35 -0.0127674
30.4 -0.0122363
30.45 -0.0127186
30.5 -0.0124184
30.55 -0.0112313
30.6 -0.0112369
30.65 -0.0112465
30.7 -0.0115125
30.75 -0.0145055
30.8 -0.0109178
30.85 -0.0145316
30.9 -0.0132321
30.95 -0.0118912
31 -0.0120942
31.05 -0.0122229
31.1 -0.0118434
31.15 -0.011804
31.2 -0.0114878
31.25 -0.0120364
31.3 -0.0124082
31.35 -0.0115337
31.4 -0.0132017
31.45 -0.0116079
31.5 -0.0113143
31.55 -0.0102732
31.6 -0.0101336
31.65 -0.0126522
31.7 -0.0110025
31.75 -0.0116342
31.8 -0.0116309
31.85 -0.0132367
31.9 -0.0103391
31.95 -0.0113641
32 -0.0125247
32.05 -0.0125399
32.1 -0.0144786
32.15 -0.0113758
32.2 -0.0110701
32.25 -0.0129637
32.3 -0.0115607
32.35 -0.0121554
32.4 -0.0117749
32.45 -0.0120308
32.5 -0.0123789
32.55 -0.0118518
32.6 -0.0111916
32.65 -0.0112755
32.7 -0.0124132
32.75 -0.0116784
32.8 -0.0111374
32.85 -0.0112682
32.9 -0.0114956
32.95 -0.0111311
33 -0.0128204
33.05 -0.0111892
33.1 -0.0124118
33.15 -0.0110144
33.2 -0.00986989
33.25 -0.0121841
33.3 -0.0109479
33.35 -0.0114846
33.4 -0.0121814
33.45 -0.0125343
33.5 -0.0114351
33.55 -0.0126012
33.6 -0.0106332
33.65 -0.0115466
33.7 -0.0105083
33.75 -0.0110738
33.8 -0.0114546
33.85 -0.0119705
33.9 -0.0115302
33.95 -0.0108842
34 -0.011544
34.05 -0.00939567
34.1 -0.0117216
34.15 -0.0114906
34.2 -0.010648
34.25 -0.0118332
34.3 -0.0101455
34.35 -0.0120369
34.4 -0.0110155
34.45 -0.0102411
34.5 -0.0109982
34.55 -0.0100777
34.6 -0.0127076
34.65 -0.0118738
34.7 -0.0112835
34.75 -0.0106317
34.8 -0.0101576
34.85 -0.0112655
34.9 -0.0106956
34.95 -0.0117149
35 -0.0126737
35.05 -0.011144
35.1 -0.0106648
35.15 -0.00988061
35.2 -0.0110293
35.25 -0.0113927
35.3 -0.0120124
35.35 -0.011726
35.4 -0.0130808
35.45 -0.0123135
35.5 -0.011761
35.55 -0.0112481
35.6 -0.0103054
35.65 -0.0125742
35.7 -0.0115928
35.75 -0.0110422
35.8 -0.0115085
35.85 -0.0113753
35.9 -0.00979995
35.95 -0.010054
36 -0.0105813
36.05 -0.0110542
36.1 -0.011684
36.15 -0.00999629
36.2 -0.0111598
36.25 -0.0105739
36.3 -0.0108792
36.35 -0.00980159
36.4 -0.0127619
36.45 -0.0106378
36.5 -0.0126109
36.55 -0.0114008
36.6 -0.00974379
36.65 -0.0109983
36.7 -0.0102192
36.75 -0.0111668
36.8 -0.010949
36.85 -0.0126357
36.9 -0.0107275
36.95 -0.0106099
37 -0.0103356
37.05 -0.00992293
37.1 -0.0106833
37.15 -0.0118731
37.2 -0.0117971
37.25 -0.0107147
37.3 -0.0105569
37.35 -0.0120728
37.4 -0.0116109
37.45 -0.0095438
37.5 -0.0124899
37.55 -0.0112821
37.6 -0.0115271
37.65 -0.0107888
37.7 -0.0106176
37.75 -0.0109658
37.8 -0.0108348
37.85 -0.0103298
37.9 -0.010684
37.95 -0.0111467
38 -0.0111521
38.05 -0.00976037
38.1 -0.011209
38.15 -0.00966254
38.2 -0.0111951
38.25 -0.00975238
38.3 -0.0106784
38.35 -0.0106047
38.4 -0.00976889
38.45 -0.0109579
38.5 -0.0116838
38.55 -0.0105713
38.6 -0.00982005
38.65 -0.0103226
38.7 -0.010452
38.75 -0.0108747
38.8 -0.010627
38.85 -0.0122548
38.9 -0.0105462
38.95 -0.0121975
39 -0.00980391
39.05 -0.0106333
39.1 -0.0104092
39.15 -0.0109469
39.2 -0.0105372
39.25 -0.0102939
39.3 -0.011076
39.35 -0.010189
39.4 -0.0106182
39.45 -0.0105741
39.5 -0.0111083
39.55 -0.0105871
39.6 -0.0103306
39.65 -0.0101722
39.7 -0.00981837
39.75 -0.0105948
39.8 -0.00971721
39.85 -0.011493
39.9 -0.00969273
39.95 -0.0111844
40 -0.0102174
40.05 -0.00932607
40.1 -0.0108713
40.15 -0.00995539
40.2 -0.0100193
40.25 -0.0114847
40.3 -0.010491
40.35 -0.0109486
40.4 -0.0118496
40.45 -0.0114409
40.5 -0.0114239
40.55 -0.00980521
40.6 -0.00964995
40.65 -0.0115018
40.7 -0.0113738
40.75 -0.0106734
40.8 -0.00989449
40.85 -0.01092
40.9 -0.00992353
40.95 -0.0109041
41 -0.0112967
41.05 -0.0101403
41.1 -0.0101787
41.15 -0.0107082
41.2 -0.00992066
41.25 -0.0112496
41.3 -0.0118644
41.35 -0.010023
41.4 -0.0112527
41.45 -0.0101201
41.5 -0.0107164
41.55 -0.0116531
41.6 -0.00992754
41.65 -0.00993674
41.7 -0.0109402
41.75 -0.0114473
41.8 -0.00960896
41.85 -0.0114909
41.9 -0.00980465
41.95 -0.0100781
42 -0.00978253
42.05 -0.00976366
42.1 -0.00935699
42.15 -0.0106262
42.2 -0.0112749
42.25 -0.0102578
42.3 -0.00976336
42.35 -0.00975697
42.4 -0.00981967
42.45 -0.00952479
42.5 -0.0103863
42.55 -0.0103699
42.6 -0.0112265
42.65 -0.00985646
42.7 -0.00908544
42.75 -0.0104843
42.8 -0.0101049
42.85 -0.00968516
42.9 -0.0111247
42.95 -0.00982195
43 -0.0111755
43.05 -0.0113635
43.1 -0.0105213
43.15 -0.0100988
43.2 -0.00933076
43.25 -0.0124555
43.3 -0.0100142
43.35 -0.0094614
43.4 -0.0106749
43.45 -0.011018
43.5 -0.00988761
43.55 -0.010455
43.6 -0.00927658
43.65 -0.010263
43.7 -0.0102776
43.75 -0.0107985
43.8 -0.00956182
43.85 -0.00882583
43.9 -0.0107126
43.95 -0.0112018
44 -0.00928207
44.05 -0.00942273
44.1 -0.0105636
44.15 -0.0107145
44.2 -0.0102411
44.25 -0.0107583
44.3 -0.00961149
44.35 -0.0104056
44.4 -0.0108192
44.45 -0.0103464
44.5 -0.0109926
44.55 -0.00951241
44.6 -0.00986419
44.65 -0.0103198
44.7 -0.0107687
44.75 -0.0109307
44.8 -0.00939424
44.85 -0.0103633
44.9 -0.0105139
44.95 -0.00969416
45 -0.00985776
45.05 -0.00987348
45.1 -0.00950648
45.15 -0.00924352
45.2 -0.0115712
45.25 -0.0109528
45.3 -0.00908571
45.35 -0.00988312
45.4 -0.0104261
45.45 -0.0107999
45.5 -0.00999607
45.55 -0.00972588
45.6 -0.0105482
45.65 -0.0104316
45.7 -0.00987924
45.75 -0.0104267
45.8 -0.0111815
45.85 -0.0104114
45.9 -0.0111385
45.95 -0.00886253
46 -0.00909167
46.05 -0.0103617
46.1 -0.0102771
46.15 -0.00998228
46.2 -0.0105695
46.25 -0.0104901
46.3 -0.0102926
46.35 -0.0093605
46.4 -0.0101161
46.45 -0.00992928
46.5 -0.0092146
46.55 -0.0102671
46.6 -0.010467
46.65 -0.009816
46.7 -0.010508
46.75 -0.0104032
46.8 -0.00994816
46.85 -0.00880656
46.9 -0.00978554
46.95 -0.0100585
47 -0.00931644
47.05 -0.00986581
47.1 -0.00954697
47.15 -0.0098567
47.2 -0.0110312
47.25 -0.0104605
47.3 -0.0109781
47.35 -0.010643
47.4 -0.0098141
47.45 -0.00946892
47.5 -0.0105792
47.55 -0.00911997
47.6 -0.00993913
47.65 -0.00988917
47.7 -0.0111119
47.75 -0.0106884
47.8 -0.00980231
47.85 -0.00961267
47.9 -0.0089541
47.95 -0.00895568
48 -0.00985298
48.05 -0.0119571
48.1 -0.0100951
48.15 -0.0101029
48.2 -0.0102067
48.25 -0.00929958
48.3 -0.00970224
48.35 -0.0102367
48.4 -0.0104039
48.45 -0.00986516
48.5 -0.00840266
48.55 -0.0100601
48.6 -0.00988103
48.65 -0.00931292
48.7 -0.0108464
48.75 -0.00966586
48.8 -0.0094169
48.85 -0.00833747
48.9 -0.0098984
48.95 -0.0108265
49 -0.0106976
49.05 -0.00949683
49.1 -0.00987359
49.15 -0.010464
49.2 -0.0098004
49.25 -0.0103549
49.3 -0.00969731
49.35 -0.00989674
49.4 -0.00991651
49.45 -0.010329
49.5 -0.00972417
49.55 -0.0107574
49.6 -0.010049
49.65 -0.00996969
49.7 -0.00902567
49.75 -0.00977845
49.8 -0.00925777
49.85 -0.0107309
49.9 -0.00960726
49.95 -0.00965424
50 -0.0102837
50.05 -0.0111653
50.1 -0.0100371
50.15 -0.00981228
50.2 -0.00961363
50.25 -0.0101252
50.3 -0.00958186
50.35 -0.00931764
50.4 -0.011817
50.45 -0.0106361
50.5 -0.0102353
50.55 -0.00858465
50.6 -0.0108975
50.65 -0.0114537
50.7 -0.00949049
50.75 -0.0101588
50.8 -0.00873936
50.85 -0.00938811
50.9 -0.00958517
50.95 -0.0101317
51 -0.0104886
51.05 -0.00976917
51.1 -0.0101367
51.15 -0.00967539
51.2 -0.0106859
51.25 -0.00902272
51.3 -0.00885165
51.35 -0.0101519
51.4 -0.00946915
51.45 -0.010637
51.5 -0.00949847
51.55 -0.0100684
51.6 -0.00998541
51.65 -0.0108723
51.7 -0.00951229
51.75 -0.0100854
51.8 -0.00980852
51.85 -0.0111099
51.9 -0.00965709
51.95 -0.0102315
52 -0.0106798
52.05 -0.00981747
52.1 -0.010324
52.15 -0.0107892
52.2 -0.0090747
52.25 -0.0100263
52.3 -0.00895442
52.35 -0.0089258
52.4 -0.0105518
52.45 -0.0108017
52.5 -0.0109983
52.55 -0.0108289
52.6 -0.00951162
52.65 -0.0102784
52.7 -0.0101351
52.75 -0.00979623
52.8 -0.00903695
52.85 -0.0107768
52.9 -0.00989261
52.95 -0.0104182
53 -0.0106331
53.05 -0.0104585
53.1 -0.00967751
53.15 -0.00949303
53.2 -0.0102824
53.25 -0.0104499
53.3 -0.00992159
53.35 -0.00975814
53.4 -0.0100413
53.45 -0.00994452
53.5 -0.0102449
53.55 -0.0100313
53.6 -0.010673
53.65 -0.0100631
53.7 -0.0110323
53.75 -0.00942566
53.8 -0.0088501
53.85 -0.00893442
53.9 -0.0107687
53.95 -0.0109224
54 -0.00926085
54.05 -0.00940642
54.1 -0.0104342
54.15 -0.0106671
54.2 -0.0111632
54.25 -0.00953976
54.3 -0.0100883
54.35 -0.0103593
54.4 -0.0117689
54.45 -0.0100339
54.5 -0.0100728
54.55 -0.0106446
54.6 -0.00971344
54.65 -0.00909124
54.7 -0.00979903
54.75 -0.0102436
54.8 -0.0106533
54.85 -0.0103708
54.9 -0.0103581
54.95 -0.00995044
55 -0.0100083
55.05 -0.0102276
55.1 -0.00910997
55.15 -0.00970797
55.2 -0.00933644
55.25 -0.0109592
55.3 -0.00996149
55.35 -0.0104537
55.4 -0.00946739
55.45 -0.0095479
55.5 -0.0104988
55.55 -0.0103373
55.6 -0.00961707
55.65 -0.010146
55.7 -0.0110357
55.75 -0.00948864
55.8 -0.00982164
55.85 -0.0104007
55.9 -0.0104541
55.95 -0.0102194
56 -0.0100752
56.05 -0.01088
56.1 -0.0103088
56.15 -0.00899645
56.2 -0.0111524
56.25 -0.0107491
56.3 -0.0117982
56.35 -0.0100299
56.4 -0.0112594
56.45 -0.0107613
56.5 -0.00921277
56.55 -0.010023
56.6 -0.0100185
56.65 -0.0107897
56.7 -0.0107383
56.75 -0.00974261
56.8 -0.010505
56.85 -0.0093317
56.9 -0.00973249
56.95 -0.0100031
57 -0.00925354
57.05 -0.00980232
57.1 -0.0108081
57.15 -0.0109274
57.2 -0.00979272
57.25 -0.0102905
57.3 -0.010335
57.35 -0.00972911
57.4 -0.00994789
57.45 -0.0123842
57.5 -0.00969872
57.55 -0.0102991
57.6 -0.00985131
57.65 -0.0108297
57.7 -0.0113348
57.75 -0.00994526
57.8 -0.00995157
57.85 -0.0100041
57.9 -0.0103652
57.95 -0.0097474
58 -0.00993644
58.05 -0.00973887
58.1 -0.0111117
58.15 -0.0103014
58.2 -0.0103028
58.25 -0.00966023
58.3 -0.0109993
58.35 -0.0104209
58.4 -0.00922321
58.45 -0.0101441
58.5 -0.0123007
58.55 -0.010725
58.6 -0.0101009
58.65 -0.0108517
58.7 -0.00971968
58.75 -0.0113391
58.8 -0.00996614
58.85 -0.0106835
58.9 -0.00995615
58.95 -0.0110972
59 -0.0112676
59.05 -0.00964779
59.1 -0.0109452
59.15 -0.0092701
59.2 -0.0111086
59.25 -0.0112726
59.3 -0.00991132
59.35 -0.00924847
59.4 -0.0107823
59.45 -0.0103178
59.5 -0.0107044
59.55 -0.0105691
59.6 -0.0109831
59.65 -0.0104143
59.7 -0.0103787
59.75 -0.0105157
59.8 -0.0105812
59.85 -0.00940125
59.9 -0.00963453
59.95 -0.0114742
60 -0.00982357
60.05 -0.0100369
60.1 -0.0092553
60.15 -0.00985083
60.2 -0.0119111
60.25 -0.0115775
60.3 -0.00965949
60.35 -0.0119078
60.4 -0.0115168
60.45 -0.0111201
60.5 -0.00971984
60.55 -0.0112048
60.6 -0.0103525
60.65 -0.0105909
60.7 -0.0103839
60.75 -0.0105217
60.8 -0.0110367
60.85 -0.0105946
60.9 -0.0102465
60.95 -0.0108952
61 -0.010102
61.05 -0.011116
61.1 -0.0106458
61.15 -0.0111507
61.2 -0.010574
61.25 -0.0108351
61.3 -0.0116163
61.35 -0.00986424
61.4 -0.0109083
61.45 -0.0104191
61.5 -0.0120288
61.55 -0.00987632
61.6 -0.0108579
61.65 -0.0107578
61.7 -0.0113959
61.75 -0.0108198
61.8 -0.0122811
61.85 -0.00983746
61.9 -0.0109094
61.95 -0.0109339
62 -0.0109121
62.05 -0.0113127
62.1 -0.0103829
62.15 -0.0113011
62.2 -0.0106566
62.25 -0.0116515
62.3 -0.0105016
62.35 -0.00949324
62.4 -0.010936
62.45 -0.0108283
62.5 -0.0108625
62.55 -0.0105931
62.6 -0.010994
62.65 -0.00960275
62.7 -0.00967177
62.75 -0.0146594
62.8 -0.0111677
62.85 -0.0117721
62.9 -0.0107094
62.95 -0.0109465
63 -0.0113393
63.05 -0.0108231
63.1 -0.0100656
63.15 -0.0112188
63.2 -0.0104306
63.25 -0.00979822
63.3 -0.0107821
63.35 -0.0103495
63.4 -0.0111044
63.45 -0.00995858
63.5 -0.0116768
63.55 -0.0109968
63.6 -0.0119517
63.65 -0.0101773
63.7 -0.0103118
63.75 -0.0110592
63.8 -0.0116787
63.85 -0.010841
63.9 -0.0113649
63.95 -0.0113775
64 -0.011938
64.05 -0.0110564
64.1 -0.0106162
64.15 -0.0119994
64.2 -0.011067
64.25 -0.013484
64.3 -0.0102178
64.35 -0.0114925
64.4 -0.011152
64.45 -0.00897893
64.5 -0.0105405
64.55 -0.0107642
64.6 -0.011443
64.65 -0.00991577
64.7 -0.0102209
64.75 -0.0123891
64.8 -0.0108756
64.85 -0.0109034
64.9 -0.0117705
64.95 -0.010752
65 -0.0116763
65.05 -0.0112506
65.1 -0.0100164
65.15 -0.0106497
65.2 -0.012997
65.25 -0.0106221
65.3 -0.0102771
65.35 -0.0107064
65.4 -0.0112606
65.45 -0.0128633
65.5 -0.0104705
65.55 -0.010771
65.6 -0.0114527
65.65 -0.0124243
65.7 -0.0118293
65.75 -0.0118471
65.8 -0.0106701
65.85 -0.0124164
65.9 -0.0102654
65.95 -0.0123149
66 -0.0106591
66.05 -0.0118402
66.1 -0.010715
66.15 -0.0115145
66.2 -0.0119336
66.25 -0.0129386
66.3 -0.0114035
66.35 -0.0107045
66.4 -0.0128582
66.45 -0.0115331
66.5 -0.0122253
66.55 -0.0109497
66.6 -0.0105317
66.65 -0.0119265
66.7 -0.0121704
66.75 -0.0110707
66.8 -0.0130497
66.85 -0.0113537
66.9 -0.0112218
66.95 -0.0112894
67 -0.0123004
67.05 -0.0106
67.1 -0.0118517
67.15 -0.0114089
67.2 -0.0111643
67.25 -0.0115017
67.3 -0.0105791
67.35 -0.0124396
67.4 -0.0112025
67.45 -0.0120425
67.5 -0.0112271
67.55 -0.0109158
67.6 -0.0106497
67.65 -0.0114742
67.7 -0.0128012
67.75 -0.0136628
67.8 -0.0112709
67.85 -0.0134128
67.9 -0.0108763
67.95 -0.0103961
68 -0.0120161
68.05 -0.0116205
68.1 -0.0111651
68.15 -0.0124514
68.2 -0.0108286
68.25 -0.0126525
68.3 -0.0134065
68.35 -0.0126969
68.4 -0.0125737
68.45 -0.0110787
68.5 -0.0111397
68.55 -0.0107995
68.6 -0.0120323
68.65 -0.0122769
68.7 -0.0128629
68.75 -0.0123306
68.8 -0.0115549
68.85 -0.013625
68.9 -0.0109505
68.95 -0.0112096
69 -0.0141175
69.05 -0.011934
69.1 -0.0134276
69.15 -0.0112129
69.2 -0.0118206
69.25 -0.0117518
69.3 -0.011798
69.35 -0.0120771
69.4 -0.0137252
69.45 -0.0121208
69.5 -0.0128118
69.55 -0.0107239
69.6 -0.0136007
69.65 -0.0119773
69.7 -0.0116208
69.75 -0.0099083
69.8 -0.0120956
69.85 -0.0116931
69.9 -0.0126754
69.95 -0.0134512
70 -0.012168
70.05 -0.012796
70.1 -0.0123868
70.15 -0.0118474
70.2 -0.0126808
70.25 -0.01293
70.3 -0.0126197
70.35 -0.0120319
70.4 -0.0118398
70.45 -0.0135419
70.5 -0.0130615
70.55 -0.0116218
70.6 -0.0136871
70.65 -0.0121739
70.7 -0.0118306
70.75 -0.0122934
70.8 -0.0139781
70.85 -0.0126767
70.9 -0.0128386
70.95 -0.0127274
71 -0.0125981
71.05 -0.0122614
71.1 -0.0126191
71.15 -0.0138164
71.2 -0.0125853
71.25 -0.0128524
71.3 -0.0123264
71.35 -0.0138194
71.4 -0.0137358
71.45 -0.0142343
71.5 -0.013568
71.55 -0.0128261
71.6 -0.0130161
71.65 -0.0120645
71.7 -0.0114156
71.75 -0.0123883
71.8 -0.0148652
71.85 -0.0109136
71.9 -0.0119403
71.95 -0.0133252
72 -0.0118123
72.05 -0.0143277
72.1 -0.01386
72.15 -0.0136281
72.2 -0.013107
72.25 -0.0141994
72.3 -0.0129659
72.35 -0.0131706
72.4 -0.0130317
72.45 -0.013916
72.5 -0.0135919
72.55 -0.0129175
72.6 -0.0129381
72.65 -0.0124438
72.7 -0.0118029
72.75 -0.0139301
72.8 -0.0144854
72.85 -0.012762
72.9 -0.0141442
72.95 -0.0126682
73 -0.0142974
73.05 -0.0139484
73.1 -0.0126853
73.15 -0.0147813
73.2 -0.0129831
73.25 -0.0147662
73.3 -0.0126946
73.35 -0.0135994
73.4 -0.0132128
73.45 -0.0124558
73.5 -0.011466
73.55 -0.0127975
73.6 -0.0149149
73.65 -0.0144208
73.7 -0.0134871
73.75 -0.0114763
73.8 -0.0144283
73.85 -0.0142079
73.9 -0.0127623
73.95 -0.0154367
74 -0.0144814
74.05 -0.0143412
74.1 -0.0141505
74.15 -0.0137387
74.2 -0.0132
74.25 -0.0145033
74.3 -0.0138341
74.35 -0.0147534
74.4 -0.0134823
74.45 -0.0125521
74.5 -0.0119867
74.55 -0.0136688
74.6 -0.0142846
74.65 -0.0135938
74.7 -0.0157662
74.75 -0.0125849
74.8 -0.0118214
74.85 -0.0161121
74.9 -0.0136994
74.95 -0.0160867
75 -0.0134869
75.05 -0.0154178
75.1 -0.014626
75.15 -0.0123527
75.2 -0.0142805
75.25 -0.0133316
75.3 -0.014383
75.35 -0.0132499
75.4 -0.0140526
75.45 -0.0166649
75.5 -0.0155464
75.55 -0.0143576
75.6 -0.0149723
75.65 -0.0139985
75.7 -0.0140649
75.75 -0.0145626
75.8 -0.0141441
75.85 -0.0150404
75.9 -0.0138546
75.95 -0.0147066
76 -0.0149002
76.05 -0.0141463
76.1 -0.0149717
76.15 -0.0152445
76.2 -0.013621
76.25 -0.0152003
76.3 -0.0152113
76.35 -0.014579
76.4 -0.014366
76.45 -0.0157443
76.5 -0.0147423
76.55 -0.0153095
76.6 -0.0140168
76.65 -0.0154218
76.7 -0.0156086
76.75 -0.0155109
76.8 -0.0137875
76.85 -0.0158715
76.9 -0.0157367
76.95 -0.0167925
77 -0.0153001
77.05 -0.0143392
77.1 -0.0153299
77.15 -0.0146956
77.2 -0.0142686
77.25 -0.0138901
77.3 -0.0148678
77.35 -0.0172987
77.4 -0.0145327
77.45 -0.014002
77.5 -0.0158645
77.55 -0.0163799
77.6 -0.012429
77.65 -0.0160527
77.7 -0.016112
77.75 -0.0151227
77.8 -0.015459
77.85 -0.0152482
77.9 -0.0161142
77.95 -0.0138415
78 -0.0149654
78.05 -0.0155472
78.1 -0.0166926
78.15 -0.0148157
78.2 -0.0155014
78.25 -0.0165601
78.3 -0.0173045
78.35 -0.0155884
78.4 -0.0176473
78.45 -0.0167237
78.5 -0.0156307
78.55 -0.0169399
78.6 -0.016103
78.65 -0.0152242
78.7 -0.0175171
78.75 -0.0164981
78.8 -0.0143261
78.85 -0.0164694
78.9 -0.0172237
78.95 -0.016747
79 -0.0161801
79.05 -0.015489
79.1 -0.0166673
79.15 -0.0176124
79.2 -0.0146589
79.25 -0.0176854
79.3 -0.0143671
79.35 -0.0160273
79.4 -0.0178155
79.45 -0.0179445
79.5 -0.0150684
79.55 -0.015764
79.6 -0.0173696
79.65 -0.0162139
79.7 -0.0154088
79.75 -0.0176886
79.8 -0.0186052
79.85 -0.0166165
79.9 -0.0170089
79.95 -0.0172716
80 -0.0175465
80.05 -0.0175877
80.1 -0.0187534
80.15 -0.0172951
80.2 -0.016826
80.25 -0.0164559
80.3 -0.0184409
80.35 -0.0168805
80.4 -0.0172862
80.45 -0.0178232
80.5 -0.0177637
80.55 -0.0159989
80.6 -0.0153663
80.65 -0.0167757
80.7 -0.017137
80.75 -0.0162095
80.8 -0.0156016
80.85 -0.0160736
80.9 -0.0181808
80.95 -0.0171399
81 -0.0178307
81.05 -0.0195125
81.1 -0.0179441
81.15 -0.0183718
81.2 -0.015944
81.25 -0.0197526
81.3 -0.0178639
81.35 -0.0176499
81.4 -0.016211
81.45 -0.0194142
81.5 -0.0187503
81.55 -0.0203267
81.6 -0.0160639
81.65 -0.0178307
81.7 -0.0184343
81.75 -0.0199014
81.8 -0.0185491
81.85 -0.0190442
81.9 -0.014571
81.95 -0.0183551
82 -0.0208504
82.05 -0.0182113
82.1 -0.0207903
82.15 -0.0201246
82.2 -0.0195546
82.25 -0.0191167
82.3 -0.0174093
82.35 -0.0181945
82.4 -0.0183055
82.45 -0.0184315
82.5 -0.0187669
82.55 -0.0191839
82.6 -0.0190909
82.65 -0.0198149
82.7 -0.0213431
82.75 -0.0205044
82.8 -0.0199579
82.85 -0.0196592
82.9 -0.0191108
82.95 -0.0204823
83 -0.0210885
83.05 -0.0182963
83.1 -0.0200786
83.15 -0.0207819
83.2 -0.0196486
83.25 -0.0196718
83.3 -0.018863
83.35 -0.0216106
83.4 -0.019153
83.45 -0.0201327
83.5 -0.0210745
83.55 -0.0194575
83.6 -0.0184696
83.65 -0.0185713
83.7 -0.0204028
83.75 -0.0195472
83.8 -0.0212787
83.85 -0.0208456
83.9 -0.0196237
83.95 -0.0188721
84 -0.0218312
84.05 -0.0219082
84.1 -0.0216282
84.15 -0.0206883
84.2 -0.0216692
84.25 -0.0204941
84.3 -0.0216877
84.35 -0.0214749
84.4 -0.0191572
84.45 -0.0217509
84.5 -0.0243001
84.55 -0.0222829
84.6 -0.0211641
84.65 -0.0210655
84.7 -0.021204
84.75 -0.0210417
84.8 -0.0205644
84.85 -0.021154
84.9 -0.0212278
84.95 -0.0202778
85 -0.0221879
85.05 -0.0213272
85.1 -0.0224039
85.15 -0.0230513
85.2 -0.0206247
85.25 -0.0243321
85.3 -0.0251041
85.35 -0.0221988
85.4 -0.023316
85.45 -0.0236132
85.5 -0.0204996
85.55 -0.0228849
85.6 -0.0211153
85.65 -0.0230042
85.7 -0.021836
85.75 -0.0228082
85.8 -0.0217151
85.85 -0.024028
85.9 -0.0212074
85.95 -0.0245939
86 -0.0253849
86.05 -0.0220248
86.1 -0.0238395
86.15 -0.0229832
86.2 -0.0231764
86.25 -0.023997
86.3 -0.0251637
86.35 -0.0282546
86.4 -0.0255935
86.45 -0.0258618
86.5 -0.0257215
86.55 -0.025803
86.6 -0.0233333
86.65 -0.0250496
86.7 -0.0227847
86.75 -0.0248952
86.8 -0.0236285
86.85 -0.0262251
86.9 -0.0252231
86.95 -0.0274275
87 -0.0246271
87.05 -0.0242821
87.1 -0.0239671
87.15 -0.0254263
87.2 -0.024633
87.25 -0.0256482
87.3 -0.0263297
87.35 -0.0270394
87.4 -0.0261305
87.45 -0.023633
87.5 -0.0292478
87.55 -0.0271142
87.6 -0.0287966
87.65 -0.0280792
87.7 -0.0243521
87.75 -0.0262933
87.8 -0.0271708
87.85 -0.0244919
87.9 -0.0304182
87.95 -0.0253219
88 -0.0249841
88.05 -0.0252496
88.1 -0.0301742
88.15 -0.0287724
88.2 -0.0282062
88.25 -0.0306405
88.3 -0.0300691
88.35 -0.0246266
88.4 -0.0298226
88.45 -0.028808
88.5 -0.0279617
88.55 -0.0270935
88.6 -0.0285978
88.65 -0.0245778
88.7 -0.0311836
88.75 -0.0301292
88.8 -0.0268274
88.85 -0.0297584
88.9 -0.0323391
88.95 -0.0286414
89 -0.0298105
89.05 -0.0294941
89.1 -0.030785
89.15 -0.02681
89.2 -0.0293793
89.25 -0.0328484
89.3 -0.0260787
89.35 -0.0285931
89.4 -0.0276817
89.45 -0.0289005
89.5 -0.0311041
89.55 -0.0298465
89.6 -0.0287288
89.65 -0.0324612
89.7 -0.0334916
89.75 -0.0329215
89.8 -0.0332459
89.85 -0.0334698
89.9 -0.0320756
89.95 -0.0321816
90 -0.0323511
90.05 -0.0313784
90.1 -0.0292373
90.15 -0.0332184
90.2 -0.0306804
90.25 -0.0302171
90.3 -0.0340465
90.35 -0.0343548
90.4 -0.033359
90.45 -0.0310773
90.5 -0.035495
90.55 -0.0349043
90.6 -0.0321904
90.65 -0.0384611
90.7 -0.0361166
90.75 -0.0367093
90.8 -0.0319842
90.85 -0.0371685
90.9 -0.0313788
90.95 -0.0374929
91 -0.0368985
91.05 -0.0348049
91.1 -0.0365753
91.15 -0.0380314
91.2 -0.0362857
91.25 -0.0346247
91.3 -0.0365066
91.35 -0.0341124
91.4 -0.0345281
91.45 -0.0359933
91.5 -0.0405144
91.55 -0.0417753
91.6 -0.0408804
91.65 -0.0379203
91.7 -0.036575
91.75 -0.0353204
91.8 -0.0405418
91.85 -0.0420619
91.9 -0.0404011
91.95 -0.0430944
92 -0.0443415
92.05 -0.0401456
92.1 -0.0386484
92.15 -0.0415033
92.2 -0.0416954
92.25 -0.0412148
92.3 -0.0409868
92.35 -0.0421261
92.4 -0.0452238
92.45 -0.0409245
92.5 -0.043713
92.55 -0.0440007
92.6 -0.0434991
92.65 -0.0429739
92.7 -0.0373381
92.75 -0.0471045
92.8 -0.0452536
92.85 -0.0420038
92.9 -0.0428319
92.95 -0.0507381
93 -0.043805
93.05 -0.0439411
93.1 -0.0444116
93.15 -0.0468606
93.2 -0.0485974
93.25 -0.0468844
93.3 -0.0475966
93.35 -0.0526362
93.4 -0.0472943
93.45 -0.0466109
93.5 -0.0475758
93.55 -0.0497546
93.6 -0.0517966
93.65 -0.039986
93.7 -0.0561586
93.75 -0.0528922
93.8 -0.0493423
93.85 -0.0549009
93.9 -0.0557154
93.95 -0.0515918
94 -0.0511012
94.05 -0.050132
94.1 -0.0588005
94.15 -0.0578908
94.2 -0.0528122
94.25 -0.057925
94.3 -0.0623833
94.35 -0.0555084
94.4 -0.0577714
94.45 -0.0586678
94.5 -0.0610417
94.55 -0.0623166
94.6 -0.0597383
94.65 -0.0593265
94.7 -0.0515217
94.75 -0.0530215
94.8 -0.0586886
94.85 -0.059074
94.9 -0.061405
94.95 -0.0673342
95 -0.0613792
95.05 -0.0634374
95.1 -0.0722444
95.15 -0.0651319
95.2 -0.0635948
95.25 -0.0633557
95.3 -0.0746812
95.35 -0.0645138
95.4 -0.0785784
95.45 -0.0722149
95.5 -0.0637777
95.55 -0.060151
95.6 -0.0754872
95.65 -0.0680823
95.7 -0.06862
95.75 -0.0745064
95.8 -0.0707427
95.85 -0.0695478
95.9 -0.0789775
95.95 -0.0633914
96 -0.0894635
96.05 -0.0746715
96.1 -0.0805297
96.15 -0.0766161
96.2 -0.0829487
96.25 -0.087314
96.3 -0.0884974
96.35 -0.0854491
96.4 -0.0888712
96.45 -0.081551
96.5 -0.0859294
96.55 -0.0988091
96.6 -0.0948738
96.65 -0.0956308
96.7 -0.101033
96.75 -0.0900841
96.8 -0.103556
96.85 -0.0937421
96.9 -0.105633
96.95 -0.0974411
97 -0.110554
97.05 -0.103112
97.1 -0.104301
97.15 -0.114971
97.2 -0.10631
97.25 -0.109442
97.3 -0.106426
97.35 -0.124927
97.4 -0.121359
97.45 -0.123304
97.5 -0.118276
97.55 -0.112139
97.6 -0.127803
97.65 -0.12288
97.7 -0.144905
97.75 -0.137546
97.8 -0.142477
97.85 -0.1328
97.9 -0.147894
97.95 -0.150059
98 -0.142114
98.05 -0.140331
98.1 -0.161879
98.15 -0.151038
98.2 -0.160233
98.25 -0.158378
98.3 -0.17416
98.35 -0.166216
98.4 -0.190107
98.45 -0.176077
98.5 -0.182132
98.55 -0.202002
98.6 -0.183396
98.65 -0.199766
98.7 -0.198723
98.75 -0.233965
98.8 -0.21764
98.85 -0.22061
98.9 -0.226649
98.95 -0.264984
99 -0.213583
99.05 -0.262956
99.1 -0.278148
99.15 -0.285166
99.2 -0.265567
99.25 -0.289485
99.3 -0.319287
99.35 -0.313772
99.4 -0.307521
99.45 -0.330596
99.5 -0.322518
99.55 -0.325289
99.6 -0.359654
99.65 -0.37631
99.7 -0.405699
99.75 -0.402872
99.8 -0.432278
99.85 -0.461795
99.9 -0.445385
99.95 -0.464879
100 -0.50152
&
@target G0.S4
@type xy
0 -0.486541
0.125 -0.44236
0.25 -0.403609
0.375 -0.369335
0.5 -0.338845
0.625 -0.311625
0.75 -0.287282
0.875 -0.265501
1 -0.246019
1.125 -0.228607
1.25 -0.213058
1.375 -0.19918
1.5 -0.186794
1.625 -0.175733
1.75 -0.165838
1.875 -0.156964
2 -0.148979
2.125 -0.14176
2.25 -0.135199
2.375 -0.129202
2.5 -0.123685
2.625 -0.118579
2.75 -0.113824
2.875 -0.109373
3 -0.105186
3.125 -0.101233
3.25 -0.0974909
3.375 -0.0939417
3.5 -0.0905727
3.625 -0.0873747
3.75 -0.0843416
3.875 -0.0814688
4 -0.0787531
4.125 -0.0761916
4.25 -0.0737818
4.375 -0.0715207
4.5 -0.0694047
4.625 -0.0674294
4.75 -0.0655897
4.875 -0.0638796
5 -0.0622921
5.125 -0.0608197
5.25 -0.0594541
5.375 -0.0581866
5.5 -0.0570082
5.625 -0.0559097
5.75 -0.0548818
5.875 -0.0539156
6 -0.0530025
6.125 -0.0521341
6.25 -0.0513028
6.375 -0.0505016
6.5 -0.049724
6.625 -0.0489647
6.75 -0.0482187
6.875 -0.0474822
7 -0.046752
7.125 -0.0460257
7.25 -0.0453016
7.375 -0.0445788
7.5 -0.0438569
7.625 -0.0431361
7.75 -0.0424171
7.875 -0.0417009
8 -0.040989
8.125 -0.040283
8.25 -0.0395848
8.375 -0.0388963
8.5 -0.0382195
8.625 -0.0375564
8.75 -0.036909
8.875 -0.0362789
9 -0.0356679
9.125 -0.0350773
9.25 -0.0345085
9.375 -0.0339623
9.5 -0.0334396
9.625 -0.0329407
9.75 -0.032466
9.875 -0.0320153
10 -0.0315886
10.125 -0.0311851
10.25 -0.0308043
10.375 -0.0304453
10.5 -0.030107
10.625 -0.0297881
10.75 -0.0294875
10.875 -0.0292036
11 -0.0289351
11.125 -0.0286803
11.25 -0.0284377
11.375 -0.0282059
11.5 -0.0279832
11.625 -0.0277683
11.75 -0.0275597
11.875 -0.0273561
12 -0.0271562
12.125 -0.026959
12.25 -0.0267633
12.375 -0.0265684
12.5 -0.0263734
12.625 -0.0261776
12.75 -0.0259805
12.875 -0.0257817
13 -0.0255808
13.125 -0.0253777
13.25 -0.0251723
13.375 -0.0249647
13.5 -0.0247548
13.625 -0.0245429
13.75 -0.0243293
13.875 -0.0241143
14 -0.0238983
14.125 -0.0236817
14.25 -0.0234649
14.375 -0.0232484
14.5 -0.0230327
14.625 -0.0228184
14.75 -0.0226059
14.875 -0.0223956
15 -0.0221882
15.125 -0.0219839
15.25 -0.0217833
15.375 -0.0215866
15.5 -0.0213943
15.625 -0.0212066
15.75 -0.0210237
15.875 -0.020846
16 -0.0206735
16.125 -0.0205064
16.25 -0.0203446
16.375 -0.0201884
16.5 -0.0200375
16.625 -0.019892
16.75 -0.0197518
16.875 -0.0196166
17 -0.0194865
17.125 -0.019361
17.25 -0.0192401
17.375 -0.0191234
17.5 -0.0190107
17.625 -0.0189017
17.75 -0.0187961
17.875 -0.0186937
18 -0.018594
18.125 -0.0184968
18.25 -0.0184019
18.375 -0.0183088
18.5 -0.0182174
18.625 -0.0181273
18.75 -0.0180382
18.875 -0.01795
19 -0.0178624
19.125 -0.0177753
19.25 -0.0176883
19.375 -0.0176013
19.5 -0.0175143
19.625 -0.017427
19.75 -0.0173394
19.875 -0.0172513
20 -0.0171628
20.125 -0.0170738
20.25 -0.0169842
20.375 -0.0168941
20.5 -0.0168035
20.625 -0.0167124
20.75 -0.0166208
20.875 -0.0165289
21 -0.0164366
21.125 -0.0163442
21.25 -0.0162516
21.375 -0.0161589
21.5 -0.0160663
21.625 -0.015974
21.75 -0.0158819
21.875 -0.0157902
22 -0.015699
22.125 -0.0156085
22.25 -0.0155187
22.375 -0.0154298
22.5 -0.0153419
22.625 -0.015255
22.75 -0.0151693
22.875 -0.0150849
23 -0.0150018
23.125 -0.01492
23.25 -0.0148398
23.375 -0.0147611
23.5 -0.0146839
23.625 -0.0146084
23.75 -0.0145345
23.875 -0.0144623
24 -0.0143918
24.125 -0.0143231
24.25 -0.014256
24.375 -0.0141906
24.5 -0.0141269
24.625 -0.0140649
24.75 -0.0140046
24.875 -0.0139458
25 -0.0138887
25.125 -0.0138331
25.25 -0.0137791
25.375 -0.0137265
25.5 -0.0136753
25.625 -0.0136256
25.75 -0.0135771
25.875 -0.01353
26 -0.013484
26.125 -0.0134393
26.25 -0.0133956
26.375 -0.0133531
26.5 -0.0133115
26.625 -0.0132709
26.75 -0.0132312
26.875 -0.0131924
27 -0.0131543
27.125 -0.0131171
27.25 -0.0130805
27.375 -0.0130447
27.5 -0.0130094
27.625 -0.0129748
27.75 -0.0129406
27.875 -0.012907
28 -0.0128739
28.125 -0.0128412
28.25 -0.0128089
28.375 -0.0127769
28.5 -0.0127453
28.625 -0.0127139
28.75 -0.0126829
28.875 -0.0126521
29 -0.0126214
29.125 -0.012591
29.25 -0.0125607
29.375 -0.0125306
29.5 -0.0125006
29.625 -0.0124706
29.75 -0.0124407
29.875 -0.0124109
30 -0.0123811
30.125 -0.0123512
30.25 -0.0123214
30.375 -0.0122915
30.5 -0.0122615
30.625 -0.0122315
30.75 -0.0122014
30.875 -0.0121711
31 -0.0121408
31.125 -0.0121104
31.25 -0.0120798
31.375 -0.0120491
31.5 -0.0120182
31.625 -0.0119872
31.75 -0.0119561
31.875 -0.0119248
32 -0.0118933
32.125 -0.0118618
32.25 -0.0118301
32.375 -0.0117983
32.5 -0.0117664
32.625 -0.0117345
32.75 -0.0117025
32.875 -0.0116704
33 -0.0116383
33.125 -0.0116063
33.25 -0.0115742
33.375 -0.0115423
33.5 -0.0115104
33.625 -0.0114787
33.75 -0.0114471
33.875 -0.0114157
34 -0.0113846
34.125 -0.0113538
34.25 -0.0113232
34.375 -0.0112931
34.5 -0.0112633
34.625 -0.0112339
34.75 -0.0112051
34.875 -0.0111767
35 -0.0111489
35.125 -0.0111217
35.25 -0.0110951
35.375 -0.0110692
35.5 -0.0110439
35.625 -0.0110194
35.75 -0.0109956
35.875 -0.0109726
36 -0.0109503
36.125 -0.0109289
36.25 -0.0109083
36.375 -0.0108885
36.5 -0.0108695
36.625 -0.0108514
36.75 -0.0108341
36.875 -0.0108176
37 -0.010802
37.125 -0.0107871
37.25 -0.0107731
37.375 -0.0107599
37.5 -0.0107474
37.625 -0.0107356
37.75 -0.0107246
37.875 -0.0107142
38 -0.0107044
38.125 -0.0106953
38.25 -0.0106867
38.375 -0.0106786
38.5 -0.010671
38.625 -0.0106638
38.75 -0.0106569
38.875 -0.0106505
39 -0.0106443
39.125 -0.0106383
39.25 -0.0106325
39.375 -0.0106268
39.5 -0.0106212
39.625 -0.0106157
39.75 -0.0106102
39.875 -0.0106046
40 -0.0105989
40.125 -0.0105931
40.25 -0.0105871
40.375 -0.0105809
40.5 -0.0105745
40.625 -0.0105678
40.75 -0.0105608
40.875 -0.0105536
41 -0.010546
41.125 -0.010538
41.25 -0.0105298
41.375 -0.0105211
41.5 -0.0105121
41.625 -0.0105028
41.75 -0.0104931
41.875 -0.010483
42 -0.0104727
42.125 -0.010462
42.25 -0.010451
42.375 -0.0104397
42.5 -0.0104282
42.625 -0.0104165
42.75 -0.0104046
42.875 -0.0103925
43 -0.0103804
43.125 -0.0103681
43.25 -0.0103557
43.375 -0.0103434
43.5 -0.0103311
43.625 -0.0103188
43.75 -0.0103066
43.875 -0.0102946
44 -0.0102827
44.125 -0.0102711
44.25 -0.0102597
44.375 -0.0102485
44.5 -0.0102377
44.625 -0.0102272
44.75 -0.0102171
44.875 -0.0102074
45 -0.0101981
45.125 -0.0101892
45.25 -0.0101808
45.375 -0.0101728
45.5 -0.0101653
45.625 -0.0101583
45.75 -0.0101518
45.875 -0.0101457
46 -0.0101401
46.125 -0.010135
46.25 -0.0101304
46.375 -0.0101262
46.5 -0.0101225
46.625 -0.0101192
46.75 -0.0101163
46.875 -0.0101138
47 -0.0101117
47.125 -0.0101099
47.25 -0.0101084
47.375 -0.0101072
47.5 -0.0101063
47.625 -0.0101056
47.75 -0.0101051
47.875 -0.0101048
48 -0.0101046
48.125 -0.0101046
48.25 -0.0101046
48.375 -0.0101047
48.5 -0.0101049
48.625 -0.0101051
48.75 -0.0101052
48.875 -0.0101054
49 -0.0101055
49.125 -0.0101056
49.25 -0.0101055
49.375 -0.0101055
49.5 -0.0101053
49.625 -0.010105
49.75 -0.0101047
49.875 -0.0101042
50 -0.0101037
50.125 -0.010103
50.25 -0.0101023
50.375 -0.0101015
50.5 -0.0101007
50.625 -0.0100998
50.75 -0.0100988
50.875 -0.0100979
51 -0.010097
51.125 -0.0100961
51.25 -0.0100952
51.375 -0.0100944
51.5 -0.0100937
51.625 -0.0100931
51.75 -0.0100926
51.875 -0.0100923
52 -0.0100921
52.125 -0.0100922
52.25 -0.0100924
52.375 -0.0100929
52.5 -0.0100936
52.625 -0.0100946
52.75 -0.0100959
52.875 -0.0100975
53 -0.0100993
53.125 -0.0101014
53.25 -0.0101039
53.375 -0.0101066
53.5 -0.0101096
53.625 -0.0101129
53.75 -0.0101165
53.875 -0.0101204
54 -0.0101245
54.125 -0.0101289
54.25 -0.0101335
54.375 -0.0101383
54.5 -0.0101432
54.625 -0.0101484
54.75 -0.0101536
54.875 -0.010159
55 -0.0101644
55.125 -0.0101699
55.25 -0.0101755
55.375 -0.010181
55.5 -0.0101865
55.625 -0.0101919
55.75 -0.0101972
55.875 -0.0102024
56 -0.0102075
56.125 -0.0102124
56.25 -0.0102171
56.375 -0.0102217
56.5 -0.010226
56.625 -0.0102302
56.75 -0.0102341
56.875 -0.0102378
57 -0.0102412
57.125 -0.0102445
57.25 -0.0102475
57.375 -0.0102503
57.5 -0.010253
57.625 -0.0102555
57.75 -0.0102579
57.875 -0.0102602
58 -0.0102624
58.125 -0.0102646
58.25 -0.0102668
58.375 -0.0102691
58.5 -0.0102715
58.625 -0.010274
58.75 -0.0102768
58.875 -0.0102799
59 -0.0102833
59.125 -0.010287
59.25 -0.0102913
59.375 -0.010296
59.5 -0.0103013
59.625 -0.0103073
59.75 -0.0103139
59.875 -0.0103213
60 -0.0103295
60.125 -0.0103386
60.25 -0.0103486
60.375 -0.0103595
60.5 -0.0103714
60.625 -0.0103843
60.75 -0.0103983
60.875 -0.0104133
61 -0.0104295
61.125 -0.0104468
61.25 -0.0104652
61.375 -0.0104847
61.5 -0.0105054
61.625 -0.0105272
61.75 -0.01055
61.875 -0.0105739
62 -0.0105989
62.125 -0.0106249
62.25 -0.0106518
62.375 -0.0106796
62.5 -0.0107082
62.625 -0.0107377
62.75 -0.0107679
62.875 -0.0107987
63 -0.0108301
63.125 -0.010862
63.25 -0.0108943
63.375 -0.010927
63.5 -0.0109599
63.625 -0.010993
63.75 -0.0110262
63.875 -0.0110594
64 -0.0110925
64.125 -0.0111255
64.25 -0.0111582
64.375 -0.0111907
64.5 -0.0112227
64.625 -0.0112543
64.75 -0.0112854
64.875 -0.011316
65 -0.0113459
65.125 -0.0113752
65.25 -0.0114038
65.375 -0.0114318
65.5 -0.011459
65.625 -0.0114855
65.75 -0.0115112
65.875 -0.0115362
66 -0.0115605
66.125 -0.0115842
66.25 -0.0116071
66.375 -0.0116295
66.5 -0.0116512
66.625 -0.0116725
66.75 -0.0116933
66.875 -0.0117137
67 -0.0117337
67.125 -0.0117535
67.25 -0.0117732
67.375 -0.0117927
67.5 -0.0118123
67.625 -0.0118319
67.75 -0.0118517
67.875 -0.0118718
68 -0.0118922
68.125 -0.011913
68.25 -0.0119343
68.375 -0.0119563
68.5 -0.0119789
68.625 -0.0120022
68.75 -0.0120263
68.875 -0.0120513
69 -0.0120772
69.125 -0.012104
69.25 -0.0121318
69.375 -0.0121606
69.5 -0.0121905
69.625 -0.0122213
69.75 -0.0122533
69.875 -0.0122862
70 -0.0123202
70.125 -0.0123551
70.25 -0.012391
70.375 -0.0124278
70.5 -0.0124655
70.625 -0.012504
70.75 -0.0125432
70.875 -0.0125831
71 -0.0126236
71.125 -0.0126647
71.25 -0.0127062
71.375 -0.012748
71.5 -0.0127902
71.625 -0.0128326
71.75 -0.0128752
71.875 -0.0129178
72 -0.0129604
72.125 -0.0130029
72.25 -0.0130453
72.375 -0.0130876
72.5 -0.0131296
72.625 -0.0131714
72.75 -0.0132129
72.875 -0.0132541
73 -0.013295
73.125 -0.0133357
73.25 -0.013376
73.375 -0.0134162
73.5 -0.0134561
73.625 -0.0134959
73.75 -0.0135356
73.875 -0.0135754
74 -0.0136152
74.125 -0.0136552
74.25 -0.0136956
74.375 -0.0137363
74.5 -0.0137776
74.625 -0.0138196
74.75 -0.0138624
74.875 -0.0139061
75 -0.0139509
75.125 -0.0139969
75.25 -0.0140443
75.375 -0.0140932
75.5 -0.0141438
75.625 -0.014196
75.75 -0.0142502
75.875 -0.0143063
76 -0.0143645
76.125 -0.0144249
76.25 -0.0144875
76.375 -0.0145523
76.5 -0.0146195
76.625 -0.0146891
76.75 -0.014761
76.875 -0.0148353
77 -0.0149118
77.125 -0.0149907
77.25 -0.0150717
77.375 -0.0151549
77.5 -0.0152401
77.625 -0.0153272
77.75 -0.0154161
77.875 -0.0155066
78 -0.0155986
78.125 -0.015692
78.25 -0.0157865
78.375 -0.0158819
78.5 -0.0159782
78.625 -0.016075
78.75 -0.0161723
78.875 -0.0162698
79 -0.0163673
79.125 -0.0164648
79.25 -0.0165621
79.375 -0.0166589
79.5 -0.0167553
79.625 -0.0168511
79.75 -0.0169461
79.875 -0.0170405
80 -0.017134
80.125 -0.0172268
80.25 -0.0173188
80.375 -0.0174101
80.5 -0.0175008
80.625 -0.017591
80.75 -0.0176807
80.875 -0.0177702
81 -0.0178597
81.125 -0.0179493
81.25 -0.0180393
81.375 -0.01813
81.5 -0.0182216
81.625 -0.0183144
81.75 -0.0184088
81.875 -0.018505
82 -0.0186033
82.125 -0.0187041
82.25 -0.0188077
82.375 -0.0189143
82.5 -0.0190243
82.625 -0.019138
82.75 -0.0192556
82.875 -0.0193773
83 -0.0195033
83.125 -0.0196339
83.25 -0.0197691
83.375 -0.019909
83.5 -0.0200538
83.625 -0.0202034
83.75 -0.0203577
83.875 -0.0205168
84 -0.0206805
84.125 -0.0208487
84.25 -0.0210211
84.375 -0.0211976
84.5 -0.0213778
84.625 -0.0215615
84.75 -0.0217483
84.875 -0.021938
85 -0.02213
85.125 -0.0223241
85.25 -0.0225199
85.375 -0.022717
85.5 -0.022915
85.625 -0.0231136
85.75 -0.0233125
85.875 -0.0235113
86 -0.02371
86.125 -0.0239081
86.25 -0.0241057
86.375 -0.0243026
86.5 -0.0244989
86.625 -0.0246945
86.75 -0.0248897
86.875 -0.0250847
87 -0.0252797
87.125 -0.0254752
87.25 -0.0256717
87.375 -0.0258696
87.5 -0.0260697
87.625 -0.0262727
87.75 -0.0264792
87.875 -0.0266902
88 -0.0269066
88.125 -0.0271292
88.25 -0.027359
88.375 -0.0275971
88.5 -0.0278445
88.625 -0.028102
88.75 -0.0283708
88.875 -0.0286518
89 -0.0289458
89.125 -0.0292538
89.25 -0.0295765
89.375 -0.0299146
89.5 -0.0302688
89.625 -0.0306396
89.75 -0.0310273
89.875 -0.0314323
90 -0.0318549
90.125 -0.0322949
90.25 -0.0327524
90.375 -0.0332272
90.5 -0.0337191
90.625 -0.0342275
90.75 -0.034752
90.875 -0.0352921
91 -0.035847
91.125 -0.0364161
91.25 -0.0369985
91.375 -0.0375936
91.5 -0.0382005
91.625 -0.0388184
91.75 -0.0394467
91.875 -0.0400847
92 -0.0407318
92.125 -0.0413877
92.25 -0.042052
92.375 -0.0427247
92.5 -0.0434058
92.625 -0.0440957
92.75 -0.044795
92.875 -0.0455044
93 -0.0462251
93.125 -0.0469587
93.25 -0.0477069
93.375 -0.0484719
93.5 -0.0492564
93.625 -0.0500634
93.75 -0.0508963
93.875 -0.0517592
94 -0.0526563
94.125 -0.0535928
94.25 -0.0545742
94.375 -0.0556064
94.5 -0.0566962
94.625 -0.0578508
94.75 -0.059078
94.875 -0.0603863
95 -0.0617847
95.125 -0.0632828
95.25 -0.0648906
95.375 -0.0666188
95.5 -0.0684783
95.625 -0.0704807
95.75 -0.0726374
95.875 -0.0749601
96 -0.0774608
96.125 -0.0801511
96.25 -0.0830425
96.375 -0.0861462
96.5 -0.0894731
96.625 -0.0930339
96.75 -0.096839
96.875 -0.100899
97 -0.105224
97.125 -0.109827
97.25 -0.114721
97.375 -0.119923
97.5 -0.125456
97.625 -0.131346
97.75 -0.137633
97.875 -0.144364
98 -0.151607
98.125 -0.159446
98.25 -0.167992
98.375 -0.177381
98.5 -0.187786
98.625 -0.199417
98.75 -0.212525
98.875 -0.2274
99 -0.244375
99.125 -0.263814
99.25 -0.286099
99.375 -0.311606
99.5 -0.340668
99.625 -0.373515
99.75 -0.410198
99.875 -0.450469
100 -0.493629
&
@target G0.S5
@type xy
0 -0.50000039
0.05 -0.4608974
0.1 -0.46046253
0.15 -0.42703788
0.2 -0.42528664
0.25 -0.39659939
0.3 -0.39387085
0.35 -0.36915758
0.4 -0.36572942
0.45 -0.34436242
0.5 -0.3404559
0.55 -0.32191489
0.6 -0.31770328
0.65 -0.30155505
0.7 -0.29717227
0.75 -0.28305512
0.8 -0.27860343
0.85 -0.26621471
0.9 -0.26177111
0.95 -0.25085714
1 -0.24647869
1.05 -0.23682646
1.1 -0.23255451
1.15 -0.22398485
1.2 -0.21984846
1.25 -0.2122104
1.3 -0.20822907
1.35 -0.20139515
1.4 -0.19758103
1.45 -0.19144341
1.5 -0.18780299
1.55 -0.18227026
1.6 -0.17880576
1.65 -0.17380024
1.7 -0.1705107
1.75 -0.16596623
1.8 -0.16284834
1.85 -0.15870844
1.9 -0.15575721
1.95 -0.15197355
2 -0.14918286
2.05 -0.14571392
2.1 -0.14307688
2.15 -0.13988697
2.2 -0.13739625
2.25 -0.13445454
2.3 -0.1321026
2.35 -0.12938241
2.4 -0.12716167
2.45 -0.12463984
2.5 -0.12254283
2.55 -0.12019919
2.6 -0.1182186
2.65 -0.11603553
2.7 -0.11416433
2.75 -0.11212639
2.8 -0.11035784
2.85 -0.10845145
2.9 -0.10677913
2.95 -0.10499232
3 -0.10341015
3.05 -0.10173236
3.1 -0.1002346
3.15 -0.09865642
3.2 -0.097237683
3.25 -0.095750761
3.3 -0.094405985
3.35 -0.093002863
3.4 -0.091727311
3.45 -0.090401313
3.5 -0.089190561
3.55 -0.087935693
3.6 -0.086785609
3.65 -0.085596476
3.7 -0.084503211
3.75 -0.083374943
3.8 -0.08233491
3.85 -0.0812631
3.9 -0.080272957
3.95 -0.079253609
4 -0.078310248
4.05 -0.077339726
4.1 -0.076440255
4.15 -0.075515246
4.2 -0.074656973
4.25 -0.073774452
4.3 -0.072954873
4.35 -0.07211207
4.4 -0.071328854
4.45 -0.070523231
4.5 -0.069774209
4.55 -0.069003433
4.6 -0.068286585
4.65 -0.067548508
4.7 -0.066861954
4.75 -0.066154598
4.8 -0.065496586
4.85 -0.064818122
4.9 -0.064187019
4.95 -0.063535757
5 -0.06293004
5.05 -0.062304415
5.1 -0.061722665
5.15 -0.061121225
5.2 -0.060562115
5.25 -0.059983512
5.3 -0.059445804
5.35 -0.058888785
5.4 -0.058371322
5.45 -0.057834722
5.5 -0.057336422
5.55 -0.056819152
5.6 -0.056339005
5.65 -0.055840052
5.7 -0.05537711
5.75 -0.054895527
5.8 -0.054448904
5.85 -0.053983806
5.9 -0.05355267
5.95 -0.053103229
6 -0.052686803
6.05 -0.052252243
6.1 -0.051849794
6.15 -0.051429389
6.2 -0.051040233
6.25 -0.050633301
6.3 -0.050256792
6.35 -0.049862694
6.4 -0.049498226
6.45 -0.04911636
6.5 -0.048763365
6.55 -0.048393166
6.6 -0.048051108
6.65 -0.047692044
6.7 -0.047360417
6.75 -0.047011988
6.8 -0.046690318
6.85 -0.04635205
6.9 -0.04603989
6.95 -0.045711339
7 -0.045408265
7.05 -0.045089012
7.1 -0.044794626
7.15 -0.044484274
7.2 -0.044198199
7.25 -0.043896374
7.3 -0.043618255
7.35 -0.043324603
7.4 -0.043054103
7.45 -0.042768289
7.5 -0.042505091
7.55 -0.042226797
7.6 -0.041970601
7.65 -0.041699528
7.7 -0.041450048
7.75 -0.041185911
7.8 -0.040942878
7.85 -0.040685406
7.9 -0.040448565
7.95 -0.040197504
8 -0.039966611
8.05 -0.039721718
8.1 -0.039496544
8.15 -0.039257587
8.2 -0.039037913
8.25 -0.038804674
8.3 -0.038590294
8.35 -0.038362564
8.4 -0.038153279
8.45 -0.03793086
8.5 -0.037726484
8.55 -0.037509187
8.6 -0.037309542
8.65 -0.037097187
8.7 -0.036902103
8.75 -0.036694519
8.8 -0.036503834
8.85 -0.036300858
8.9 -0.036114419
8.95 -0.035915895
9 -0.035733555
9.05 -0.035539335
9.1 -0.035360955
9.15 -0.035170896
9.2 -0.034996342
9.25 -0.034810309
9.3 -0.034639454
9.35 -0.034457318
9.4 -0.034290041
9.45 -0.034111677
9.5 -0.033947861
9.55 -0.033773153
9.6 -0.033612687
9.65 -0.03344152
9.7 -0.033284299
9.75 -0.033116564
9.8 -0.032962486
9.85 -0.03279808
9.9 -0.032647048
9.95 -0.032485872
10 -0.032337793
10.05 -0.032179751
10.1 -0.032034536
10.15 -0.031879536
10.2 -0.031737099
10.25 -0.031585054
10.3 -0.031445315
10.35 -0.03129614
10.4 -0.031159019
10.45 -0.031012633
10.5 -0.030878055
10.55 -0.030734381
10.6 -0.030602275
10.65 -0.030461237
10.7 -0.030331532
10.75 -0.03019306
10.8 -0.03006569
10.85 -0.029929714
10.9 -0.029804615
10.95 -0.029671068
11 -0.029548178
11.05 -0.029416996
11.1 -0.029296257
11.15 -0.029167379
11.2 -0.029048733
11.25 -0.028922099
11.3 -0.028805492
11.35 -0.028681045
11.4 -0.028566423
11.45 -0.028444108
11.5 -0.028331421
11.55 -0.028211184
11.6 -0.028100383
11.65 -0.027982174
11.7 -0.027873212
11.75 -0.027756979
11.8 -0.02764981
11.85 -0.027535508
11.9 -0.027430088
11.95 -0.027317669
12 -0.027213956
12.05 -0.027103375
12.1 -0.027001328
12.15 -0.026892543
12.2 -0.026792122
12.25 -0.026685091
12.3 -0.026586258
12.35 -0.02648094
12.4 -0.026383659
12.45 -0.026280015
12.5 -0.026184249
12.55 -0.026082242
12.6 -0.025987957
12.65 -0.02588755
12.7 -0.025794712
12.75 -0.02569587
12.8 -0.025604448
12.85 -0.025507135
12.9 -0.025417097
12.95 -0.025321281
13 -0.025232597
13.05 -0.025138245
13.1 -0.025050885
13.15 -0.024957967
13.2 -0.024871903
13.25 -0.024780388
13.3 -0.024695592
13.35 -0.02460545
13.4 -0.024521897
13.45 -0.024433099
13.5 -0.024350762
13.55 -0.024263281
13.6 -0.024182134
13.65 -0.024095944
13.7 -0.024015963
13.75 -0.023931036
13.8 -0.023852198
13.85 -0.02376851
13.9 -0.023690792
13.95 -0.023608317
14 -0.023531696
14.05 -0.023450411
14.1 -0.023374865
14.15 -0.023294746
14.2 -0.023220255
14.25 -0.02314128
14.3 -0.023067823
14.35 -0.022989968
14.4 -0.022917526
14.45 -0.022840771
14.5 -0.022769323
14.55 -0.022693647
14.6 -0.022623175
14.65 -0.022548557
14.7 -0.022479042
14.75 -0.022405463
14.8 -0.022336887
14.85 -0.022264327
14.9 -0.022196674
14.95 -0.022125114
15 -0.022058366
15.05 -0.021987787
15.1 -0.021921928
15.15 -0.021852313
15.2 -0.021787327
15.25 -0.021718658
15.3 -0.021654528
15.35 -0.021586788
15.4 -0.0215235
15.45 -0.021456673
15.5 -0.021394212
15.55 -0.021328281
15.6 -0.021266632
15.65 -0.021201581
15.7 -0.02114073
15.75 -0.021076544
15.8 -0.021016476
15.85 -0.02095314
15.9 -0.020893844
15.95 -0.020831342
16 -0.020772803
16.05 -0.020711122
16.1 -0.020653327
16.15 -0.020592453
16.2 -0.02053539
16.25 -0.020475308
16.3 -0.020418964
16.35 -0.020359661
16.4 -0.020304025
16.45 -0.020245489
16.5 -0.020190548
16.55 -0.020132765
16.6 -0.020078508
16.65 -0.020021465
16.7 -0.019967882
16.75 -0.019911567
16.8 -0.019858646
16.85 -0.019803047
16.9 -0.019750778
16.95 -0.019695883
17 -0.019644254
17.05 -0.019590052
17.1 -0.019539054
17.15 -0.019485534
17.2 -0.019435156
17.25 -0.019382306
17.3 -0.019332538
17.35 -0.019280349
17.4 -0.019231182
17.45 -0.019179641
17.5 -0.019131066
17.55 -0.019080164
17.6 -0.01903217
17.65 -0.018981897
17.7 -0.018934477
17.75 -0.018884822
17.8 -0.018837966
17.85 -0.01878892
17.9 -0.01874262
17.95 -0.018694173
18 -0.01864842
18.05 -0.018600563
18.1 -0.018555348
18.15 -0.018508072
18.2 -0.018463388
18.25 -0.018416684
18.3 -0.018372522
18.35 -0.018326381
18.4 -0.018282734
18.45 -0.018237146
18.5 -0.018194006
18.55 -0.018148965
18.6 -0.018106324
18.65 -0.01806182
18.7 -0.018019671
18.75 -0.017975696
18.8 -0.017934032
18.85 -0.017890578
18.9 -0.017849391
18.95 -0.017806451
19 -0.017765735
19.05 -0.0177233
19.1 -0.017683048
19.15 -0.017641111
19.2 -0.017601315
19.25 -0.017559869
19.3 -0.017520524
19.35 -0.017479561
19.4 -0.017440659
19.45 -0.017400173
19.5 -0.017361708
19.55 -0.017321691
19.6 -0.017283658
19.65 -0.017244103
19.7 -0.017206494
19.75 -0.017167395
19.8 -0.017130205
19.85 -0.017091555
19.9 -0.017054778
19.95 -0.01701657
20 -0.0169802
20.05 -0.016942428
20.1 -0.016906459
20.15 -0.016869117
20.2 -0.016833544
20.25 -0.016796625
20.3 -0.016761442
20.35 -0.01672494
20.4 -0.016690142
20.45 -0.016654052
20.5 -0.016619633
20.55 -0.016583949
20.6 -0.016549904
20.65 -0.016514619
20.7 -0.016480944
20.75 -0.016446053
20.8 -0.016412741
20.85 -0.016378239
20.9 -0.016345286
20.95 -0.016311167
21 -0.016278568
21.05 -0.016244826
21.1 -0.016212577
21.15 -0.016179208
21.2 -0.016147302
21.25 -0.0161143
21.3 -0.016082735
21.35 -0.016050095
21.4 -0.016018865
21.45 -0.015986582
21.5 -0.015955682
21.55 -0.015923752
21.6 -0.015893178
21.65 -0.015861595
21.7 -0.015831343
21.75 -0.015800103
21.8 -0.015770169
21.85 -0.015739266
21.9 -0.015709645
21.95 -0.015679075
22 -0.015649764
22.05 -0.015619523
22.1 -0.015590517
22.15 -0.0155606
22.2 -0.015531895
22.25 -0.015502298
22.3 -0.01547389
22.35 -0.015444608
22.4 -0.015416494
22.45 -0.015387523
22.5 -0.015359698
22.55 -0.015331035
22.6 -0.015303496
22.65 -0.015275135
22.7 -0.015247878
22.75 -0.015219817
22.8 -0.015192838
22.85 -0.015165071
22.9 -0.015138367
22.95 -0.015110891
23 -0.015084458
23.05 -0.01505727
23.1 -0.015031105
23.15 -0.0150042
23.2 -0.014978299
23.25 -0.014951674
23.3 -0.014926034
23.35 -0.014899685
23.4 -0.014874303
23.45 -0.014848226
23.5 -0.014823098
23.55 -0.01479729
23.6 -0.014772414
23.65 -0.014746871
23.7 -0.014722243
23.75 -0.014696962
23.8 -0.014672578
23.85 -0.014647556
23.9 -0.014623414
23.95 -0.014598647
24 -0.014574745
24.05 -0.014550229
24.1 -0.014526563
24.15 -0.014502296
24.2 -0.014478862
24.25 -0.014454841
24.3 -0.014431638
24.35 -0.014407859
24.4 -0.014384883
24.45 -0.014361343
24.5 -0.014338592
24.55 -0.014315288
24.6 -0.014292759
24.65 -0.014269689
24.7 -0.014247378
24.75 -0.014224538
24.8 -0.014202444
24.85 -0.014179832
24.9 -0.014157951
24.95 -0.014135563
25 -0.014113894
25.05 -0.014091728
25.1 -0.014070268
25.15 -0.014048321
25.2 -0.014027066
25.25 -0.014005336
25.3 -0.013984285
25.35 -0.013962769
25.4 -0.013941919
25.45 -0.013920614
25.5 -0.013899963
25.55 -0.013878866
25.6 -0.013858412
25.65 -0.013837521
25.7 -0.013817261
25.75 -0.013796573
25.8 -0.013776505
25.85 -0.013756019
25.9 -0.01373614
25.95 -0.013715852
26 -0.013696161
26.05 -0.013676069
26.1 -0.013656564
26.15 -0.013636666
26.2 -0.013617343
26.25 -0.013597636
26.3 -0.013578495
26.35 -0.013558977
26.4 -0.013540015
26.45 -0.013520684
26.5 -0.013501898
26.55 -0.013482753
26.6 -0.013464142
26.65 -0.013445179
26.7 -0.013426741
26.75 -0.013407958
26.8 -0.013389691
26.85 -0.013371086
26.9 -0.013352988
26.95 -0.01333456
27 -0.013316629
27.05 -0.013298374
27.1 -0.013280608
27.15 -0.013262526
27.2 -0.013244924
27.25 -0.013227012
27.3 -0.013209571
27.35 -0.013191827
27.4 -0.013174546
27.45 -0.013156969
27.5 -0.013139845
27.55 -0.013122432
27.6 -0.013105465
27.65 -0.013088215
27.7 -0.013071402
27.75 -0.013054312
27.8 -0.013037652
27.85 -0.013020722
27.9 -0.013004213
27.95 -0.012987439
28 -0.01297108
28.05 -0.012954461
28.1 -0.01293825
28.15 -0.012921785
28.2 -0.01290572
28.25 -0.012889407
28.3 -0.012873487
28.35 -0.012857324
28.4 -0.012841547
28.45 -0.012825533
28.5 -0.012809898
28.55 -0.01279403
28.6 -0.012778535
28.65 -0.012762813
28.7 -0.012747457
28.75 -0.012731879
28.8 -0.01271666
28.85 -0.012701224
28.9 -0.01268614
28.95 -0.012670845
29 -0.012655896
29.05 -0.01264074
29.1 -0.012625924
29.15 -0.012610906
29.2 -0.012596221
29.25 -0.012581339
29.3 -0.012566785
29.35 -0.012552038
29.4 -0.012537613
29.45 -0.012522999
29.5 -0.012508702
29.55 -0.01249422
29.6 -0.012480049
29.65 -0.012465697
29.7 -0.012451652
29.75 -0.012437429
29.8 -0.012423508
29.85 -0.012409413
29.9 -0.012395614
29.95 -0.012381646
30 -0.012367969
30.05 -0.012354126
30.1 -0.012340569
30.15 -0.01232685
30.2 -0.012313412
30.25 -0.012299816
30.3 -0.012286496
30.35 -0.012273021
30.4 -0.012259818
30.45 -0.012246464
30.5 -0.012233376
30.55 -0.012220141
30.6 -0.012207167
30.65 -0.012194051
30.7 -0.012181191
30.75 -0.01216819
30.8 -0.012155443
30.85 -0.012142558
30.9 -0.012129922
30.95 -0.012117152
31 -0.012104626
31.05 -0.012091969
31.1 -0.012079552
31.15 -0.012067008
31.2 -0.012054699
31.25 -0.012042266
31.3 -0.012030065
31.35 -0.012017742
31.4 -0.012005647
31.45 -0.011993433
31.5 -0.011981443
31.55 -0.011969338
31.6 -0.011957452
31.65 -0.011945453
31.7 -0.011933671
31.75 -0.011921779
31.8 -0.011910099
31.85 -0.011898312
31.9 -0.011886733
31.95 -0.01187505
32 -0.011863572
32.05 -0.011851992
32.1 -0.011840614
32.15 -0.011829137
32.2 -0.011817858
32.25 -0.011806481
32.3 -0.0117953
32.35 -0.011784024
32.4 -0.01177294
32.45 -0.011761764
32.5 -0.011750776
32.55 -0.011739699
32.6 -0.011728806
32.65 -0.011717827
32.7 -0.011707029
32.75 -0.011696146
32.8 -0.011685443
32.85 -0.011674656
32.9 -0.011664045
32.95 -0.011653354
33 -0.011642836
33.05 -0.011632239
33.1 -0.011621812
33.15 -0.011611309
33.2 -0.011600973
33.25 -0.011590562
33.3 -0.011580317
33.35 -0.011569998
33.4 -0.011559842
33.45 -0.011549615
33.5 -0.011539548
33.55 -0.011529411
33.6 -0.011519431
33.65 -0.011509384
33.7 -0.011499492
33.75 -0.011489534
33.8 -0.011479729
33.85 -0.011469859
33.9 -0.01146014
33.95 -0.011450358
34 -0.011440723
34.05 -0.011431029
34.1 -0.011421479
34.15 -0.01141187
34.2 -0.011402404
34.25 -0.011392881
34.3 -0.011383498
34.35 -0.01137406
34.4 -0.01136476
34.45 -0.011355407
34.5 -0.011346189
34.55 -0.011336919
34.6 -0.011327782
34.65 -0.011318595
34.7 -0.01130954
34.75 -0.011300435
34.8 -0.01129146
34.85 -0.011282437
34.9 -0.011273541
34.95 -0.011264599
35 -0.011255783
35.05 -0.011246921
35.1 -0.011238184
35.15 -0.011229402
35.2 -0.011220743
35.25 -0.01121204
35.3 -0.011203458
35.35 -0.011194835
35.4 -0.01118633
35.45 -0.011177785
35.5 -0.011169356
35.55 -0.011160889
35.6 -0.011152536
35.65 -0.011144146
35.7 -0.011135868
35.75 -0.011127555
35.8 -0.011119352
35.85 -0.011111115
35.9 -0.011102987
35.95 -0.011094825
36 -0.01108677
36.05 -0.011078684
36.1 -0.011070703
36.15 -0.011062691
36.2 -0.011054783
36.25 -0.011046845
36.3 -0.01103901
36.35 -0.011031145
36.4 -0.011023382
36.45 -0.01101559
36.5 -0.011007899
36.55 -0.01100018
36.6 -0.01099256
36.65 -0.010984913
36.7 -0.010977363
36.75 -0.010969788
36.8 -0.010962309
36.85 -0.010954805
36.9 -0.010947396
36.95 -0.010939963
37 -0.010932623
37.05 -0.010925261
37.1 -0.01091799
37.15 -0.010910698
37.2 -0.010903495
37.25 -0.010896273
37.3 -0.010889139
37.35 -0.010881985
37.4 -0.010874919
37.45 -0.010867834
37.5 -0.010860835
37.55 -0.010853819
37.6 -0.010846887
37.65 -0.010839939
37.7 -0.010833074
37.75 -0.010826193
37.8 -0.010819395
37.85 -0.010812581
37.9 -0.010805849
37.95 -0.010799102
38 -0.010792435
38.05 -0.010785754
38.1 -0.010779153
38.15 -0.010772539
38.2 -0.010766003
38.25 -0.010759454
38.3 -0.010752982
38.35 -0.010746499
38.4 -0.010740092
38.45 -0.010733673
38.5 -0.01072733
38.55 -0.010720976
38.6 -0.010714697
38.65 -0.010708408
38.7 -0.010702192
38.75 -0.010695966
38.8 -0.010689814
38.85 -0.010683652
38.9 -0.010677562
38.95 -0.010671464
39 -0.010665436
39.05 -0.010659401
39.1 -0.010653435
39.15 -0.010647463
39.2 -0.01064156
39.25 -0.01063565
39.3 -0.010629808
39.35 -0.01062396
39.4 -0.01061818
39.45 -0.010612394
39.5 -0.010606675
39.55 -0.010600951
39.6 -0.010595292
39.65 -0.010589629
39.7 -0.010584031
39.75 -0.010578429
39.8 -0.010572892
39.85 -0.010567351
39.9 -0.010561873
39.95 -0.010556393
40 -0.010550975
40.05 -0.010545555
40.1 -0.010540196
40.15 -0.010534836
40.2 -0.010529537
40.25 -0.010524237
40.3 -0.010518997
40.35 -0.010513756
40.4 -0.010508575
40.45 -0.010503394
40.5 -0.010498271
40.55 -0.010493149
40.6 -0.010488085
40.65 -0.010483021
40.7 -0.010478015
40.75 -0.01047301
40.8 -0.010468062
40.85 -0.010463116
40.9 -0.010458225
40.95 -0.010453337
41 -0.010448504
41.05 -0.010443674
41.1 -0.010438898
41.15 -0.010434126
41.2 -0.010429407
41.25 -0.010424692
41.3 -0.010420031
41.35 -0.010415373
41.4 -0.010410769
41.45 -0.010406168
41.5 -0.01040162
41.55 -0.010397076
41.6 -0.010392584
41.65 -0.010388097
41.7 -0.010383662
41.75 -0.010379231
41.8 -0.010374852
41.85 -0.010370478
41.9 -0.010366154
41.95 -0.010361836
42 -0.010357569
42.05 -0.010353307
42.1 -0.010349094
42.15 -0.010344888
42.2 -0.010340731
42.25 -0.010336581
42.3 -0.010332479
42.35 -0.010328384
42.4 -0.010324337
42.45 -0.010320298
42.5 -0.010316306
42.55 -0.010312322
42.6 -0.010308384
42.65 -0.010304455
42.7 -0.010300573
42.75 -0.010296698
42.8 -0.01029287
42.85 -0.01028905
42.9 -0.010285276
42.95 -0.010281511
43 -0.010277792
43.05 -0.010274081
43.1 -0.010270416
43.15 -0.010266759
43.2 -0.010263148
43.25 -0.010259545
43.3 -0.010255987
43.35 -0.010252439
43.4 -0.010248935
43.45 -0.010245441
43.5 -0.01024199
43.55 -0.01023855
43.6 -0.010235153
43.65 -0.010231766
43.7 -0.010228422
43.75 -0.010225089
43.8 -0.010221798
43.85 -0.010218518
43.9 -0.01021528
43.95 -0.010212054
44 -0.010208869
44.05 -0.010205696
44.1 -0.010202564
44.15 -0.010199444
44.2 -0.010196365
44.25 -0.010193298
44.3 -0.010190271
44.35 -0.010187257
44.4 -0.010184283
44.45 -0.010181322
44.5 -0.0101784
44.55 -0.010175492
44.6 -0.010172623
44.65 -0.010169766
44.7 -0.01016695
44.75 -0.010164146
44.8 -0.010161382
44.85 -0.01015863
44.9 -0.010155918
44.95 -0.010153219
45 -0.010150559
45.05 -0.010147912
45.1 -0.010145304
45.15 -0.01014271
45.2 -0.010140154
45.25 -0.010137611
45.3 -0.010135107
45.35 -0.010132616
45.4 -0.010130164
45.45 -0.010127725
45.5 -0.010125324
45.55 -0.010122937
45.6 -0.010120588
45.65 -0.010118253
45.7 -0.010115956
45.75 -0.010113673
45.8 -0.010111427
45.85 -0.010109195
45.9 -0.010107
45.95 -0.01010482
46 -0.010102677
46.05 -0.010100549
46.1 -0.010098457
46.15 -0.01009638
46.2 -0.01009434
46.25 -0.010092314
46.3 -0.010090325
46.35 -0.010088351
46.4 -0.010086413
46.45 -0.01008449
46.5 -0.010082603
46.55 -0.010080732
46.6 -0.010078896
46.65 -0.010077076
46.7 -0.010075291
46.75 -0.010073522
46.8 -0.010071788
46.85 -0.010070071
46.9 -0.010068388
46.95 -0.010066721
47 -0.01006509
47.05 -0.010063474
47.1 -0.010061893
47.15 -0.010060329
47.2 -0.010058799
47.25 -0.010057285
47.3 -0.010055807
47.35 -0.010054344
47.4 -0.010052916
47.45 -0.010051505
47.5 -0.010050128
47.55 -0.010048767
47.6 -0.010047441
47.65 -0.010046131
47.7 -0.010044856
47.75 -0.010043597
47.8 -0.010042372
47.85 -0.010041164
47.9 -0.01003999
47.95 -0.010038833
48 -0.01003771
48.05 -0.010036604
48.1 -0.010035532
48.15 -0.010034476
48.2 -0.010033455
48.25 -0.01003245
48.3 -0.01003148
48.35 -0.010030526
48.4 -0.010029606
48.45 -0.010028703
48.5 -0.010027834
48.55 -0.010026981
48.6 -0.010026163
48.65 -0.010025362
48.7 -0.010024594
48.75 -0.010023843
48.8 -0.010023127
48.85 -0.010022427
48.9 -0.010021761
48.95 -0.010021112
49 -0.010020497
49.05 -0.010019898
49.1 -0.010019334
49.15 -0.010018786
49.2 -0.010018273
49.25 -0.010017776
49.3 -0.010017314
49.35 -0.010016868
49.4 -0.010016456
49.45 -0.010016061
49.5 -0.0100157
49.55 -0.010015356
49.6 -0.010015046
49.65 -0.010014753
49.7 -0.010014494
49.75 -0.010014252
49.8 -0.010014044
49.85 -0.010013852
49.9 -0.010013695
49.95 -0.010013555
50 -0.010013449
50.05 -0.01001336
50.1 -0.010013305
50.15 -0.010013266
50.2 -0.010013262
50.25 -0.010013274
50.3 -0.01001332
50.35 -0.010013383
50.4 -0.01001348
50.45 -0.010013594
50.5 -0.010013742
50.55 -0.010013907
50.6 -0.010014107
50.65 -0.010014323
50.7 -0.010014573
50.75 -0.010014841
50.8 -0.010015142
50.85 -0.010015461
50.9 -0.010015814
50.95 -0.010016184
51 -0.010016588
51.05 -0.010017009
51.1 -0.010017465
51.15 -0.010017938
51.2 -0.010018445
51.25 -0.010018969
51.3 -0.010019528
51.35 -0.010020103
51.4 -0.010020713
51.45 -0.01002134
51.5 -0.010022002
51.55 -0.01002268
51.6 -0.010023394
51.65 -0.010024123
51.7 -0.010024889
51.75 -0.01002567
51.8 -0.010026487
51.85 -0.01002732
51.9 -0.010028189
51.95 -0.010029074
52 -0.010029995
52.05 -0.010030932
52.1 -0.010031905
52.15 -0.010032893
52.2 -0.010033918
52.25 -0.010034959
52.3 -0.010036036
52.35 -0.010037128
52.4 -0.010038258
52.45 -0.010039402
52.5 -0.010040584
52.55 -0.01004178
52.6 -0.010043015
52.65 -0.010044263
52.7 -0.01004555
52.75 -0.010046851
52.8 -0.01004819
52.85 -0.010049543
52.9 -0.010050935
52.95 -0.010052341
53 -0.010053785
53.05 -0.010055244
53.1 -0.010056741
53.15 -0.010058252
53.2 -0.010059802
53.25 -0.010061365
53.3 -0.010062969
53.35 -0.010064585
53.4 -0.010066241
53.45 -0.01006791
53.5 -0.010069619
53.55 -0.010071341
53.6 -0.010073104
53.65 -0.010074879
53.7 -0.010076695
53.75 -0.010078523
53.8 -0.010080393
53.85 -0.010082274
53.9 -0.010084197
53.95 -0.010086132
54 -0.010088108
54.05 -0.010090096
54.1 -0.010092127
54.15 -0.010094168
54.2 -0.010096252
54.25 -0.010098348
54.3 -0.010100486
54.35 -0.010102635
54.4 -0.010104827
54.45 -0.01010703
54.5 -0.010109276
54.55 -0.010111533
54.6 -0.010113834
54.65 -0.010116144
54.7 -0.0101185
54.75 -0.010120864
54.8 -0.010123275
54.85 -0.010125693
54.9 -0.010128158
54.95 -0.010130631
55 -0.010133151
55.05 -0.010135679
55.1 -0.010138253
55.15 -0.010140835
55.2 -0.010143465
55.25 -0.010146102
55.3 -0.010148787
55.35 -0.010151479
55.4 -0.01015422
55.45 -0.010156966
55.5 -0.010159762
55.55 -0.010162564
55.6 -0.010165416
55.65 -0.010168272
55.7 -0.01017118
55.75 -0.010174092
55.8 -0.010177056
55.85 -0.010180023
55.9 -0.010183043
55.95 -0.010186066
56 -0.010189142
56.05 -0.010192221
56.1 -0.010195353
56.15 -0.010198488
56.2 -0.010201677
56.25 -0.010204868
56.3 -0.010208113
56.35 -0.01021136
56.4 -0.010214663
56.45 -0.010217966
56.5 -0.010221326
56.55 -0.010224685
56.6 -0.010228102
56.65 -0.010231518
56.7 -0.010234993
56.75 -0.010238466
56.8 -0.010241998
56.85 -0.010245527
56.9 -0.010249117
56.95 -0.010252704
57 -0.010256352
57.05 -0.010259995
57.1 -0.010263702
57.15 -0.010267403
57.2 -0.010271167
57.25 -0.010274926
57.3 -0.010278749
57.35 -0.010282565
57.4 -0.010286446
57.45 -0.01029032
57.5 -0.010294261
57.55 -0.010298193
57.6 -0.010302193
57.65 -0.010306183
57.7 -0.010310242
57.75 -0.01031429
57.8 -0.010318409
57.85 -0.010322516
57.9 -0.010326694
57.95 -0.01033086
58 -0.010335098
58.05 -0.010339322
58.1 -0.010343621
58.15 -0.010347904
58.2 -0.010352263
58.25 -0.010356605
58.3 -0.010361025
58.35 -0.010365427
58.4 -0.010369907
58.45 -0.010374369
58.5 -0.01037891
58.55 -0.010383431
58.6 -0.010388034
58.65 -0.010392615
58.7 -0.010397279
58.75 -0.010401921
58.8 -0.010406647
58.85 -0.010411348
58.9 -0.010416136
58.95 -0.010420899
59 -0.010425749
59.05 -0.010430572
59.1 -0.010435485
59.15 -0.010440369
59.2 -0.010445344
59.25 -0.010450289
59.3 -0.010455328
59.35 -0.010460334
59.4 -0.010465436
59.45 -0.010470504
59.5 -0.010475669
59.55 -0.010480799
59.6 -0.010486028
59.65 -0.01049122
59.7 -0.010496513
59.75 -0.010501767
59.8 -0.010507125
59.85 -0.010512442
59.9 -0.010517864
59.95 -0.010523243
60 -0.01052873
60.05 -0.010534172
60.1 -0.010539725
60.15 -0.01054523
60.2 -0.010550848
60.25 -0.010556417
60.3 -0.0105621
60.35 -0.010567733
60.4 -0.010573483
60.45 -0.010579179
60.5 -0.010584995
60.55 -0.010590755
60.6 -0.010596638
60.65 -0.010602463
60.7 -0.010608413
60.75 -0.010614302
60.8 -0.01062032
60.85 -0.010626274
60.9 -0.010632359
60.95 -0.010638378
61 -0.010644531
61.05 -0.010650616
61.1 -0.010656838
61.15 -0.010662987
61.2 -0.010669278
61.25 -0.010675494
61.3 -0.010681854
61.35 -0.010688135
61.4 -0.010694565
61.45 -0.010700913
61.5 -0.010707412
61.55 -0.010713827
61.6 -0.010720396
61.65 -0.010726878
61.7 -0.010733518
61.75 -0.010740067
61.8 -0.010746778
61.85 -0.010753394
61.9 -0.010760176
61.95 -0.01076686
62 -0.010773715
62.05 -0.010780467
62.1 -0.010787393
62.15 -0.010794213
62.2 -0.010801212
62.25 -0.010808101
62.3 -0.010815173
62.35 -0.010822131
62.4 -0.010829276
62.45 -0.010836304
62.5 -0.010843523
62.55 -0.010850619
62.6 -0.010857913
62.65 -0.010865079
62.7 -0.010872447
62.75 -0.010879684
62.8 -0.010887127
62.85 -0.010894434
62.9 -0.010901953
62.95 -0.01090933
63 -0.010916925
63.05 -0.010924374
63.1 -0.010932045
63.15 -0.010939566
63.2 -0.010947314
63.25 -0.010954906
63.3 -0.010962732
63.35 -0.010970396
63.4 -0.0109783
63.45 -0.010986036
63.5 -0.010994018
63.55 -0.011001827
63.6 -0.011009889
63.65 -0.011017771
63.7 -0.011025912
63.75 -0.011033867
63.8 -0.011042088
63.85 -0.011050117
63.9 -0.011058419
63.95 -0.011066522
64 -0.011074905
64.05 -0.011083082
64.1 -0.011091547
64.15 -0.011099799
64.2 -0.011108346
64.25 -0.011116673
64.3 -0.011125303
64.35 -0.011133705
64.4 -0.011142418
64.45 -0.011150897
64.5 -0.011159694
64.55 -0.011168249
64.6 -0.011177131
64.65 -0.011185762
64.7 -0.011194729
64.75 -0.011203438
64.8 -0.01121249
64.85 -0.011221276
64.9 -0.011230415
64.95 -0.011239279
65 -0.011248505
65.05 -0.011257447
65.1 -0.011266761
65.15 -0.011275781
65.2 -0.011285184
65.25 -0.011294283
65.3 -0.011303775
65.35 -0.011312953
65.4 -0.011322535
65.45 -0.011331793
65.5 -0.011341465
65.55 -0.011350803
65.6 -0.011360566
65.65 -0.011369985
65.7 -0.01137984
65.75 -0.01138934
65.8 -0.011399288
65.85 -0.011408869
65.9 -0.01141891
65.95 -0.011428573
66 -0.011438709
66.05 -0.011448454
66.1 -0.011458685
66.15 -0.011468512
66.2 -0.011478839
66.25 -0.011488749
66.3 -0.011499173
66.35 -0.011509166
66.4 -0.011519687
66.45 -0.011529765
66.5 -0.011540384
66.55 -0.011550546
66.6 -0.011561265
66.65 -0.011571512
66.7 -0.01158233
66.75 -0.011592662
66.8 -0.011603582
66.85 -0.011614
66.9 -0.011625021
66.95 -0.011635525
67 -0.011646649
67.05 -0.011657239
67.1 -0.011668467
67.15 -0.011679144
67.2 -0.011690477
67.25 -0.011701242
67.3 -0.01171268
67.35 -0.011723533
67.4 -0.011735078
67.45 -0.011746019
67.5 -0.011757672
67.55 -0.011768702
67.6 -0.011780463
67.65 -0.011791583
67.7 -0.011803454
67.75 -0.011814663
67.8 -0.011826645
67.85 -0.011837945
67.9 -0.011850038
67.95 -0.011861429
68 -0.011873636
68.05 -0.011885117
68.1 -0.011897439
68.15 -0.011909012
68.2 -0.011921448
68.25 -0.011933114
68.3 -0.011945667
68.35 -0.011957426
68.4 -0.011970096
68.45 -0.011981948
68.5 -0.011994737
68.55 -0.012006683
68.6 -0.012019593
68.65 -0.012031633
68.7 -0.012044664
68.75 -0.012056798
68.8 -0.012069952
68.85 -0.012082182
68.9 -0.01209546
68.95 -0.012107786
69 -0.012121189
69.05 -0.012133611
69.1 -0.012147141
69.15 -0.01215966
69.2 -0.012173318
69.25 -0.012185934
69.3 -0.012199722
69.35 -0.012212436
69.4 -0.012226355
69.45 -0.012239167
69.5 -0.012253219
69.55 -0.01226613
69.6 -0.012280316
69.65 -0.012293326
69.7 -0.012307647
69.75 -0.012320758
69.8 -0.012335216
69.85 -0.012348427
69.9 -0.012363025
69.95 -0.012376337
70 -0.012391074
70.05 -0.012404488
70.1 -0.012419367
70.15 -0.012432883
70.2 -0.012447906
70.25 -0.012461524
70.3 -0.012476694
70.35 -0.012490415
70.4 -0.012505731
70.45 -0.012519556
70.5 -0.012535021
70.55 -0.01254895
70.6 -0.012564567
70.65 -0.0125786
70.7 -0.01259437
70.75 -0.012608508
70.8 -0.012624433
70.85 -0.012638677
70.9 -0.012654758
70.95 -0.012669109
71 -0.012685349
71.05 -0.012699806
71.1 -0.012716207
71.15 -0.012730771
71.2 -0.012747335
71.25 -0.012762007
71.3 -0.012778736
71.35 -0.012793517
71.4 -0.012810413
71.45 -0.012825302
71.5 -0.012842368
71.55 -0.012857366
71.6 -0.012874604
71.65 -0.012889712
71.7 -0.012907124
71.75 -0.012922342
71.8 -0.012939931
71.85 -0.01295526
71.9 -0.012973027
71.95 -0.012988467
72 -0.013006416
72.05 -0.013021968
72.1 -0.013040101
72.15 -0.013055765
72.2 -0.013074084
72.25 -0.013089861
72.3 -0.01310837
72.35 -0.01312426
72.4 -0.01314296
72.45 -0.013158963
72.5 -0.013177859
72.55 -0.013193976
72.6 -0.013213069
72.65 -0.0132293
72.7 -0.013248593
72.75 -0.01326494
72.8 -0.013284436
72.85 -0.013300898
72.9 -0.013320601
72.95 -0.013337179
73 -0.013357091
73.05 -0.013373785
73.1 -0.013393909
73.15 -0.01341072
73.2 -0.01343106
73.25 -0.013447987
73.3 -0.013468546
73.35 -0.013485591
73.4 -0.013506372
73.45 -0.013523535
73.5 -0.013544542
73.55 -0.013561822
73.6 -0.013583059
73.65 -0.013600457
73.7 -0.013621927
73.75 -0.013639444
73.8 -0.01366115
73.85 -0.013678786
73.9 -0.013700732
73.95 -0.013718488
74 -0.013740678
74.05 -0.013758553
74.1 -0.013780991
74.15 -0.013798985
74.2 -0.013821676
74.25 -0.01383979
74.3 -0.013862737
74.35 -0.013880971
74.4 -0.013904178
74.45 -0.013922533
74.5 -0.013946005
74.55 -0.01396448
74.6 -0.01398822
74.65 -0.014006816
74.7 -0.01403083
74.75 -0.014049546
74.8 -0.014073839
74.85 -0.014092676
74.9 -0.014117251
74.95 -0.014136209
75 -0.014161071
75.05 -0.01418015
75.1 -0.014205305
75.15 -0.014224505
75.2 -0.014249958
75.25 -0.014269278
75.3 -0.014295033
75.35 -0.014314475
75.4 -0.014340538
75.45 -0.0143601
75.5 -0.014386476
75.55 -0.014406159
75.6 -0.014432854
75.65 -0.014452657
75.7 -0.014479677
75.75 -0.0144996
75.8 -0.01452695
75.85 -0.014546993
75.9 -0.01457468
75.95 -0.014594842
76 -0.014622871
76.05 -0.014643153
76.1 -0.01467153
76.15 -0.014691931
76.2 -0.014720662
76.25 -0.014741182
76.3 -0.014770275
76.35 -0.014790913
76.4 -0.014820373
76.45 -0.014841129
76.5 -0.014870964
76.55 -0.014891836
76.6 -0.014922053
76.65 -0.014943042
76.7 -0.014973648
76.75 -0.014994753
76.8 -0.015025754
76.85 -0.015046974
76.9 -0.015078379
76.95 -0.015099713
77 -0.01513153
77.05 -0.015152977
77.1 -0.015185213
77.15 -0.015206773
77.2 -0.015239435
77.25 -0.015261107
77.3 -0.015294205
77.35 -0.015315986
77.4 -0.015349528
77.45 -0.015371419
77.5 -0.015405414
77.55 -0.015427413
77.6 -0.015461868
77.65 -0.015483974
77.7 -0.0155189
77.75 -0.015541112
77.8 -0.015576518
77.85 -0.015598833
77.9 -0.015634728
77.95 -0.015657146
78 -0.01569354
78.05 -0.015716059
78.1 -0.015752961
78.15 -0.015775579
78.2 -0.015813001
78.25 -0.015835717
78.3 -0.015873668
78.35 -0.015896479
78.4 -0.015934971
78.45 -0.015957876
78.5 -0.015996919
78.55 -0.016019915
78.6 -0.016059521
78.65 -0.016082606
78.7 -0.016122787
78.75 -0.016145959
78.8 -0.016186726
78.85 -0.016209982
78.9 -0.016251347
78.95 -0.016274685
79 -0.016316661
79.05 -0.016340078
79.1 -0.016382678
79.15 -0.016406171
79.2 -0.016449408
79.25 -0.016472974
79.3 -0.016516862
79.35 -0.016540498
79.4 -0.01658505
79.45 -0.016608753
79.5 -0.016653983
79.55 -0.01667775
79.6 -0.016723673
79.65 -0.016747499
79.7 -0.01679413
79.75 -0.016818012
79.8 -0.016865366
79.85 -0.016889301
79.9 -0.016937393
79.95 -0.016961376
80 -0.017010223
80.05 -0.017034251
80.1 -0.017083869
80.15 -0.017107936
80.2 -0.017158342
80.25 -0.017182444
80.3 -0.017233656
80.35 -0.017257788
80.4 -0.017309823
80.45 -0.01733398
80.5 -0.017386857
80.55 -0.017411034
80.6 -0.017464771
80.65 -0.017488963
80.7 -0.017543579
80.75 -0.01756778
80.8 -0.017623296
80.85 -0.0176475
80.9 -0.017703935
80.95 -0.017728136
81 -0.017785511
81.05 -0.017809703
81.1 -0.01786804
81.15 -0.017892215
81.2 -0.017951536
81.25 -0.017975689
81.3 -0.018036015
81.35 -0.018060138
81.4 -0.018121494
81.45 -0.018145579
81.5 -0.018207987
81.55 -0.018232028
81.6 -0.018295513
81.65 -0.018319501
81.7 -0.018384088
81.75 -0.018408014
81.8 -0.018473729
81.85 -0.018497586
81.9 -0.018564454
81.95 -0.018588232
82 -0.018656282
82.05 -0.018679972
82.1 -0.01874923
82.15 -0.018772823
82.2 -0.018843318
82.25 -0.018866803
82.3 -0.018938565
82.35 -0.018961932
82.4 -0.01903499
82.45 -0.019058229
82.5 -0.019132614
82.55 -0.019155714
82.6 -0.019231458
82.65 -0.019254408
82.7 -0.019331543
82.75 -0.01935433
82.8 -0.01943289
82.85 -0.019455502
82.9 -0.019535522
82.95 -0.019557946
83 -0.01963946
83.05 -0.019661684
83.1 -0.019744729
83.15 -0.019766739
83.2 -0.019851351
83.25 -0.019873133
83.3 -0.019959351
83.35 -0.019980891
83.4 -0.020068755
83.45 -0.020090036
83.5 -0.020179586
83.55 -0.020200595
83.6 -0.020291872
83.65 -0.020312591
83.7 -0.020405638
83.75 -0.020426052
83.8 -0.020520913
83.85 -0.020541003
83.9 -0.020637723
83.95 -0.020657473
84 -0.020756098
84.05 -0.020775489
84.1 -0.020876067
84.15 -0.02089508
84.2 -0.02099766
84.25 -0.021016275
84.3 -0.021120907
84.35 -0.021139105
84.4 -0.021245841
84.45 -0.021263601
84.5 -0.021372493
84.55 -0.021389793
84.6 -0.021500897
84.65 -0.021517715
84.7 -0.021631087
84.75 -0.0216474
84.8 -0.021763098
84.85 -0.021778881
84.9 -0.021896965
84.95 -0.021912195
85 -0.022032725
85.05 -0.022047377
85.1 -0.022170416
85.15 -0.022184464
85.2 -0.022310077
85.25 -0.022323494
85.3 -0.022451747
85.35 -0.022464506
85.4 -0.022595467
85.45 -0.022607539
85.5 -0.02274128
85.55 -0.022752636
85.6 -0.022889228
85.65 -0.022899837
85.7 -0.023039355
85.75 -0.023049186
85.8 -0.023191707
85.85 -0.023200729
85.9 -0.023346331
85.95 -0.02335451
86 -0.023503275
86.05 -0.023510576
86.1 -0.023662587
86.15 -0.023668977
86.2 -0.02382432
86.25 -0.023829761
86.3 -0.023988525
86.35 -0.023992981
86.4 -0.024155256
86.45 -0.024158688
86.5 -0.024324569
86.55 -0.024326937
86.6 -0.02449652
86.65 -0.024497784
86.7 -0.024671168
86.75 -0.024671286
86.8 -0.024848573
86.85 -0.024847502
86.9 -0.025028798
86.95 -0.025026494
87 -0.025211907
87.05 -0.025208324
87.1 -0.025397965
87.15 -0.025393057
87.2 -0.025587042
87.25 -0.02558076
87.3 -0.025779206
87.35 -0.025771502
87.4 -0.025974531
87.45 -0.025965353
87.5 -0.026173091
87.55 -0.026162386
87.6 -0.026374963
87.65 -0.026362678
87.7 -0.026580226
87.75 -0.026566306
87.8 -0.026788963
87.85 -0.02677335
87.9 -0.027001257
87.95 -0.026983894
88 -0.027217197
88.05 -0.027198024
88.1 -0.027436873
88.15 -0.027415828
88.2 -0.027660377
88.25 -0.027637397
88.3 -0.027887806
88.35 -0.027862827
88.4 -0.02811926
88.45 -0.028092215
88.5 -0.028354841
88.55 -0.028325662
88.6 -0.028594656
88.65 -0.028563274
88.7 -0.028838815
88.75 -0.028805158
88.8 -0.029087432
88.85 -0.029051426
88.9 -0.029340625
88.95 -0.029302194
89 -0.029598515
89.05 -0.029557584
89.1 -0.029861229
89.15 -0.029817718
89.2 -0.030128898
89.25 -0.030082726
89.3 -0.030401657
89.35 -0.030352742
89.4 -0.030679648
89.45 -0.030627904
89.5 -0.030963015
89.55 -0.030908356
89.6 -0.031251909
89.65 -0.031194248
89.7 -0.031546488
89.75 -0.031485732
89.8 -0.031846913
89.85 -0.031782972
89.9 -0.032153355
89.95 -0.032086132
90 -0.032465986
90.05 -0.032395387
90.1 -0.032784991
90.15 -0.032710916
90.2 -0.033110558
90.25 -0.033032907
90.3 -0.033442884
90.35 -0.033361555
90.4 -0.033782172
90.45 -0.033697061
90.5 -0.034128637
90.55 -0.034039638
90.6 -0.034482499
90.65 -0.034389503
90.7 -0.034843988
90.75 -0.034746887
90.8 -0.035213345
90.85 -0.035112027
90.9 -0.03559082
90.95 -0.035485171
91 -0.035976673
91.05 -0.03586658
91.1 -0.036371177
91.15 -0.036256523
91.2 -0.036774616
91.25 -0.036655284
91.3 -0.037187285
91.35 -0.037063156
91.4 -0.037609494
91.45 -0.037480449
91.5 -0.038041567
91.55 -0.037907485
91.6 -0.038483843
91.65 -0.038344601
91.7 -0.038936674
91.75 -0.038792151
91.8 -0.039400432
91.85 -0.039250506
91.9 -0.039875504
91.95 -0.039720053
92 -0.040362298
92.05 -0.0402012
92.1 -0.040861241
92.15 -0.040694374
92.2 -0.04137278
92.25 -0.041200025
92.3 -0.041897385
92.35 -0.041718623
92.4 -0.042435553
92.45 -0.042250666
92.5 -0.042987802
92.55 -0.042796677
92.6 -0.04355468
92.65 -0.043357206
92.7 -0.044136765
92.75 -0.043932833
92.8 -0.044734665
92.85 -0.044524173
92.9 -0.045349021
92.95 -0.045131873
93 -0.045980512
93.05 -0.045756616
93.1 -0.046629856
93.15 -0.046399127
93.2 -0.047297809
93.25 -0.047060174
93.3 -0.047985175
93.35 -0.047740568
93.4 -0.048692807
93.45 -0.048441174
93.5 -0.049421607
93.55 -0.049162907
93.6 -0.050172535
93.65 -0.049906742
93.7 -0.050946612
93.75 -0.050673716
93.8 -0.051744924
93.85 -0.051464934
93.9 -0.052568627
93.95 -0.052281574
94 -0.053418957
94.05 -0.053124894
94.1 -0.05429723
94.15 -0.05399624
94.2 -0.055204855
94.25 -0.05489705
94.3 -0.05614334
94.35 -0.055828865
94.4 -0.057114299
94.45 -0.056793338
94.5 -0.058119464
94.55 -0.057792244
94.6 -0.059160693
94.65 -0.05882749
94.7 -0.060239985
94.75 -0.059901126
94.8 -0.06135949
94.85 -0.061015365
94.9 -0.062521525
94.95 -0.062172588
95 -0.063728587
95.05 -0.063375368
95.1 -0.064983374
95.15 -0.064626486
95.2 -0.0662888
95.25 -0.06592895
95.3 -0.067648022
95.35 -0.067286019
95.4 -0.069064455
95.45 -0.068701224
95.5 -0.070541806
95.55 -0.070178401
95.6 -0.072084098
95.65 -0.071721717
95.7 -0.073695704
95.75 -0.073335704
95.8 -0.07538138
95.85 -0.075025296
95.9 -0.077146308
95.95 -0.076795874
96 -0.078996135
96.05 -0.078653306
96.1 -0.080937025
96.15 -0.080604002
96.2 -0.082975712
96.25 -0.08265497
96.3 -0.085119558
96.35 -0.08481388
96.4 -0.087376624
96.45 -0.08708913
96.5 -0.089755739
96.55 -0.089489932
96.6 -0.092266587
96.65 -0.092026391
96.7 -0.094919798
96.75 -0.094709609
96.8 -0.097727054
96.85 -0.097551792
96.9 -0.1007012
96.95 -0.10056637
97 -0.10385638
97.05 -0.10376814
97.1 -0.10720817
97.15 -0.1071734
97.2 -0.11077376
97.25 -0.11080015
97.3 -0.11457212
97.35 -0.11466826
97.4 -0.11862421
97.45 -0.11879967
97.5 -0.12295323
97.55 -0.1232187
97.6 -0.12758483
97.65 -0.12795221
97.7 -0.13254748
97.75 -0.13303001
97.8 -0.13787274
97.85 -0.13848514
97.9 -0.14359568
97.95 -0.14435426
98 -0.14975527
98.05 -0.15067808
98.1 -0.15639495
98.15 -0.15750187
98.2 -0.1635631
98.25 -0.16487593
98.3 -0.17131377
98.35 -0.17285627
98.4 -0.17970739
98.45 -0.18150522
98.5 -0.18881169
98.55 -0.19089218
98.6 -0.19870266
98.65 -0.20109446
98.7 -0.20946584
98.75 -0.21219812
98.8 -0.2211977
98.85 -0.22429895
98.9 -0.2340074
98.95 -0.23750347
99 -0.24801888
99.05 -0.2519299
99.1 -0.2633734
99.15 -0.26770922
99.2 -0.28023277
99.25 -0.28498595
99.3 -0.29878329
99.35 -0.30391882
99.4 -0.31924084
99.45 -0.32468094
99.5 -0.34185741
99.55 -0.34745917
99.6 -0.3669296
99.65 -0.37245239
99.7 -0.39480978
99.75 -0.3998678
99.8 -0.42592093
99.85 -0.42991435
99.9 -0.4607764
99.95 -0.46279195
100 -0.50000322
&
@target G0.S6
@type xy
0 -0.498348
0.125 -0.44441
0.25 -0.404904
0.375 -0.368764
0.5 -0.337594
0.625 -0.310141
0.75 -0.28598
0.875 -0.264607
1 -0.245637
1.125 -0.228738
1.25 -0.213632
1.375 -0.200082
1.5 -0.18789
1.625 -0.176885
1.75 -0.166922
1.875 -0.157877
2 -0.149643
2.125 -0.142127
2.25 -0.135249
2.375 -0.12894
2.5 -0.123139
2.625 -0.117793
2.75 -0.112855
2.875 -0.108286
3 -0.104049
3.125 -0.100112
3.25 -0.0964464
3.375 -0.0930281
3.5 -0.0898344
3.625 -0.0868455
3.75 -0.0840435
3.875 -0.0814126
4 -0.0789384
4.125 -0.076608
4.25 -0.07441
4.375 -0.0723338
4.5 -0.0703701
4.625 -0.0685102
4.75 -0.0667464
4.875 -0.0650717
5 -0.0634796
5.125 -0.0619645
5.25 -0.0605208
5.375 -0.0591438
5.5 -0.0578291
5.625 -0.0565726
5.75 -0.0553705
5.875 -0.0542194
6 -0.0531162
6.125 -0.0520579
6.25 -0.051042
6.375 -0.0500659
6.5 -0.0491273
6.625 -0.0482241
6.75 -0.0473545
6.875 -0.0465164
7 -0.0457084
7.125 -0.0449287
7.25 -0.044176
7.375 -0.0434489
7.5 -0.042746
7.625 -0.0420662
7.75 -0.0414085
7.875 -0.0407716
8 -0.0401547
8.125 -0.0395569
8.25 -0.0389773
8.375 -0.038415
8.5 -0.0378693
8.625 -0.0373396
8.75 -0.036825
8.875 -0.0363249
9 -0.0358389
9.125 -0.0353662
9.25 -0.0349063
9.375 -0.0344588
9.5 -0.0340231
9.625 -0.0335988
9.75 -0.0331855
9.875 -0.0327826
10 -0.0323899
10.125 -0.0320069
10.25 -0.0316333
10.375 -0.0312688
10.5 -0.0309129
10.625 -0.0305655
10.75 -0.0302263
10.875 -0.0298948
11 -0.0295709
11.125 -0.0292543
11.25 -0.0289448
11.375 -0.0286422
11.5 -0.0283461
11.625 -0.0280564
11.75 -0.027773
11.875 -0.0274955
12 -0.0272238
12.125 -0.0269577
12.25 -0.0266971
12.375 -0.0264417
12.5 -0.0261915
12.625 -0.0259463
12.75 -0.0257059
12.875 -0.0254702
13 -0.025239
13.125 -0.0250123
13.25 -0.0247898
13.375 -0.0245715
13.5 -0.0243573
13.625 -0.024147
13.75 -0.0239406
13.875 -0.0237379
14 -0.0235389
14.125 -0.0233434
14.25 -0.0231514
14.375 -0.0229627
14.5 -0.0227773
14.625 -0.0225951
14.75 -0.0224161
14.875 -0.02224
15 -0.022067
15.125 -0.0218968
15.25 -0.0217295
15.375 -0.0215649
15.5 -0.0214031
15.625 -0.0212438
15.75 -0.0210872
15.875 -0.020933
16 -0.0207814
16.125 -0.0206321
16.25 -0.0204852
16.375 -0.0203406
16.5 -0.0201982
16.625 -0.0200581
16.75 -0.0199201
16.875 -0.0197842
17 -0.0196504
17.125 -0.0195186
17.25 -0.0193888
17.375 -0.0192609
17.5 -0.019135
17.625 -0.0190109
17.75 -0.0188887
17.875 -0.0187682
18 -0.0186495
18.125 -0.0185326
18.25 -0.0184173
18.375 -0.0183037
18.5 -0.0181918
18.625 -0.0180814
18.75 -0.0179726
18.875 -0.0178654
19 -0.0177597
19.125 -0.0176554
19.25 -0.0175527
19.375 -0.0174513
19.5 -0.0173514
19.625 -0.0172529
19.75 -0.0171557
19.875 -0.0170599
20 -0.0169653
20.125 -0.0168721
20.25 -0.0167802
20.375 -0.0166895
20.5 -0.0166
20.625 -0.0165118
20.75 -0.0164247
20.875 -0.0163388
21 -0.0162541
21.125 -0.0161705
21.25 -0.016088
21.375 -0.0160066
21.5 -0.0159263
21.625 -0.015847
21.75 -0.0157688
21.875 -0.0156916
22 -0.0156155
22.125 -0.0155403
22.25 -0.0154661
22.375 -0.0153929
22.5 -0.0153206
22.625 -0.0152493
22.75 -0.0151789
22.875 -0.0151094
23 -0.0150408
23.125 -0.0149731
23.25 -0.0149063
23.375 -0.0148403
23.5 -0.0147751
23.625 -0.0147108
23.75 -0.0146474
23.875 -0.0145847
24 -0.0145228
24.125 -0.0144617
24.25 -0.0144014
24.375 -0.0143418
24.5 -0.014283
24.625 -0.0142249
24.75 -0.0141675
24.875 -0.0141109
25 -0.014055
25.125 -0.0139998
25.25 -0.0139452
25.375 -0.0138914
25.5 -0.0138382
25.625 -0.0137857
25.75 -0.0137338
25.875 -0.0136826
26 -0.013632
26.125 -0.013582
26.25 -0.0135327
26.375 -0.013484
26.5 -0.0134358
26.625 -0.0133883
26.75 -0.0133413
26.875 -0.0132949
27 -0.0132491
27.125 -0.0132038
27.25 -0.0131591
27.375 -0.0131149
27.5 -0.0130713
27.625 -0.0130282
27.75 -0.0129856
27.875 -0.0129436
28 -0.012902
28.125 -0.012861
28.25 -0.0128204
28.375 -0.0127804
28.5 -0.0127408
28.625 -0.0127017
28.75 -0.0126631
28.875 -0.0126249
29 -0.0125872
29.125 -0.01255
29.25 -0.0125132
29.375 -0.0124768
29.5 -0.0124409
29.625 -0.0124054
29.75 -0.0123704
29.875 -0.0123357
30 -0.0123015
30.125 -0.0122677
30.25 -0.0122343
30.375 -0.0122013
30.5 -0.0121687
30.625 -0.0121364
30.75 -0.0121046
30.875 -0.0120731
31 -0.012042
31.125 -0.0120113
31.25 -0.011981
31.375 -0.011951
31.5 -0.0119213
31.625 -0.011892
31.75 -0.0118631
31.875 -0.0118345
32 -0.0118063
32.125 -0.0117784
32.25 -0.0117508
32.375 -0.0117236
32.5 -0.0116966
32.625 -0.01167
32.75 -0.0116438
32.875 -0.0116178
33 -0.0115921
33.125 -0.0115668
33.25 -0.0115417
33.375 -0.011517
33.5 -0.0114925
33.625 -0.0114684
33.75 -0.0114445
33.875 -0.0114209
34 -0.0113976
34.125 -0.0113746
34.25 -0.0113518
34.375 -0.0113294
34.5 -0.0113072
34.625 -0.0112852
34.75 -0.0112636
34.875 -0.0112422
35 -0.011221
35.125 -0.0112001
35.25 -0.0111795
35.375 -0.0111591
35.5 -0.011139
35.625 -0.0111191
35.75 -0.0110995
35.875 -0.0110801
36 -0.0110609
36.125 -0.011042
36.25 -0.0110233
36.375 -0.0110048
36.5 -0.0109866
36.625 -0.0109686
36.75 -0.0109508
36.875 -0.0109333
37 -0.0109159
37.125 -0.0108988
37.25 -0.0108819
37.375 -0.0108652
37.5 -0.0108488
37.625 -0.0108325
37.75 -0.0108165
37.875 -0.0108006
38 -0.010785
38.125 -0.0107695
38.25 -0.0107543
38.375 -0.0107393
38.5 -0.0107244
38.625 -0.0107098
38.75 -0.0106954
38.875 -0.0106811
39 -0.010667
39.125 -0.0106532
39.25 -0.0106395
39.375 -0.010626
39.5 -0.0106127
39.625 -0.0105996
39.75 -0.0105866
39.875 -0.0105739
40 -0.0105613
40.125 -0.0105489
40.25 -0.0105367
40.375 -0.0105246
40.5 -0.0105127
40.625 -0.010501
40.75 -0.0104895
40.875 -0.0104782
41 -0.010467
41.125 -0.010456
41.25 -0.0104451
41.375 -0.0104344
41.5 -0.0104239
41.625 -0.0104136
41.75 -0.0104034
41.875 -0.0103933
42 -0.0103835
42.125 -0.0103738
42.25 -0.0103642
42.375 -0.0103549
42.5 -0.0103456
42.625 -0.0103366
42.75 -0.0103276
42.875 -0.0103189
43 -0.0103103
43.125 -0.0103018
43.25 -0.0102936
43.375 -0.0102854
43.5 -0.0102774
43.625 -0.0102696
43.75 -0.0102619
43.875 -0.0102544
44 -0.010247
44.125 -0.0102397
44.25 -0.0102327
44.375 -0.0102257
44.5 -0.0102189
44.625 -0.0102123
44.75 -0.0102058
44.875 -0.0101994
45 -0.0101932
45.125 -0.0101871
45.25 -0.0101812
45.375 -0.0101755
45.5 -0.0101698
45.625 -0.0101643
45.75 -0.010159
45.875 -0.0101538
46 -0.0101487
46.125 -0.0101438
46.25 -0.010139
46.375 -0.0101344
46.5 -0.0101299
46.625 -0.0101255
46.75 -0.0101213
46.875 -0.0101173
47 -0.0101133
47.125 -0.0101095
47.25 -0.0101059
47.375 -0.0101024
47.5 -0.010099
47.625 -0.0100958
47.75 -0.0100927
47.875 -0.0100897
48 -0.0100869
48.125 -0.0100842
48.25 -0.0100817
48.375 -0.0100793
48.5 -0.010077
48.625 -0.0100749
48.75 -0.0100729
48.875 -0.0100711
49 -0.0100694
49.125 -0.0100678
49.25 -0.0100664
49.375 -0.0100651
49.5 -0.010064
49.625 -0.010063
49.75 -0.0100621
49.875 -0.0100614
50 -0.0100608
50.125 -0.0100604
50.25 -0.0100601
50.375 -0.0100599
50.5 -0.0100599
50.625 -0.01006
50.75 -0.0100603
50.875 -0.0100607
51 -0.0100613
51.125 -0.010062
51.25 -0.0100628
51.375 -0.0100638
51.5 -0.0100649
51.625 -0.0100662
51.75 -0.0100676
51.875 -0.0100692
52 -0.0100709
52.125 -0.0100727
52.25 -0.0100747
52.375 -0.0100768
52.5 -0.0100791
52.625 -0.0100816
52.75 -0.0100841
52.875 -0.0100869
53 -0.0100897
53.125 -0.0100928
53.25 -0.0100959
53.375 -0.0100993
53.5 -0.0101027
53.625 -0.0101064
53.75 -0.0101101
53.875 -0.0101141
54 -0.0101181
54.125 -0.0101224
54.25 -0.0101268
54.375 -0.0101313
54.5 -0.010136
54.625 -0.0101409
54.75 -0.0101459
54.875 -0.010151
55 -0.0101564
55.125 -0.0101619
55.25 -0.0101675
55.375 -0.0101733
55.5 -0.0101793
55.625 -0.0101854
55.75 -0.0101917
55.875 -0.0101982
56 -0.0102048
56.125 -0.0102116
56.25 -0.0102185
56.375 -0.0102256
56.5 -0.0102329
56.625 -0.0102404
56.75 -0.010248
56.875 -0.0102558
57 -0.0102638
57.125 -0.0102719
57.25 -0.0102802
57.375 -0.0102887
57.5 -0.0102974
57.625 -0.0103062
57.75 -0.0103152
57.875 -0.0103244
58 -0.0103338
58.125 -0.0103434
58.25 -0.0103531
58.375 -0.010363
58.5 -0.0103731
58.625 -0.0103834
58.75 -0.0103939
58.875 -0.0104046
59 -0.0104154
59.125 -0.0104265
59.25 -0.0104377
59.375 -0.0104491
59.5 -0.0104608
59.625 -0.0104726
59.75 -0.0104846
59.875 -0.0104968
60 -0.0105092
60.125 -0.0105218
60.25 -0.0105346
60.375 -0.0105476
60.5 -0.0105609
60.625 -0.0105743
60.75 -0.0105879
60.875 -0.0106018
61 -0.0106158
61.125 -0.0106301
61.25 -0.0106446
61.375 -0.0106592
61.5 -0.0106742
61.625 -0.0106893
61.75 -0.0107046
61.875 -0.0107202
62 -0.010736
62.125 -0.010752
62.25 -0.0107682
62.375 -0.0107847
62.5 -0.0108014
62.625 -0.0108183
62.75 -0.0108355
62.875 -0.0108529
63 -0.0108705
63.125 -0.0108884
63.25 -0.0109065
63.375 -0.0109249
63.5 -0.0109435
63.625 -0.0109623
63.75 -0.0109814
63.875 -0.0110008
64 -0.0110204
64.125 -0.0110402
64.25 -0.0110603
64.375 -0.0110807
64.5 -0.0111013
64.625 -0.0111222
64.75 -0.0111434
64.875 -0.0111648
65 -0.0111865
65.125 -0.0112085
65.25 -0.0112307
65.375 -0.0112533
65.5 -0.0112761
65.625 -0.0112991
65.75 -0.0113225
65.875 -0.0113462
66 -0.0113701
66.125 -0.0113943
66.25 -0.0114189
66.375 -0.0114437
66.5 -0.0114688
66.625 -0.0114943
66.75 -0.01152
66.875 -0.011546
67 -0.0115724
67.125 -0.0115991
67.25 -0.0116261
67.375 -0.0116534
67.5 -0.011681
67.625 -0.011709
67.75 -0.0117373
67.875 -0.0117659
68 -0.0117948
68.125 -0.0118241
68.25 -0.0118538
68.375 -0.0118838
68.5 -0.0119141
68.625 -0.0119448
68.75 -0.0119758
68.875 -0.0120072
69 -0.012039
69.125 -0.0120711
69.25 -0.0121037
69.375 -0.0121365
69.5 -0.0121698
69.625 -0.0122035
69.75 -0.0122375
69.875 -0.0122719
70 -0.0123067
70.125 -0.012342
70.25 -0.0123776
70.375 -0.0124136
70.5 -0.0124501
70.625 -0.0124869
70.75 -0.0125242
70.875 -0.012562
71 -0.0126001
71.125 -0.0126387
71.25 -0.0126777
71.375 -0.0127172
71.5 -0.0127571
71.625 -0.0127975
71.75 -0.0128384
71.875 -0.0128797
72 -0.0129215
72.125 -0.0129638
72.25 -0.0130065
72.375 -0.0130498
72.5 -0.0130936
72.625 -0.0131378
72.75 -0.0131826
72.875 -0.0132279
73 -0.0132737
73.125 -0.01332
73.25 -0.0133669
73.375 -0.0134143
73.5 -0.0134623
73.625 -0.0135108
73.75 -0.0135599
73.875 -0.0136096
74 -0.0136599
74.125 -0.0137107
74.25 -0.0137621
74.375 -0.0138142
74.5 -0.0138668
74.625 -0.0139201
74.75 -0.013974
74.875 -0.0140286
75 -0.0140838
75.125 -0.0141396
75.25 -0.0141961
75.375 -0.0142533
75.5 -0.0143112
75.625 -0.0143698
75.75 -0.0144291
75.875 -0.0144891
76 -0.0145499
76.125 -0.0146113
76.25 -0.0146736
76.375 -0.0147366
76.5 -0.0148003
76.625 -0.0148649
76.75 -0.0149302
76.875 -0.0149964
77 -0.0150634
77.125 -0.0151312
77.25 -0.0151999
77.375 -0.0152695
77.5 -0.0153399
77.625 -0.0154112
77.75 -0.0154834
77.875 -0.0155566
78 -0.0156307
78.125 -0.0157057
78.25 -0.0157818
78.375 -0.0158588
78.5 -0.0159368
78.625 -0.0160158
78.75 -0.0160959
78.875 -0.016177
79 -0.0162593
79.125 -0.0163426
79.25 -0.016427
79.375 -0.0165126
79.5 -0.0165993
79.625 -0.0166873
79.75 -0.0167764
79.875 -0.0168667
80 -0.0169583
80.125 -0.0170512
80.25 -0.0171454
80.375 -0.0172409
80.5 -0.0173377
80.625 -0.0174359
80.75 -0.0175355
80.875 -0.0176365
81 -0.017739
81.125 -0.017843
81.25 -0.0179485
81.375 -0.0180555
81.5 -0.0181641
81.625 -0.0182744
81.75 -0.0183862
81.875 -0.0184998
82 -0.018615
82.125 -0.018732
82.25 -0.0188508
82.375 -0.0189714
82.5 -0.0190938
82.625 -0.0192182
82.75 -0.0193445
82.875 -0.0194728
83 -0.0196031
83.125 -0.0197355
83.25 -0.01987
83.375 -0.0200066
83.5 -0.0201455
83.625 -0.0202866
83.75 -0.0204301
83.875 -0.0205759
84 -0.0207241
84.125 -0.0208748
84.25 -0.021028
84.375 -0.0211838
84.5 -0.0213423
84.625 -0.0215035
84.75 -0.0216674
84.875 -0.0218342
85 -0.0220039
85.125 -0.0221766
85.25 -0.0223524
85.375 -0.0225312
85.5 -0.0227133
85.625 -0.0228987
85.75 -0.0230874
85.875 -0.0232796
86 -0.0234753
86.125 -0.0236746
86.25 -0.0238777
86.375 -0.0240845
86.5 -0.0242953
86.625 -0.0245101
86.75 -0.024729
86.875 -0.0249522
87 -0.0251797
87.125 -0.0254116
87.25 -0.0256481
87.375 -0.0258894
87.5 -0.0261354
87.625 -0.0263865
87.75 -0.0266426
87.875 -0.026904
88 -0.0271708
88.125 -0.0274432
88.25 -0.0277213
88.375 -0.0280053
88.5 -0.0282954
88.625 -0.0285917
88.75 -0.0288945
88.875 -0.0292039
89 -0.0295202
89.125 -0.0298436
89.25 -0.0301742
89.375 -0.0305125
89.5 -0.0308585
89.625 -0.0312126
89.75 -0.031575
89.875 -0.0319461
90 -0.0323261
90.125 -0.0327154
90.25 -0.0331143
90.375 -0.0335231
90.5 -0.0339423
90.625 -0.0343722
90.75 -0.0348134
90.875 -0.0352661
91 -0.0357309
91.125 -0.0362084
91.25 -0.036699
91.375 -0.0372033
91.5 -0.037722
91.625 -0.0382557
91.75 -0.0388051
91.875 -0.0393709
92 -0.039954
92.125 -0.0405552
92.25 -0.0411754
92.375 -0.0418156
92.5 -0.0424769
92.625 -0.0431605
92.75 -0.0438675
92.875 -0.0445993
93 -0.0453573
93.125 -0.046143
93.25 -0.0469582
93.375 -0.0478047
93.5 -0.0486843
93.625 -0.0495993
93.75 -0.0505518
93.875 -0.0515445
94 -0.05258
94.125 -0.0536613
94.25 -0.0547915
94.375 -0.0559741
94.5 -0.057213
94.625 -0.0585121
94.75 -0.0598762
94.875 -0.0613099
95 -0.0628187
95.125 -0.0644085
95.25 -0.0660856
95.375 -0.0678569
95.5 -0.0697301
95.625 -0.0717136
95.75 -0.0738165
95.875 -0.0760489
96 -0.0784217
96.125 -0.0809471
96.25 -0.0836383
96.375 -0.08651
96.5 -0.0895783
96.625 -0.0928611
96.75 -0.0963781
96.875 -0.100151
97 -0.104204
97.125 -0.108565
97.25 -0.113263
97.375 -0.118332
97.5 -0.123811
97.625 -0.129742
97.75 -0.136174
97.875 -0.143163
98 -0.150774
98.125 -0.159078
98.25 -0.168164
98.375 -0.178131
98.5 -0.189098
98.625 -0.201207
98.75 -0.214627
98.875 -0.229563
99 -0.246264
99.125 -0.265035
99.25 -0.286254
99.375 -0.31039
99.5 -0.33803
99.625 -0.36991
99.75 -0.406965
99.875 -0.450378
100 -0.501656
&
@target G1.S0
@type xy
0 -0.468397
0.05 -0.45374
0.1 -0.439568
0.15 -0.425867
0.2 -0.412623
0.25 -0.399823
0.3 -0.387454
0.35 -0.375502
0.4 -0.363955
0.45 -0.352802
0.5 -0.342029
0.55 -0.331626
0.6 -0.321581
0.65 -0.311883
0.7 -0.302522
0.75 -0.293487
0.8 -0.284768
0.85 -0.276355
0.9 -0.268238
0.95 -0.260409
1 -0.252857
1.05 -0.245575
1.1 -0.238553
1.15 -0.231783
1.2 -0.225257
1.25 -0.218967
1.3 -0.212905
1.35 -0.207064
1.4 -0.201436
1.45 -0.196014
1.5 -0.190791
1.55 -0.185762
1.6 -0.180918
1.65 -0.176254
1.7 -0.171763
1.75 -0.167441
1.8 -0.163279
1.85 -0.159274
1.9 -0.15542
1.95 -0.151711
2 -0.148142
2.05 -0.144708
2.1 -0.141405
2.15 -0.138227
2.2 -0.13517
2.25 -0.132229
2.3 -0.129401
2.35 -0.126681
2.4 -0.124064
2.45 -0.121548
2.5 -0.119128
2.55 -0.116801
2.6 -0.114563
2.65 -0.11241
2.7 -0.11034
2.75 -0.108349
2.8 -0.106434
2.85 -0.104591
2.9 -0.102818
2.95 -0.101113
3 -0.0994721
3.05 -0.0978928
3.1 -0.0963727
3.15 -0.0949093
3.2 -0.0935003
3.25 -0.0921433
3.3 -0.0908361
3.35 -0.0895766
3.4 -0.0883627
3.45 -0.0871923
3.5 -0.0860637
3.55 -0.0849749
3.6 -0.0839241
3.65 -0.0829097
3.7 -0.0819299
3.75 -0.0809832
3.8 -0.080068
3.85 -0.0791829
3.9 -0.0783264
3.95 -0.0774971
4 -0.0766938
4.05 -0.0759152
4.1 -0.0751601
4.15 -0.0744273
4.2 -0.0737157
4.25 -0.0730243
4.3 -0.0723519
4.35 -0.0716977
4.4 -0.0710607
4.45 -0.0704399
4.5 -0.0698346
4.55 -0.0692439
4.6 -0.068667
4.65 -0.0681032
4.7 -0.0675518
4.75 -0.067012
4.8 -0.0664832
4.85 -0.0659648
4.9 -0.0654563
4.95 -0.0649569
5 -0.0644663
5.05 -0.0639839
5.1 -0.0635092
5.15 -0.0630418
5.2 -0.0625812
5.25 -0.0621271
5.3 -0.0616789
5.35 -0.0612365
5.4 -0.0607994
5.45 -0.0603673
5.5 -0.0599399
5.55 -0.0595169
5.6 -0.059098
5.65 -0.0586831
5.7 -0.0582718
5.75 -0.0578639
5.8 -0.0574593
5.85 -0.0570578
5.9 -0.0566591
5.95 -0.0562631
6 -0.0558697
6.05 -0.0554787
6.1 -0.05509
6.15 -0.0547035
6.2 -0.0543191
6.25 -0.0539366
6.3 -0.0535561
6.35 -0.0531774
6.4 -0.0528004
6.45 -0.0524251
6.5 -0.0520515
6.55 -0.0516795
6.6 -0.0513091
6.65 -0.0509402
6.7 -0.0505728
6.75 -0.0502069
6.8 -0.0498425
6.85 -0.0494796
6.9 -0.0491181
6.95 -0.0487582
7 -0.0483997
7.05 -0.0480427
7.1 -0.0476873
7.15 -0.0473334
7.2 -0.046981
7.25 -0.0466303
7.3 -0.0462811
7.35 -0.0459336
7.4 -0.0455878
7.45 -0.0452436
7.5 -0.0449013
7.55 -0.0445607
7.6 -0.0442219
7.65 -0.043885
7.7 -0.04355
7.75 -0.043217
7.8 -0.0428859
7.85 -0.0425569
7.9 -0.04223
7.95 -0.0419052
8 -0.0415826
8.05 -0.0412622
8.1 -0.0409441
8.15 -0.0406283
8.2 -0.0403149
8.25 -0.0400038
8.3 -0.0396953
8.35 -0.0393892
8.4 -0.0390856
8.45 -0.0387847
8.5 -0.0384863
8.55 -0.0381906
8.6 -0.0378977
8.65 -0.0376074
8.7 -0.03732
8.75 -0.0370354
8.8 -0.0367536
8.85 -0.0364748
8.9 -0.0361988
8.95 -0.0359258
9 -0.0356558
9.05 -0.0353888
9.1 -0.0351249
9.15 -0.0348641
9.2 -0.0346063
9.25 -0.0343517
9.3 -0.0341002
9.35 -0.0338519
9.4 -0.0336067
9.45 -0.0333648
9.5 -0.0331261
9.55 -0.0328907
9.6 -0.0326584
9.65 -0.0324295
9.7 -0.0322038
9.75 -0.0319814
9.8 -0.0317623
9.85 -0.0315465
9.9 -0.0313339
9.95 -0.0311247
10 -0.0309188
10.05 -0.0307162
10.1 -0.0305168
10.15 -0.0303208
10.2 -0.0301281
10.25 -0.0299386
10.3 -0.0297524
10.35 -0.0295695
10.4 -0.0293899
10.45 -0.0292134
10.5 -0.0290402
10.55 -0.0288703
10.6 -0.0287035
10.65 -0.0285399
10.7 -0.0283795
10.75 -0.0282222
10.8 -0.028068
10.85 -0.027917
10.9 -0.027769
10.95 -0.027624
11 -0.0274821
11.05 -0.0273432
11.1 -0.0272073
11.15 -0.0270743
11.2 -0.0269442
11.25 -0.026817
11.3 -0.0266927
11.35 -0.0265712
11.4 -0.0264524
11.45 -0.0263365
11.5 -0.0262232
11.55 -0.0261126
11.6 -0.0260047
11.65 -0.0258993
11.7 -0.0257966
11.75 -0.0256964
11.8 -0.0255986
11.85 -0.0255034
11.9 -0.0254105
11.95 -0.02532
12 -0.0252319
12.05 -0.025146
12.1 -0.0250624
12.15 -0.024981
12.2 -0.0249018
12.25 -0.0248247
12.3 -0.0247496
12.35 -0.0246766
12.4 -0.0246056
12.45 -0.0245366
12.5 -0.0244694
12.55 -0.0244041
12.6 -0.0243406
12.65 -0.0242789
12.7 -0.0242189
12.75 -0.0241606
12.8 -0.0241039
12.85 -0.0240489
12.9 -0.0239953
12.95 -0.0239433
13 -0.0238927
13.05 -0.0238435
13.1 -0.0237957
13.15 -0.0237493
13.2 -0.0237041
13.25 -0.0236601
13.3 -0.0236173
13.35 -0.0235757
13.4 -0.0235352
13.45 -0.0234957
13.5 -0.0234573
13.55 -0.0234198
13.6 -0.0233833
13.65 -0.0233477
13.7 -0.0233129
13.75 -0.0232789
13.8 -0.0232457
13.85 -0.0232132
13.9 -0.0231814
13.95 -0.0231503
14 -0.0231198
14.05 -0.0230898
14.1 -0.0230604
14.15 -0.0230314
14.2 -0.023003
14.25 -0.0229749
14.3 -0.0229473
14.35 -0.02292
14.4 -0.022893
14.45 -0.0228663
14.5 -0.0228398
14.55 -0.0228136
14.6 -0.0227875
14.65 -0.0227616
14.7 -0.0227358
14.75 -0.0227101
14.8 -0.0226844
14.85 -0.0226588
14.9 -0.0226332
14.95 -0.0226075
15 -0.0225818
15.05 -0.022556
15.1 -0.0225301
15.15 -0.022504
15.2 -0.0224778
15.25 -0.0224514
15.3 -0.0224248
15.35 -0.022398
15.4 -0.0223709
15.45 -0.0223435
15.5 -0.0223158
15.55 -0.0222878
15.6 -0.0222595
15.65 -0.0222308
15.7 -0.0222017
15.75 -0.0221723
15.8 -0.0221424
15.85 -0.0221121
15.9 -0.0220814
15.95 -0.0220502
16 -0.0220185
16.05 -0.0219863
16.1 -0.0219536
16.15 -0.0219204
16.2 -0.0218867
16.25 -0.0218525
16.3 -0.0218177
16.35 -0.0217823
16.4 -0.0217464
16.45 -0.0217099
16.5 -0.0216729
16.55 -0.0216352
16.6 -0.0215969
16.65 -0.0215581
16.7 -0.0215186
16.75 -0.0214785
16.8 -0.0214378
16.85 -0.0213964
16.9 -0.0213545
16.95 -0.0213119
17 -0.0212686
17.05 -0.0212248
17.1 -0.0211803
17.15 -0.0211352
17.2 -0.0210894
17.25 -0.021043
17.3 -0.020996
17.35 -0.0209483
17.4 -0.0209
17.45 -0.0208511
17.5 -0.0208016
17.55 -0.0207514
17.6 -0.0207006
17.65 -0.0206492
17.7 -0.0205973
17.75 -0.0205447
17.8 -0.0204915
17.85 -0.0204377
17.9 -0.0203833
17.95 -0.0203284
18 -0.0202729
18.05 -0.0202168
18.1 -0.0201602
18.15 -0.020103
18.2 -0.0200453
18.25 -0.0199871
18.3 -0.0199283
18.35 -0.0198691
18.4 -0.0198093
18.45 -0.0197491
18.5 -0.0196884
18.55 -0.0196272
18.6 -0.0195656
18.65 -0.0195035
18.7 -0.019441
18.75 -0.0193781
18.8 -0.0193147
18.85 -0.019251
18.9 -0.0191869
18.95 -0.0191225
19 -0.0190577
19.05 -0.0189925
19.1 -0.0189271
19.15 -0.0188613
19.2 -0.0187952
19.25 -0.0187288
19.3 -0.0186622
19.35 -0.0185953
19.4 -0.0185281
19.45 -0.0184608
19.5 -0.0183932
19.55 -0.0183255
19.6 -0.0182575
19.65 -0.0181894
19.7 -0.0181211
19.75 -0.0180527
19.8 -0.0179842
19.85 -0.0179156
19.9 -0.0178469
19.95 -0.0177781
20 -0.0177092
20.05 -0.0176403
20.1 -0.0175714
20.15 -0.0175025
20.2 -0.0174335
20.25 -0.0173646
20.3 -0.0172957
20.35 -0.0172269
20.4 -0.0171581
20.45 -0.0170895
20.5 -0.0170209
20.55 -0.0169524
20.6 -0.016884
20.65 -0.0168158
20.7 -0.0167477
20.75 -0.0166798
20.8 -0.0166121
20.85 -0.0165446
20.9 -0.0164773
20.95 -0.0164102
21 -0.0163434
21.05 -0.0162768
21.1 -0.0162105
21.15 -0.0161445
21.2 -0.0160787
21.25 -0.0160133
21.3 -0.0159482
21.35 -0.0158835
21.4 -0.015819
21.45 -0.015755
21.5 -0.0156913
21.55 -0.0156281
21.6 -0.0155652
21.65 -0.0155027
21.7 -0.0154407
21.75 -0.0153791
21.8 -0.0153179
21.85 -0.0152572
21.9 -0.015197
21.95 -0.0151372
22 -0.015078
22.05 -0.0150193
22.1 -0.014961
22.15 -0.0149033
22.2 -0.0148461
22.25 -0.0147895
22.3 -0.0147334
22.35 -0.0146779
22.4 -0.014623
22.45 -0.0145686
22.5 -0.0145148
22.55 -0.0144616
22.6 -0.014409
22.65 -0.0143571
22.7 -0.0143057
22.75 -0.014255
22.8 -0.0142049
22.85 -0.0141555
22.9 -0.0141066
22.95 -0.0140585
23 -0.014011
23.05 -0.0139642
23.1 -0.013918
23.15 -0.0138725
23.2 -0.0138277
23.25 -0.0137836
23.3 -0.0137401
23.35 -0.0136974
23.4 -0.0136553
23.45 -0.013614
23.5 -0.0135733
23.55 -0.0135334
23.6 -0.0134941
23.65 -0.0134556
23.7 -0.0134178
23.75 -0.0133807
23.8 -0.0133443
23.85 -0.0133087
23.9 -0.0132737
23.95 -0.0132395
24 -0.013206
24.05 -0.0131732
24.1 -0.0131411
24.15 -0.0131098
24.2 -0.0130792
24.25 -0.0130493
24.3 -0.0130201
24.35 -0.0129916
24.4 -0.0129639
24.45 -0.0129369
24.5 -0.0129106
24.55 -0.0128849
24.6 -0.0128601
24.65 -0.0128359
24.7 -0.0128124
24.75 -0.0127896
24.8 -0.0127675
24.85 -0.0127461
24.9 -0.0127254
24.95 -0.0127054
25 -0.0126861
25.05 -0.0126675
25.1 -0.0126495
25.15 -0.0126322
25.2 -0.0126156
25.25 -0.0125996
25.3 -0.0125843
25.35 -0.0125696
25.4 -0.0125555
25.45 -0.0125422
25.5 -0.0125294
25.55 -0.0125173
25.6 -0.0125057
25.65 -0.0124948
25.7 -0.0124845
25.75 -0.0124748
25.8 -0.0124657
25.85 -0.0124572
25.9 -0.0124493
25.95 -0.0124419
26 -0.0124351
26.05 -0.0124288
26.1 -0.0124231
26.15 -0.012418
26.2 -0.0124133
26.25 -0.0124092
26.3 -0.0124056
26.35 -0.0124025
26.4 -0.0123999
26.45 -0.0123978
26.5 -0.0123961
26.55 -0.0123949
26.6 -0.0123942
26.65 -0.012394
26.7 -0.0123941
26.75 -0.0123948
26.8 -0.0123958
26.85 -0.0123972
26.9 -0.0123991
26.95 -0.0124013
27 -0.012404
27.05 -0.012407
27.1 -0.0124103
27.15 -0.0124141
27.2 -0.0124181
27.25 -0.0124225
27.3 -0.0124272
27.35 -0.0124323
27.4 -0.0124376
27.45 -0.0124432
27.5 -0.0124492
27.55 -0.0124553
27.6 -0.0124618
27.65 -0.0124685
27.7 -0.0124754
27.75 -0.0124826
27.8 -0.01249
27.85 -0.0124976
27.9 -0.0125054
27.95 -0.0125134
28 -0.0125216
28.05 -0.0125299
28.1 -0.0125384
28.15 -0.012547
28.2 -0.0125558
28.25 -0.0125647
28.3 -0.0125738
28.35 -0.0125829
28.4 -0.0125921
28.45 -0.0126014
28.5 -0.0126108
28.55 -0.0126203
28.6 -0.0126298
28.65 -0.0126393
28.7 -0.0126489
28.75 -0.0126585
28.8 -0.0126682
28.85 -0.0126778
28.9 -0.0126875
28.95 -0.0126971
29 -0.0127067
29.05 -0.0127163
29.1 -0.0127258
29.15 -0.0127353
29.2 -0.0127447
29.25 -0.012754
29.3 -0.0127633
29.35 -0.0127725
29.4 -0.0127816
29.45 -0.0127906
29.5 -0.0127994
29.55 -0.0128082
29.6 -0.0128168
29.65 -0.0128253
29.7 -0.0128336
29.75 -0.0128418
29.8 -0.0128498
29.85 -0.0128577
29.9 -0.0128653
29.95 -0.0128728
30 -0.0128801
30.05 -0.0128872
30.1 -0.0128941
30.15 -0.0129007
30.2 -0.0129072
30.25 -0.0129134
30.3 -0.0129194
30.35 -0.0129251
30.4 -0.0129306
30.45 -0.0129358
30.5 -0.0129408
30.55 -0.0129455
30.6 -0.0129499
30.65 -0.0129541
30.7 -0.012958
30.75 -0.0129615
30.8 -0.0129648
30.85 -0.0129678
30.9 -0.0129705
30.95 -0.0129728
31 -0.0129749
31.05 -0.0129766
31.1 -0.012978
31.15 -0.0129791
31.2 -0.0129798
31.25 -0.0129802
31.3 -0.0129803
31.35 -0.01298
31.4 -0.0129794
31.45 -0.0129784
31.5 -0.0129771
31.55 -0.0129754
31.6 -0.0129734
31.65 -0.012971
31.7 -0.0129682
31.75 -0.0129651
31.8 -0.0129616
31.85 -0.0129577
31.9 -0.0129535
31.95 -0.0129488
32 -0.0129438
32.05 -0.0129384
32.1 -0.0129327
32.15 -0.0129266
32.2 -0.01292
32.25 -0.0129131
32.3 -0.0129059
32.35 -0.0128982
32.4 -0.0128901
32.45 -0.0128817
32.5 -0.0128729
32.55 -0.0128637
32.6 -0.0128541
32.65 -0.0128441
32.7 -0.0128338
32.75 -0.0128231
32.8 -0.012812
32.85 -0.0128005
32.9 -0.0127886
32.95 -0.0127764
33 -0.0127638
33.05 -0.0127508
33.1 -0.0127374
33.15 -0.0127237
33.2 -0.0127096
33.25 -0.0126951
33.3 -0.0126803
33.35 -0.0126651
33.4 -0.0126496
33.45 -0.0126337
33.5 -0.0126174
33.55 -0.0126008
33.6 -0.0125839
33.65 -0.0125666
33.7 -0.012549
33.75 -0.012531
33.8 -0.0125127
33.85 -0.0124941
33.9 -0.0124751
33.95 -0.0124559
34 -0.0124363
34.05 -0.0124164
34.1 -0.0123962
34.15 -0.0123757
34.2 -0.0123549
34.25 -0.0123338
34.3 -0.0123124
34.35 -0.0122907
34.4 -0.0122687
34.45 -0.0122465
34.5 -0.012224
34.55 -0.0122012
34.6 -0.0121782
34.65 -0.0121549
34.7 -0.0121314
34.75 -0.0121076
34.8 -0.0120836
34.85 -0.0120594
34.9 -0.0120349
34.95 -0.0120102
35 -0.0119853
35.05 -0.0119602
35.1 -0.0119349
35.15 -0.0119094
35.2 -0.0118837
35.25 -0.0118579
35.3 -0.0118318
35.35 -0.0118056
35.4 -0.0117792
35.45 -0.0117527
35.5 -0.011726
35.55 -0.0116992
35.6 -0.0116722
35.65 -0.0116451
35.7 -0.0116179
35.75 -0.0115905
35.8 -0.0115631
35.85 -0.0115355
35.9 -0.0115079
35.95 -0.0114801
36 -0.0114523
36.05 -0.0114244
36.1 -0.0113965
36.15 -0.0113684
36.2 -0.0113404
36.25 -0.0113122
36.3 -0.0112841
36.35 -0.0112559
36.4 -0.0112277
36.45 -0.0111994
36.5 -0.0111712
36.55 -0.0111429
36.6 -0.0111146
36.65 -0.0110864
36.7 -0.0110582
36.75 -0.01103
36.8 -0.0110018
36.85 -0.0109736
36.9 -0.0109455
36.95 -0.0109175
37 -0.0108895
37.05 -0.0108616
37.1 -0.0108337
37.15 -0.010806
37.2 -0.0107783
37.25 -0.0107507
37.3 -0.0107232
37.35 -0.0106958
37.4 -0.0106686
37.45 -0.0106414
37.5 -0.0106144
37.55 -0.0105875
37.6 -0.0105608
37.65 -0.0105342
37.7 -0.0105077
37.75 -0.0104814
37.8 -0.0104553
37.85 -0.0104294
37.9 -0.0104036
37.95 -0.010378
38 -0.0103526
38.05 -0.0103274
38.1 -0.0103024
38.15 -0.0102776
38.2 -0.010253
38.25 -0.0102287
38.3 -0.0102046
38.35 -0.0101807
38.4 -0.010157
38.45 -0.0101336
38.5 -0.0101104
38.55 -0.0100875
38.6 -0.0100648
38.65 -0.0100424
38.7 -0.0100203
38.75 -0.00999847
38.8 -0.0099769
38.85 -0.00995561
38.9 -0.00993462
38.95 -0.00991391
39 -0.0098935
39.05 -0.0098734
39.1 -0.0098536
39.15 -0.00983411
39.2 -0.00981493
39.25 -0.00979608
39.3 -0.00977755
39.35 -0.00975934
39.4 -0.00974147
39.45 -0.00972393
39.5 -0.00970672
39.55 -0.00968986
39.6 -0.00967335
39.65 -0.00965718
39.7 -0.00964136
39.75 -0.00962589
39.8 -0.00961079
39.85 -0.00959604
39.9 -0.00958166
39.95 -0.00956764
40 -0.00955399
40.05 -0.0095407
40.1 -0.00952779
40.15 -0.00951526
40.2 -0.0095031
40.25 -0.00949132
40.3 -0.00947992
40.35 -0.0094689
40.4 -0.00945826
40.45 -0.00944801
40.5 -0.00943815
40.55 -0.00942867
40.6 -0.00941958
40.65 -0.00941088
40.7 -0.00940258
40.75 -0.00939466
40.8 -0.00938713
40.85 -0.00938
40.9 -0.00937326
40.95 -0.00936691
41 -0.00936096
41.05 -0.0093554
41.1 -0.00935023
41.15 -0.00934545
41.2 -0.00934107
41.25 -0.00933708
41.3 -0.00933348
41.35 -0.00933028
41.4 -0.00932746
41.45 -0.00932504
41.5 -0.009323
41.55 -0.00932135
41.6 -0.00932009
41.65 -0.00931921
41.7 -0.00931871
41.75 -0.0093186
41.8 -0.00931887
41.85 -0.00931952
41.9 -0.00932054
41.95 -0.00932194
42 -0.00932372
42.05 -0.00932586
42.1 -0.00932837
42.15 -0.00933125
42.2 -0.00933449
42.25 -0.00933809
42.3 -0.00934206
42.35 -0.00934637
42.4 -0.00935104
42.45 -0.00935606
42.5 -0.00936143
42.55 -0.00936714
42.6 -0.00937319
42.65 -0.00937958
42.7 -0.0093863
42.75 -0.00939335
42.8 -0.00940072
42.85 -0.00940842
42.9 -0.00941644
42.95 -0.00942477
43 -0.00943342
43.05 -0.00944237
43.1 -0.00945162
43.15 -0.00946117
43.2 -0.00947101
43.25 -0.00948114
43.3 -0.00949156
43.35 -0.00950226
43.4 -0.00951324
43.45 -0.00952448
43.5 -0.00953599
43.55 -0.00954777
43.6 -0.0095598
43.65 -0.00957208
43.7 -0.0095846
43.75 -0.00959737
43.8 -0.00961038
43.85 -0.00962361
43.9 -0.00963708
43.95 -0.00965076
44 -0.00966465
44.05 -0.00967876
44.1 -0.00969307
44.15 -0.00970757
44.2 -0.00972227
44.25 -0.00973716
44.3 -0.00975223
44.35 -0.00976747
44.4 -0.00978289
44.45 -0.00979846
44.5 -0.0098142
44.55 -0.00983008
44.6 -0.00984612
44.65 -0.00986229
44.7 -0.00987859
44.75 -0.00989503
44.8 -0.00991158
44.85 -0.00992826
44.9 -0.00994504
44.95 -0.00996192
45 -0.0099789
45.05 -0.00999598
45.1 -0.0100131
45.15 -0.0100304
45.2 -0.0100477
45.25 -0.0100651
45.3 -0.0100825
45.35 -0.0101
45.4 -0.0101175
45.45 -0.0101351
45.5 -0.0101527
45.55 -0.0101703
45.6 -0.010188
45.65 -0.0102057
45.7 -0.0102234
45.75 -0.0102411
45.8 -0.0102588
45.85 -0.0102764
45.9 -0.0102941
45.95 -0.0103118
46 -0.0103294
46.05 -0.010347
46.1 -0.0103645
46.15 -0.010382
46.2 -0.0103994
46.25 -0.0104168
46.3 -0.0104341
46.35 -0.0104514
46.4 -0.0104686
46.45 -0.0104857
46.5 -0.0105027
46.55 -0.0105196
46.6 -0.0105364
46.65 -0.0105531
46.7 -0.0105697
46.75 -0.0105862
46.8 -0.0106025
46.85 -0.0106188
46.9 -0.0106349
46.95 -0.0106508
47 -0.0106666
47.05 -0.0106823
47.1 -0.0106978
47.15 -0.0107131
47.2 -0.0107283
47.25 -0.0107433
47.3 -0.0107582
47.35 -0.0107728
47.4 -0.0107873
47.45 -0.0108015
47.5 -0.0108156
47.55 -0.0108295
47.6 -0.0108431
47.65 -0.0108566
47.7 -0.0108698
47.75 -0.0108829
47.8 -0.0108957
47.85 -0.0109082
47.9 -0.0109206
47.95 -0.0109327
48 -0.0109445
48.05 -0.0109561
48.1 -0.0109675
48.15 -0.0109786
48.2 -0.0109894
48.25 -0.011
48.3 -0.0110104
48.35 -0.0110204
48.4 -0.0110302
48.45 -0.0110397
48.5 -0.011049
48.55 -0.0110579
48.6 -0.0110666
48.65 -0.011075
48.7 -0.0110831
48.75 -0.0110909
48.8 -0.0110984
48.85 -0.0111056
48.9 -0.0111125
48.95 -0.0111191
49 -0.0111254
49.05 -0.0111314
49.1 -0.0111371
49.15 -0.0111425
49.2 -0.0111475
49.25 -0.0111523
49.3 -0.0111567
49.35 -0.0111608
49.4 -0.0111646
49.45 -0.0111681
49.5 -0.0111712
49.55 -0.011174
49.6 -0.0111765
49.65 -0.0111787
49.7 -0.0111806
49.75 -0.0111821
49.8 -0.0111833
49.85 -0.0111841
49.9 -0.0111847
49.95 -0.0111849
50 -0.0111847
50.05 -0.0111843
50.1 -0.0111835
50.15 -0.0111824
50.2 -0.0111809
50.25 -0.0111792
50.3 -0.0111771
50.35 -0.0111746
50.4 -0.0111719
50.45 -0.0111688
50.5 -0.0111654
50.55 -0.0111616
50.6 -0.0111576
50.65 -0.0111532
50.7 -0.0111485
50.75 -0.0111435
50.8 -0.0111381
50.85 -0.0111325
50.9 -0.0111265
50.95 -0.0111202
51 -0.0111136
51.05 -0.0111067
51.1 -0.0110995
51.15 -0.011092
51.2 -0.0110842
51.25 -0.011076
51.3 -0.0110676
51.35 -0.0110589
51.4 -0.0110499
51.45 -0.0110406
51.5 -0.011031
51.55 -0.0110212
51.6 -0.011011
51.65 -0.0110006
51.7 -0.0109899
51.75 -0.0109789
51.8 -0.0109677
51.85 -0.0109562
51.9 -0.0109444
51.95 -0.0109324
52 -0.0109201
52.05 -0.0109076
52.1 -0.0108949
52.15 -0.0108819
52.2 -0.0108686
52.25 -0.0108551
52.3 -0.0108414
52.35 -0.0108275
52.4 -0.0108134
52.45 -0.010799
52.5 -0.0107844
52.55 -0.0107697
52.6 -0.0107547
52.65 -0.0107395
52.7 -0.0107242
52.75 -0.0107086
52.8 -0.0106929
52.85 -0.010677
52.9 -0.0106609
52.95 -0.0106447
53 -0.0106283
53.05 -0.0106117
53.1 -0.010595
53.15 -0.0105782
53.2 -0.0105612
53.25 -0.0105441
53.3 -0.0105269
53.35 -0.0105095
53.4 -0.010492
53.45 -0.0104744
53.5 -0.0104568
53.55 -0.010439
53.6 -0.0104211
53.65 -0.0104031
53.7 -0.0103851
53.75 -0.010367
53.8 -0.0103488
53.85 -0.0103305
53.9 -0.0103122
53.95 -0.0102939
54 -0.0102755
54.05 -0.010257
54.1 -0.0102386
54.15 -0.0102201
54.2 -0.0102016
54.25 -0.0101831
54.3 -0.0101645
54.35 -0.010146
54.4 -0.0101275
54.45 -0.010109
54.5 -0.0100905
54.55 -0.010072
54.6 -0.0100536
54.65 -0.0100352
54.7 -0.0100169
54.75 -0.00999858
54.8 -0.00998035
54.85 -0.00996218
54.9 -0.00994408
54.95 -0.00992606
55 -0.00990812
55.05 -0.00989027
55.1 -0.00987252
55.15 -0.00985487
55.2 -0.00983733
55.25 -0.0098199
55.3 -0.0098026
55.35 -0.00978542
55.4 -0.00976837
55.45 -0.00975147
55.5 -0.00973471
55.55 -0.0097181
55.6 -0.00970166
55.65 -0.00968537
55.7 -0.00966926
55.75 -0.00965332
55.8 -0.00963756
55.85 -0.009622
55.9 -0.00960662
55.95 -0.00959145
56 -0.00957648
56.05 -0.00956172
56.1 -0.00954718
56.15 -0.00953286
56.2 -0.00951878
56.25 -0.00950492
56.3 -0.0094913
56.35 -0.00947793
56.4 -0.00946481
56.45 -0.00945194
56.5 -0.00943933
56.55 -0.00942699
56.6 -0.00941492
56.65 -0.00940312
56.7 -0.00939161
56.75 -0.00938038
56.8 -0.00936944
56.85 -0.00935879
56.9 -0.00934844
56.95 -0.0093384
57 -0.00932867
57.05 -0.00931925
57.1 -0.00931014
57.15 -0.00930136
57.2 -0.0092929
57.25 -0.00928478
57.3 -0.00927698
57.35 -0.00926953
57.4 -0.00926241
57.45 -0.00925564
57.5 -0.00924922
57.55 -0.00924316
57.6 -0.00923744
57.65 -0.00923209
57.7 -0.0092271
57.75 -0.00922247
57.8 -0.00921821
57.85 -0.00921432
57.9 -0.00921081
57.95 -0.00920767
58 -0.00920492
58.05 -0.00920254
58.1 -0.00920055
58.15 -0.00919895
58.2 -0.00919773
58.25 -0.00919691
58.3 -0.00919648
58.35 -0.00919644
58.4 -0.0091968
58.45 -0.00919756
58.5 -0.00919872
58.55 -0.00920028
58.6 -0.00920224
58.65 -0.00920461
58.7 -0.00920738
58.75 -0.00921055
58.8 -0.00921414
58.85 -0.00921813
58.9 -0.00922252
58.95 -0.00922733
59 -0.00923254
59.05 -0.00923817
59.1 -0.0092442
59.15 -0.00925065
59.2 -0.0092575
59.25 -0.00926476
59.3 -0.00927243
59.35 -0.00928051
59.4 -0.00928899
59.45 -0.00929788
59.5 -0.00930718
59.55 -0.00931689
59.6 -0.009327
59.65 -0.00933751
59.7 -0.00934842
59.75 -0.00935973
59.8 -0.00937145
59.85 -0.00938356
59.9 -0.00939606
59.95 -0.00940896
60 -0.00942225
60.05 -0.00943593
60.1 -0.00945
60.15 -0.00946445
60.2 -0.00947929
60.25 -0.00949451
60.3 -0.0095101
60.35 -0.00952607
60.4 -0.00954241
60.45 -0.00955912
60.5 -0.00957619
60.55 -0.00959363
60.6 -0.00961142
60.65 -0.00962957
60.7 -0.00964808
60.75 -0.00966693
60.8 -0.00968613
60.85 -0.00970566
60.9 -0.00972554
60.95 -0.00974574
61 -0.00976628
61.05 -0.00978714
61.1 -0.00980832
61.15 -0.00982981
61.2 -0.00985162
61.25 -0.00987373
61.3 -0.00989614
61.35 -0.00991885
61.4 -0.00994185
61.45 -0.00996514
61.5 -0.00998871
61.55 -0.0100126
61.6 -0.0100367
61.65 -0.0100611
61.7 -0.0100857
61.75 -0.0101106
61.8 -0.0101357
61.85 -0.0101611
61.9 -0.0101867
61.95 -0.0102126
62 -0.0102387
62.05 -0.010265
62.1 -0.0102915
62.15 -0.0103182
62.2 -0.0103451
62.25 -0.0103722
62.3 -0.0103995
62.35 -0.010427
62.4 -0.0104547
62.45 -0.0104825
62.5 -0.0105105
62.55 -0.0105386
62.6 -0.0105669
62.65 -0.0105954
62.7 -0.0106239
62.75 -0.0106526
62.8 -0.0106815
62.85 -0.0107104
62.9 -0.0107394
62.95 -0.0107686
63 -0.0107978
63.05 -0.0108271
63.1 -0.0108565
63.15 -0.010886
63.2 -0.0109155
63.25 -0.0109451
63.3 -0.0109748
63.35 -0.0110045
63.4 -0.0110342
63.45 -0.0110639
63.5 -0.0110937
63.55 -0.0111235
63.6 -0.0111533
63.65 -0.0111831
63.7 -0.0112128
63.75 -0.0112426
63.8 -0.0112724
63.85 -0.0113021
63.9 -0.0113317
63.95 -0.0113614
64 -0.011391
64.05 -0.0114205
64.1 -0.0114499
64.15 -0.0114793
64.2 -0.0115086
64.25 -0.0115378
64.3 -0.0115669
64.35 -0.0115959
64.4 -0.0116248
64.45 -0.0116536
64.5 -0.0116823
64.55 -0.0117108
64.6 -0.0117392
64.65 -0.0117675
64.7 -0.0117956
64.75 -0.0118235
64.8 -0.0118513
64.85 -0.0118789
64.9 -0.0119063
64.95 -0.0119335
65 -0.0119606
65.05 -0.0119874
65.1 -0.0120141
65.15 -0.0120405
65.2 -0.0120667
65.25 -0.0120927
65.3 -0.0121184
65.35 -0.012144
65.4 -0.0121692
65.45 -0.0121943
65.5 -0.0122191
65.55 -0.0122436
65.6 -0.0122678
65.65 -0.0122918
65.7 -0.0123155
65.75 -0.0123389
65.8 -0.0123621
65.85 -0.0123849
65.9 -0.0124075
65.95 -0.0124297
66 -0.0124516
66.05 -0.0124733
66.1 -0.0124946
66.15 -0.0125156
66.2 -0.0125362
66.25 -0.0125566
66.3 -0.0125766
66.35 -0.0125962
66.4 -0.0126155
66.45 -0.0126345
66.5 -0.0126531
66.55 -0.0126714
66.6 -0.0126893
66.65 -0.0127068
66.7 -0.012724
66.75 -0.0127408
66.8 -0.0127573
66.85 -0.0127733
66.9 -0.012789
66.95 -0.0128044
67 -0.0128193
67.05 -0.0128339
67.1 -0.012848
67.15 -0.0128618
67.2 -0.0128752
67.25 -0.0128882
67.3 -0.0129008
67.35 -0.012913
67.4 -0.0129249
67.45 -0.0129363
67.5 -0.0129473
67.55 -0.012958
67.6 -0.0129682
67.65 -0.012978
67.7 -0.0129875
67.75 -0.0129965
67.8 -0.0130051
67.85 -0.0130134
67.9 -0.0130212
67.95 -0.0130287
68 -0.0130357
68.05 -0.0130424
68.1 -0.0130486
68.15 -0.0130545
68.2 -0.0130599
68.25 -0.013065
68.3 -0.0130697
68.35 -0.013074
68.4 -0.0130779
68.45 -0.0130814
68.5 -0.0130845
68.55 -0.0130873
68.6 -0.0130896
68.65 -0.0130916
68.7 -0.0130933
68.75 -0.0130945
68.8 -0.0130954
68.85 -0.013096
68.9 -0.0130961
68.95 -0.013096
69 -0.0130954
69.05 -0.0130945
69.1 -0.0130933
69.15 -0.0130918
69.2 -0.0130899
69.25 -0.0130876
69.3 -0.0130851
69.35 -0.0130822
69.4 -0.013079
69.45 -0.0130755
69.5 -0.0130717
69.55 -0.0130676
69.6 -0.0130632
69.65 -0.0130585
69.7 -0.0130536
69.75 -0.0130483
69.8 -0.0130428
69.85 -0.0130371
69.9 -0.013031
69.95 -0.0130248
70 -0.0130183
70.05 -0.0130115
70.1 -0.0130045
70.15 -0.0129973
70.2 -0.0129899
70.25 -0.0129823
70.3 -0.0129745
70.35 -0.0129665
70.4 -0.0129583
70.45 -0.01295
70.5 -0.0129414
70.55 -0.0129328
70.6 -0.0129239
70.65 -0.012915
70.7 -0.0129059
70.75 -0.0128966
70.8 -0.0128873
70.85 -0.0128779
70.9 -0.0128683
70.95 -0.0128587
71 -0.012849
71.05 -0.0128392
71.1 -0.0128294
71.15 -0.0128195
71.2 -0.0128096
71.25 -0.0127996
71.3 -0.0127897
71.35 -0.0127797
71.4 -0.0127697
71.45 -0.0127597
71.5 -0.0127498
71.55 -0.0127398
71.6 -0.01273
71.65 -0.0127201
71.7 -0.0127103
71.75 -0.0127006
71.8 -0.012691
71.85 -0.0126815
71.9 -0.0126721
71.95 -0.0126627
72 -0.0126535
72.05 -0.0126445
72.1 -0.0126356
72.15 -0.0126268
72.2 -0.0126182
72.25 -0.0126098
72.3 -0.0126015
72.35 -0.0125935
72.4 -0.0125857
72.45 -0.0125781
72.5 -0.0125707
72.55 -0.0125635
72.6 -0.0125566
72.65 -0.01255
72.7 -0.0125436
72.75 -0.0125375
72.8 -0.0125318
72.85 -0.0125263
72.9 -0.0125211
72.95 -0.0125163
73 -0.0125117
73.05 -0.0125076
73.1 -0.0125038
73.15 -0.0125003
73.2 -0.0124972
73.25 -0.0124946
73.3 -0.0124923
73.35 -0.0124904
73.4 -0.0124889
73.45 -0.0124879
73.5 -0.0124873
73.55 -0.0124871
73.6 -0.0124874
73.65 -0.0124881
73.7 -0.0124894
73.75 -0.0124911
73.8 -0.0124933
73.85 -0.012496
73.9 -0.0124992
73.95 -0.0125029
74 -0.0125072
74.05 -0.012512
74.1 -0.0125173
74.15 -0.0125232
74.2 -0.0125296
74.25 -0.0125366
74.3 -0.0125442
74.35 -0.0125524
74.4 -0.0125612
74.45 -0.0125705
74.5 -0.0125805
74.55 -0.0125911
74.6 -0.0126023
74.65 -0.0126141
74.7 -0.0126266
74.75 -0.0126397
74.8 -0.0126534
74.85 -0.0126678
74.9 -0.0126828
74.95 -0.0126986
75 -0.0127149
75.05 -0.012732
75.1 -0.0127497
75.15 -0.0127681
75.2 -0.0127872
75.25 -0.012807
75.3 -0.0128275
75.35 -0.0128487
75.4 -0.0128706
75.45 -0.0128932
75.5 -0.0129165
75.55 -0.0129406
75.6 -0.0129653
75.65 -0.0129908
75.7 -0.0130169
75.75 -0.0130438
75.8 -0.0130715
75.85 -0.0130998
75.9 -0.0131289
75.95 -0.0131587
76 -0.0131893
76.05 -0.0132205
76.1 -0.0132525
76.15 -0.0132853
76.2 -0.0133187
76.25 -0.0133529
76.3 -0.0133878
76.35 -0.0134235
76.4 -0.0134599
76.45 -0.013497
76.5 -0.0135348
76.55 -0.0135733
76.6 -0.0136126
76.65 -0.0136526
76.7 -0.0136933
76.75 -0.0137347
76.8 -0.0137768
76.85 -0.0138196
76.9 -0.0138631
76.95 -0.0139074
77 -0.0139523
77.05 -0.0139979
77.1 -0.0140441
77.15 -0.0140911
77.2 -0.0141387
77.25 -0.014187
77.3 -0.014236
77.35 -0.0142856
77.4 -0.0143358
77.45 -0.0143867
77.5 -0.0144382
77.55 -0.0144904
77.6 -0.0145431
77.65 -0.0145965
77.7 -0.0146505
77.75 -0.0147051
77.8 -0.0147602
77.85 -0.014816
77.9 -0.0148723
77.95 -0.0149291
78 -0.0149865
78.05 -0.0150445
78.1 -0.0151029
78.15 -0.0151619
78.2 -0.0152214
78.25 -0.0152814
78.3 -0.0153419
78.35 -0.0154029
78.4 -0.0154643
78.45 -0.0155261
78.5 -0.0155885
78.55 -0.0156512
78.6 -0.0157143
78.65 -0.0157779
78.7 -0.0158418
78.75 -0.0159062
78.8 -0.0159709
78.85 -0.0160359
78.9 -0.0161013
78.95 -0.016167
79 -0.016233
79.05 -0.0162993
79.1 -0.0163659
79.15 -0.0164328
79.2 -0.0164999
79.25 -0.0165673
79.3 -0.0166349
79.35 -0.0167027
79.4 -0.0167707
79.45 -0.0168389
79.5 -0.0169072
79.55 -0.0169757
79.6 -0.0170444
79.65 -0.0171131
79.7 -0.017182
79.75 -0.0172509
79.8 -0.01732
79.85 -0.0173891
79.9 -0.0174582
79.95 -0.0175274
80 -0.0175966
80.05 -0.0176658
80.1 -0.0177349
80.15 -0.0178041
80.2 -0.0178732
80.25 -0.0179422
80.3 -0.0180111
80.35 -0.01808
80.4 -0.0181487
80.45 -0.0182173
80.5 -0.0182858
80.55 -0.0183541
80.6 -0.0184223
80.65 -0.0184902
80.7 -0.018558
80.75 -0.0186255
80.8 -0.0186928
80.85 -0.0187599
80.9 -0.0188267
80.95 -0.0188932
81 -0.0189594
81.05 -0.0190254
81.1 -0.019091
81.15 -0.0191562
81.2 -0.0192212
81.25 -0.0192857
81.3 -0.0193499
81.35 -0.0194138
81.4 -0.0194772
81.45 -0.0195402
81.5 -0.0196028
81.55 -0.0196649
81.6 -0.0197266
81.65 -0.0197878
81.7 -0.0198486
81.75 -0.0199089
81.8 -0.0199687
81.85 -0.020028
81.9 -0.0200867
81.95 -0.020145
82 -0.0202027
82.05 -0.0202599
82.1 -0.0203165
82.15 -0.0203726
82.2 -0.0204281
82.25 -0.0204831
82.3 -0.0205374
82.35 -0.0205912
82.4 -0.0206443
82.45 -0.0206969
82.5 -0.0207489
82.55 -0.0208002
82.6 -0.020851
82.65 -0.0209011
82.7 -0.0209506
82.75 -0.0209995
82.8 -0.0210477
82.85 -0.0210954
82.9 -0.0211424
82.95 -0.0211887
83 -0.0212344
83.05 -0.0212795
83.1 -0.021324
83.15 -0.0213678
83.2 -0.021411
83.25 -0.0214535
83.3 -0.0214955
83.35 -0.0215368
83.4 -0.0215775
83.45 -0.0216176
83.5 -0.021657
83.55 -0.0216959
83.6 -0.0217342
83.65 -0.0217719
83.7 -0.021809
83.75 -0.0218455
83.8 -0.0218814
83.85 -0.0219168
83.9 -0.0219517
83.95 -0.021986
84 -0.0220198
84.05 -0.0220531
84.1 -0.0220859
84.15 -0.0221182
84.2 -0.02215
84.25 -0.0221814
84.3 -0.0222123
84.35 -0.0222428
84.4 -0.0222729
84.45 -0.0223026
84.5 -0.0223319
84.55 -0.0223609
84.6 -0.0223895
84.65 -0.0224178
84.7 -0.0224458
84.75 -0.0224736
84.8 -0.0225011
84.85 -0.0225283
84.9 -0.0225554
84.95 -0.0225823
85 -0.022609
85.05 -0.0226356
85.1 -0.0226621
85.15 -0.0226885
85.2 -0.0227148
85.25 -0.0227412
85.3 -0.0227675
85.35 -0.0227939
85.4 -0.0228203
85.45 -0.0228469
85.5 -0.0228735
85.55 -0.0229004
85.6 -0.0229274
85.65 -0.0229546
85.7 -0.0229821
85.75 -0.0230099
85.8 -0.023038
85.85 -0.0230665
85.9 -0.0230954
85.95 -0.0231247
86 -0.0231545
86.05 -0.0231848
86.1 -0.0232156
86.15 -0.0232471
86.2 -0.0232791
86.25 -0.0233118
86.3 -0.0233453
86.35 -0.0233794
86.4 -0.0234144
86.45 -0.0234502
86.5 -0.0234868
86.55 -0.0235244
86.6 -0.0235629
86.65 -0.0236024
86.7 -0.023643
86.75 -0.0236846
86.8 -0.0237274
86.85 -0.0237713
86.9 -0.0238164
86.95 -0.0238628
87 -0.0239105
87.05 -0.0239595
87.1 -0.02401
87.15 -0.0240618
87.2 -0.0241152
87.25 -0.02417
87.3 -0.0242265
87.35 -0.0242845
87.4 -0.0243442
87.45 -0.0244057
87.5 -0.0244688
87.55 -0.0245338
87.6 -0.0246006
87.65 -0.0246693
87.7 -0.0247399
87.75 -0.0248125
87.8 -0.0248871
87.85 -0.0249638
87.9 -0.0250426
87.95 -0.0251235
88 -0.0252066
88.05 -0.025292
88.1 -0.0253796
88.15 -0.0254696
88.2 -0.0255619
88.25 -0.0256566
88.3 -0.0257538
88.35 -0.0258534
88.4 -0.0259556
88.45 -0.0260603
88.5 -0.0261676
88.55 -0.0262776
88.6 -0.0263902
88.65 -0.0265056
88.7 -0.0266237
88.75 -0.0267445
88.8 -0.0268682
88.85 -0.0269947
88.9 -0.0271242
88.95 -0.0272565
89 -0.0273917
89.05 -0.0275299
89.1 -0.0276712
89.15 -0.0278154
89.2 -0.0279627
89.25 -0.0281131
89.3 -0.0282665
89.35 -0.0284231
89.4 -0.0285829
89.45 -0.0287458
89.5 -0.0289118
89.55 -0.0290811
89.6 -0.0292536
89.65 -0.0294293
89.7 -0.0296083
89.75 -0.0297905
89.8 -0.029976
89.85 -0.0301648
89.9 -0.0303569
89.95 -0.0305522
90 -0.0307509
90.05 -0.0309529
90.1 -0.0311581
90.15 -0.0313667
90.2 -0.0315786
90.25 -0.0317938
90.3 -0.0320123
90.35 -0.0322341
90.4 -0.0324591
90.45 -0.0326875
90.5 -0.0329191
90.55 -0.033154
90.6 -0.0333921
90.65 -0.0336335
90.7 -0.0338781
90.75 -0.0341258
90.8 -0.0343768
90.85 -0.0346309
90.9 -0.0348882
90.95 -0.0351485
91 -0.035412
91.05 -0.0356785
91.1 -0.035948
91.15 -0.0362206
91.2 -0.0364961
91.25 -0.0367746
91.3 -0.0370559
91.35 -0.0373402
91.4 -0.0376273
91.45 -0.0379171
91.5 -0.0382098
91.55 -0.0385051
91.6 -0.0388032
91.65 -0.0391039
91.7 -0.0394072
91.75 -0.039713
91.8 -0.0400214
91.85 -0.0403322
91.9 -0.0406455
91.95 -0.0409611
92 -0.0412791
92.05 -0.0415994
92.1 -0.0419219
92.15 -0.0422466
92.2 -0.0425735
92.25 -0.0429025
92.3 -0.0432336
92.35 -0.0435667
92.4 -0.0439018
92.45 -0.0442388
92.5 -0.0445777
92.55 -0.0449185
92.6 -0.0452611
92.65 -0.0456055
92.7 -0.0459517
92.75 -0.0462996
92.8 -0.0466491
92.85 -0.0470004
92.9 -0.0473533
92.95 -0.0477077
93 -0.0480638
93.05 -0.0484215
93.1 -0.0487808
93.15 -0.0491416
93.2 -0.0495039
93.25 -0.0498679
93.3 -0.0502333
93.35 -0.0506004
93.4 -0.0509691
93.45 -0.0513394
93.5 -0.0517113
93.55 -0.0520849
93.6 -0.0524603
93.65 -0.0528374
93.7 -0.0532163
93.75 -0.0535972
93.8 -0.05398
93.85 -0.0543649
93.9 -0.0547519
93.95 -0.0551412
94 -0.0555329
94.05 -0.055927
94.1 -0.0563238
94.15 -0.0567234
94.2 -0.0571259
94.25 -0.0575316
94.3 -0.0579405
94.35 -0.058353
94.4 -0.0587692
94.45 -0.0591894
94.5 -0.0596138
94.55 -0.0600427
94.6 -0.0604764
94.65 -0.0609151
94.7 -0.0613593
94.75 -0.0618092
94.8 -0.0622652
94.85 -0.0627277
94.9 -0.0631971
94.95 -0.0636739
95 -0.0641585
95.05 -0.0646514
95.1 -0.0651531
95.15 -0.0656641
95.2 -0.066185
95.25 -0.0667165
95.3 -0.067259
95.35 -0.0678133
95.4 -0.0683801
95.45 -0.06896
95.5 -0.0695539
95.55 -0.0701626
95.6 -0.0707868
95.65 -0.0714274
95.7 -0.0720854
95.75 -0.0727616
95.8 -0.0734571
95.85 -0.074173
95.9 -0.0749102
95.95 -0.0756699
96 -0.0764533
96.05 -0.0772617
96.1 -0.0780962
96.15 -0.0789582
96.2 -0.0798491
96.25 -0.0807703
96.3 -0.0817233
96.35 -0.0827098
96.4 -0.0837312
96.45 -0.0847892
96.5 -0.0858857
96.55 -0.0870224
96.6 -0.0882011
96.65 -0.0894239
96.7 -0.0906928
96.75 -0.0920098
96.8 -0.0933772
96.85 -0.0947971
96.9 -0.0962719
96.95 -0.0978041
97 -0.0993961
97.05 -0.101051
97.1 -0.10277
97.15 -0.104557
97.2 -0.106416
97.25 -0.108347
97.3 -0.110356
97.35 -0.112445
97.4 -0.114617
97.45 -0.116875
97.5 -0.119224
97.55 -0.121666
97.6 -0.124206
97.65 -0.126847
97.7 -0.129594
97.75 -0.13245
97.8 -0.13542
97.85 -0.138508
97.9 -0.141718
97.95 -0.145056
98 -0.148526
98.05 -0.152132
98.1 -0.155881
98.15 -0.159777
98.2 -0.163826
98.25 -0.168034
98.3 -0.172405
98.35 -0.176947
98.4 -0.181665
98.45 -0.186565
98.5 -0.191654
98.55 -0.196938
98.6 -0.202425
98.65 -0.208122
98.7 -0.214035
98.75 -0.220173
98.8 -0.226542
98.85 -0.233151
98.9 -0.240008
98.95 -0.247121
99 -0.254499
99.05 -0.26215
99.1 -0.270084
99.15 -0.27831
99.2 -0.286838
99.25 -0.295677
99.3 -0.304838
99.35 -0.31433
99.4 -0.324165
99.45 -0.334354
99.5 -0.344907
99.55 -0.355836
99.6 -0.367154
99.65 -0.378871
99.7 -0.391002
99.75 -0.403558
99.8 -0.416552
99.85 -0.429999
99.9 -0.443911
99.95 -0.458304
100 -0.473191
&
@target G1.S1
@type xy
0 -0.49848
0.125 -0.444338
0.25 -0.409031
0.375 -0.372915
0.5 -0.342472
0.625 -0.314704
0.75 -0.290153
0.875 -0.268136
1 -0.248472
1.125 -0.230848
1.25 -0.215046
1.375 -0.200852
1.5 -0.188083
1.625 -0.176578
1.75 -0.166194
1.875 -0.156804
2 -0.148298
2.125 -0.140578
2.25 -0.133556
2.375 -0.127157
2.5 -0.121312
2.625 -0.115962
2.75 -0.111054
2.875 -0.106541
3 -0.102381
3.125 -0.0985393
3.25 -0.0949821
3.375 -0.0916809
3.5 -0.0886102
3.625 -0.0857474
3.75 -0.0830725
3.875 -0.0805676
4 -0.0782169
4.125 -0.0760063
4.25 -0.0739232
4.375 -0.0719564
4.5 -0.0700959
4.625 -0.0683328
4.75 -0.066659
4.875 -0.0650675
5 -0.0635517
5.125 -0.062106
5.25 -0.0607252
5.375 -0.0594045
5.5 -0.0581399
5.625 -0.0569274
5.75 -0.0557636
5.875 -0.0546454
6 -0.05357
6.125 -0.0525347
6.25 -0.0515373
6.375 -0.0505755
6.5 -0.0496474
6.625 -0.0487511
6.75 -0.0478851
6.875 -0.0470477
7 -0.0462376
7.125 -0.0454533
7.25 -0.0446938
7.375 -0.0439578
7.5 -0.0432444
7.625 -0.0425524
7.75 -0.0418811
7.875 -0.0412295
8 -0.0405969
8.125 -0.0399824
8.25 -0.0393853
8.375 -0.038805
8.5 -0.0382409
8.625 -0.0376922
8.75 -0.0371585
8.875 -0.0366392
9 -0.0361337
9.125 -0.0356417
9.25 -0.0351625
9.375 -0.0346958
9.5 -0.0342412
9.625 -0.0337982
9.75 -0.0333664
9.875 -0.0329454
10 -0.032535
10.125 -0.0321347
10.25 -0.0317442
10.375 -0.0313633
10.5 -0.0309915
10.625 -0.0306287
10.75 -0.0302745
10.875 -0.0299286
11 -0.0295909
11.125 -0.029261
11.25 -0.0289387
11.375 -0.0286238
11.5 -0.028316
11.625 -0.0280152
11.75 -0.0277211
11.875 -0.0274335
12 -0.0271523
12.125 -0.0268772
12.25 -0.026608
12.375 -0.0263447
12.5 -0.026087
12.625 -0.0258347
12.75 -0.0255878
12.875 -0.025346
13 -0.0251092
13.125 -0.0248773
13.25 -0.0246501
13.375 -0.0244275
13.5 -0.0242094
13.625 -0.0239956
13.75 -0.0237861
13.875 -0.0235806
14 -0.0233792
14.125 -0.0231816
14.25 -0.0229879
14.375 -0.0227978
14.5 -0.0226113
14.625 -0.0224283
14.75 -0.0222488
14.875 -0.0220725
15 -0.0218994
15.125 -0.0217295
15.25 -0.0215627
15.375 -0.0213988
15.5 -0.0212379
15.625 -0.0210798
15.75 -0.0209245
15.875 -0.0207718
16 -0.0206218
16.125 -0.0204744
16.25 -0.0203295
16.375 -0.020187
16.5 -0.0200469
16.625 -0.0199091
16.75 -0.0197736
16.875 -0.0196403
17 -0.0195092
17.125 -0.0193802
17.25 -0.0192533
17.375 -0.0191284
17.5 -0.0190054
17.625 -0.0188844
17.75 -0.0187653
17.875 -0.0186481
18 -0.0185326
18.125 -0.0184189
18.25 -0.018307
18.375 -0.0181967
18.5 -0.0180881
18.625 -0.0179811
18.75 -0.0178757
18.875 -0.0177718
19 -0.0176695
19.125 -0.0175686
19.25 -0.0174693
19.375 -0.0173713
19.5 -0.0172747
19.625 -0.0171795
19.75 -0.0170857
19.875 -0.0169932
20 -0.0169019
20.125 -0.0168119
20.25 -0.0167232
20.375 -0.0166357
20.5 -0.0165494
20.625 -0.0164643
20.75 -0.0163803
20.875 -0.0162974
21 -0.0162157
21.125 -0.016135
21.25 -0.0160554
21.375 -0.0159769
21.5 -0.0158994
21.625 -0.0158229
21.75 -0.0157474
21.875 -0.0156729
22 -0.0155993
22.125 -0.0155267
22.25 -0.015455
22.375 -0.0153842
22.5 -0.0153144
22.625 -0.0152454
22.75 -0.0151773
22.875 -0.01511
23 -0.0150436
23.125 -0.014978
23.25 -0.0149132
23.375 -0.0148492
23.5 -0.014786
23.625 -0.0147236
23.75 -0.0146619
23.875 -0.014601
24 -0.0145408
24.125 -0.0144814
24.25 -0.0144227
24.375 -0.0143647
24.5 -0.0143074
24.625 -0.0142507
24.75 -0.0141948
24.875 -0.0141395
25 -0.0140849
25.125 -0.0140309
25.25 -0.0139775
25.375 -0.0139248
25.5 -0.0138727
25.625 -0.0138212
25.75 -0.0137704
25.875 -0.0137201
26 -0.0136704
26.125 -0.0136213
26.25 -0.0135727
26.375 -0.0135247
26.5 -0.0134773
26.625 -0.0134304
26.75 -0.0133841
26.875 -0.0133382
27 -0.013293
27.125 -0.0132482
27.25 -0.0132039
27.375 -0.0131602
27.5 -0.0131169
27.625 -0.0130742
27.75 -0.0130319
27.875 -0.0129901
28 -0.0129488
28.125 -0.012908
28.25 -0.0128676
28.375 -0.0128277
28.5 -0.0127882
28.625 -0.0127492
28.75 -0.0127106
28.875 -0.0126725
29 -0.0126348
29.125 -0.0125975
29.25 -0.0125606
29.375 -0.0125242
29.5 -0.0124881
29.625 -0.0124525
29.75 -0.0124173
29.875 -0.0123824
30 -0.012348
30.125 -0.0123139
30.25 -0.0122803
30.375 -0.012247
30.5 -0.0122141
30.625 -0.0121815
30.75 -0.0121493
30.875 -0.0121175
31 -0.0120861
31.125 -0.012055
31.25 -0.0120242
31.375 -0.0119938
31.5 -0.0119637
31.625 -0.011934
31.75 -0.0119046
31.875 -0.0118756
32 -0.0118469
32.125 -0.0118184
32.25 -0.0117904
32.375 -0.0117626
32.5 -0.0117352
32.625 -0.011708
32.75 -0.0116812
32.875 -0.0116547
33 -0.0116285
33.125 -0.0116026
33.25 -0.011577
33.375 -0.0115516
33.5 -0.0115266
33.625 -0.0115019
33.75 -0.0114774
33.875 -0.0114532
34 -0.0114293
34.125 -0.0114057
34.25 -0.0113824
34.375 -0.0113593
34.5 -0.0113365
34.625 -0.0113139
34.75 -0.0112917
34.875 -0.0112697
35 -0.0112479
35.125 -0.0112264
35.25 -0.0112052
35.375 -0.0111842
35.5 -0.0111635
35.625 -0.011143
35.75 -0.0111227
35.875 -0.0111027
36 -0.011083
36.125 -0.0110634
36.25 -0.0110442
36.375 -0.0110251
36.5 -0.0110063
36.625 -0.0109877
36.75 -0.0109694
36.875 -0.0109512
37 -0.0109333
37.125 -0.0109156
37.25 -0.0108982
37.375 -0.0108809
37.5 -0.0108639
37.625 -0.0108471
37.75 -0.0108305
37.875 -0.0108142
38 -0.010798
38.125 -0.010782
38.25 -0.0107663
38.375 -0.0107507
38.5 -0.0107354
38.625 -0.0107203
38.75 -0.0107054
38.875 -0.0106906
39 -0.0106761
39.125 -0.0106617
39.25 -0.0106476
39.375 -0.0106337
39.5 -0.0106199
39.625 -0.0106064
39.75 -0.010593
39.875 -0.0105798
40 -0.0105668
40.125 -0.010554
40.25 -0.0105414
40.375 -0.010529
40.5 -0.0105167
40.625 -0.0105046
40.75 -0.0104927
40.875 -0.010481
41 -0.0104695
41.125 -0.0104581
41.25 -0.010447
41.375 -0.010436
41.5 -0.0104251
41.625 -0.0104145
41.75 -0.010404
41.875 -0.0103937
42 -0.0103835
42.125 -0.0103736
42.25 -0.0103638
42.375 -0.0103541
42.5 -0.0103447
42.625 -0.0103353
42.75 -0.0103262
42.875 -0.0103172
43 -0.0103084
43.125 -0.0102998
43.25 -0.0102913
43.375 -0.010283
43.5 -0.0102748
43.625 -0.0102668
43.75 -0.010259
43.875 -0.0102513
44 -0.0102437
44.125 -0.0102364
44.25 -0.0102291
44.375 -0.0102221
44.5 -0.0102152
44.625 -0.0102084
44.75 -0.0102018
44.875 -0.0101954
45 -0.0101891
45.125 -0.010183
45.25 -0.010177
45.375 -0.0101711
45.5 -0.0101655
45.625 -0.0101599
45.75 -0.0101545
45.875 -0.0101493
46 -0.0101442
46.125 -0.0101393
46.25 -0.0101345
46.375 -0.0101299
46.5 -0.0101254
46.625 -0.0101211
46.75 -0.0101169
46.875 -0.0101128
47 -0.0101089
47.125 -0.0101052
47.25 -0.0101016
47.375 -0.0100981
47.5 -0.0100948
47.625 -0.0100916
47.75 -0.0100886
47.875 -0.0100857
48 -0.010083
48.125 -0.0100804
48.25 -0.010078
48.375 -0.0100757
48.5 -0.0100735
48.625 -0.0100715
48.75 -0.0100697
48.875 -0.0100679
49 -0.0100664
49.125 -0.0100649
49.25 -0.0100637
49.375 -0.0100625
49.5 -0.0100615
49.625 -0.0100607
49.75 -0.01006
49.875 -0.0100594
50 -0.010059
50.125 -0.0100587
50.25 -0.0100586
50.375 -0.0100586
50.5 -0.0100588
50.625 -0.0100591
50.75 -0.0100596
50.875 -0.0100602
51 -0.0100609
51.125 -0.0100618
51.25 -0.0100629
51.375 -0.0100641
51.5 -0.0100654
51.625 -0.0100669
51.75 -0.0100685
51.875 -0.0100703
52 -0.0100723
52.125 -0.0100743
52.25 -0.0100766
52.375 -0.0100789
52.5 -0.0100815
52.625 -0.0100841
52.75 -0.010087
52.875 -0.0100899
53 -0.0100931
53.125 -0.0100963
53.25 -0.0100998
53.375 -0.0101033
53.5 -0.0101071
53.625 -0.0101109
53.75 -0.010115
53.875 -0.0101192
54 -0.0101235
54.125 -0.010128
54.25 -0.0101327
54.375 -0.0101375
54.5 -0.0101425
54.625 -0.0101476
54.75 -0.0101529
54.875 -0.0101583
55 -0.0101639
55.125 -0.0101697
55.25 -0.0101756
55.375 -0.0101817
55.5 -0.010188
55.625 -0.0101944
55.75 -0.010201
55.875 -0.0102077
56 -0.0102146
56.125 -0.0102217
56.25 -0.0102289
56.375 -0.0102363
56.5 -0.0102439
56.625 -0.0102516
56.75 -0.0102595
56.875 -0.0102676
57 -0.0102759
57.125 -0.0102843
57.25 -0.0102929
57.375 -0.0103017
57.5 -0.0103106
57.625 -0.0103197
57.75 -0.0103291
57.875 -0.0103385
58 -0.0103482
58.125 -0.010358
58.25 -0.0103681
58.375 -0.0103783
58.5 -0.0103887
58.625 -0.0103992
58.75 -0.01041
58.875 -0.0104209
59 -0.0104321
59.125 -0.0104434
59.25 -0.0104549
59.375 -0.0104666
59.5 -0.0104785
59.625 -0.0104906
59.75 -0.0105029
59.875 -0.0105154
60 -0.0105281
60.125 -0.010541
60.25 -0.010554
60.375 -0.0105673
60.5 -0.0105808
60.625 -0.0105945
60.75 -0.0106084
60.875 -0.0106225
61 -0.0106368
61.125 -0.0106514
61.25 -0.0106661
61.375 -0.0106811
61.5 -0.0106962
61.625 -0.0107116
61.75 -0.0107272
61.875 -0.010743
62 -0.0107591
62.125 -0.0107753
62.25 -0.0107918
62.375 -0.0108085
62.5 -0.0108255
62.625 -0.0108427
62.75 -0.0108601
62.875 -0.0108777
63 -0.0108956
63.125 -0.0109137
63.25 -0.0109321
63.375 -0.0109506
63.5 -0.0109695
63.625 -0.0109885
63.75 -0.0110079
63.875 -0.0110274
64 -0.0110473
64.125 -0.0110673
64.25 -0.0110877
64.375 -0.0111083
64.5 -0.0111291
64.625 -0.0111502
64.75 -0.0111716
64.875 -0.0111932
65 -0.0112151
65.125 -0.0112373
65.25 -0.0112597
65.375 -0.0112825
65.5 -0.0113055
65.625 -0.0113287
65.75 -0.0113523
65.875 -0.0113761
66 -0.0114003
66.125 -0.0114247
66.25 -0.0114494
66.375 -0.0114744
66.5 -0.0114997
66.625 -0.0115253
66.75 -0.0115512
66.875 -0.0115774
67 -0.0116039
67.125 -0.0116307
67.25 -0.0116578
67.375 -0.0116853
67.5 -0.0117131
67.625 -0.0117411
67.75 -0.0117696
67.875 -0.0117983
68 -0.0118274
68.125 -0.0118568
68.25 -0.0118865
68.375 -0.0119166
68.5 -0.0119471
68.625 -0.0119778
68.75 -0.012009
68.875 -0.0120405
69 -0.0120723
69.125 -0.0121045
69.25 -0.0121371
69.375 -0.01217
69.5 -0.0122033
69.625 -0.012237
69.75 -0.0122711
69.875 -0.0123055
70 -0.0123404
70.125 -0.0123756
70.25 -0.0124112
70.375 -0.0124473
70.5 -0.0124837
70.625 -0.0125205
70.75 -0.0125578
70.875 -0.0125954
71 -0.0126335
71.125 -0.0126721
71.25 -0.012711
71.375 -0.0127504
71.5 -0.0127902
71.625 -0.0128305
71.75 -0.0128712
71.875 -0.0129124
72 -0.0129541
72.125 -0.0129962
72.25 -0.0130388
72.375 -0.0130818
72.5 -0.0131254
72.625 -0.0131694
72.75 -0.0132139
72.875 -0.0132589
73 -0.0133045
73.125 -0.0133505
73.25 -0.0133971
73.375 -0.0134442
73.5 -0.0134918
73.625 -0.01354
73.75 -0.0135887
73.875 -0.013638
74 -0.0136878
74.125 -0.0137382
74.25 -0.0137892
74.375 -0.0138407
74.5 -0.0138928
74.625 -0.0139456
74.75 -0.0139989
74.875 -0.0140529
75 -0.0141075
75.125 -0.0141627
75.25 -0.0142185
75.375 -0.014275
75.5 -0.0143322
75.625 -0.01439
75.75 -0.0144485
75.875 -0.0145077
76 -0.0145676
76.125 -0.0146282
76.25 -0.0146895
76.375 -0.0147516
76.5 -0.0148143
76.625 -0.0148779
76.75 -0.0149422
76.875 -0.0150073
77 -0.0150731
77.125 -0.0151398
77.25 -0.0152073
77.375 -0.0152756
77.5 -0.0153447
77.625 -0.0154147
77.75 -0.0154856
77.875 -0.0155573
78 -0.01563
78.125 -0.0157035
78.25 -0.015778
78.375 -0.0158534
78.5 -0.0159298
78.625 -0.0160072
78.75 -0.0160855
78.875 -0.0161649
79 -0.0162453
79.125 -0.0163268
79.25 -0.0164093
79.375 -0.0164929
79.5 -0.0165777
79.625 -0.0166635
79.75 -0.0167506
79.875 -0.0168388
80 -0.0169282
80.125 -0.0170188
80.25 -0.0171107
80.375 -0.0172038
80.5 -0.0172982
80.625 -0.017394
80.75 -0.0174911
80.875 -0.0175896
81 -0.0176896
81.125 -0.0177909
81.25 -0.0178937
81.375 -0.0179981
81.5 -0.0181039
81.625 -0.0182114
81.75 -0.0183204
81.875 -0.0184311
82 -0.0185434
82.125 -0.0186575
82.25 -0.0187733
82.375 -0.0188909
82.5 -0.0190104
82.625 -0.0191317
82.75 -0.019255
82.875 -0.0193802
83 -0.0195074
83.125 -0.0196367
83.25 -0.0197681
83.375 -0.0199017
83.5 -0.0200375
83.625 -0.0201756
83.75 -0.020316
83.875 -0.0204588
84 -0.020604
84.125 -0.0207517
84.25 -0.0209021
84.375 -0.021055
84.5 -0.0212107
84.625 -0.0213692
84.75 -0.0215305
84.875 -0.0216948
85 -0.021862
85.125 -0.0220324
85.25 -0.0222059
85.375 -0.0223827
85.5 -0.0225628
85.625 -0.0227464
85.75 -0.0229335
85.875 -0.0231243
86 -0.0233188
86.125 -0.0235171
86.25 -0.0237194
86.375 -0.0239257
86.5 -0.0241362
86.625 -0.024351
86.75 -0.0245703
86.875 -0.0247941
87 -0.0250226
87.125 -0.0252559
87.25 -0.0254941
87.375 -0.0257375
87.5 -0.0259861
87.625 -0.0262402
87.75 -0.0264999
87.875 -0.0267653
88 -0.0270366
88.125 -0.027314
88.25 -0.0275978
88.375 -0.027888
88.5 -0.028185
88.625 -0.0284888
88.75 -0.0287998
88.875 -0.0291181
89 -0.029444
89.125 -0.0297777
89.25 -0.0301195
89.375 -0.0304697
89.5 -0.0308284
89.625 -0.0311961
89.75 -0.0315729
89.875 -0.0319592
90 -0.0323554
90.125 -0.0327617
90.25 -0.0331785
90.375 -0.0336061
90.5 -0.034045
90.625 -0.0344954
90.75 -0.034958
90.875 -0.0354329
91 -0.0359209
91.125 -0.0364221
91.25 -0.0369373
91.375 -0.0374669
91.5 -0.0380115
91.625 -0.0385715
91.75 -0.0391478
91.875 -0.0397408
92 -0.0403513
92.125 -0.04098
92.25 -0.0416276
92.375 -0.0422951
92.5 -0.0429832
92.625 -0.0436929
92.75 -0.0444251
92.875 -0.045181
93 -0.0459617
93.125 -0.0467684
93.25 -0.0476025
93.375 -0.0484654
93.5 -0.0493585
93.625 -0.0502837
93.75 -0.0512428
93.875 -0.0522377
94 -0.0532707
94.125 -0.0543441
94.25 -0.0554605
94.375 -0.0566229
94.5 -0.0578343
94.625 -0.0590984
94.75 -0.0604189
94.875 -0.0618001
95 -0.0632468
95.125 -0.0647642
95.25 -0.0663582
95.375 -0.0680354
95.5 -0.0698029
95.625 -0.0716688
95.75 -0.0736424
95.875 -0.0757337
96 -0.0779541
96.125 -0.0803164
96.25 -0.0828349
96.375 -0.0855257
96.5 -0.088407
96.625 -0.0914992
96.75 -0.0948252
96.875 -0.0984108
97 -0.102285
97.125 -0.106482
97.25 -0.111037
97.375 -0.115993
97.5 -0.121398
97.625 -0.127305
97.75 -0.133775
97.875 -0.140875
98 -0.148685
98.125 -0.157292
98.25 -0.166794
98.375 -0.177306
98.5 -0.188954
98.625 -0.201882
98.75 -0.216256
98.875 -0.232257
99 -0.250106
99.125 -0.270017
99.25 -0.292319
99.375 -0.317171
99.5 -0.345297
99.625 -0.376128
99.75 -0.412568
99.875 -0.448866
100 -0.501521
&
@target G1.S2
@type xy
0 -0.5
0.05 -0.47939307
0.1 -0.45995478
0.15 -0.44160905
0.2 -0.42428516
0.25 -0.40791733
0.3 -0.39244441
0.35 -0.37780947
0.4 -0.36395955
0.45 -0.35084534
0.5 -0.3384209
0.55 -0.32664346
0.6 -0.31547314
0.65 -0.30487278
0.7 -0.29480772
0.75 -0.28524562
0.8 -0.27615631
0.85 -0.26751163
0.9 -0.25928527
0.95 -0.25145268
1 -0.2439909
1.05 -0.23687845
1.1 -0.23009528
1.15 -0.22362262
1.2 -0.21744289
1.25 -0.21153965
1.3 -0.20589749
1.35 -0.20050198
1.4 -0.1953396
1.45 -0.19039768
1.5 -0.18566431
1.55 -0.18112834
1.6 -0.17677929
1.65 -0.17260733
1.7 -0.16860322
1.75 -0.16475827
1.8 -0.16106432
1.85 -0.15751369
1.9 -0.15409916
1.95 -0.15081393
2 -0.14765159
2.05 -0.14460612
2.1 -0.14167183
2.15 -0.13884336
2.2 -0.13611566
2.25 -0.13348395
2.3 -0.13094374
2.35 -0.12849077
2.4 -0.12612103
2.45 -0.12383072
2.5 -0.12161626
2.55 -0.11947424
2.6 -0.11740145
2.65 -0.11539486
2.7 -0.11345159
2.75 -0.1115689
2.8 -0.10974421
2.85 -0.10797506
2.9 -0.10625914
2.95 -0.10459423
3 -0.10297824
3.05 -0.10140917
3.1 -0.099885145
3.15 -0.098404355
3.2 -0.096965093
3.25 -0.095565735
3.3 -0.094204735
3.35 -0.092880614
3.4 -0.091591972
3.45 -0.090337473
3.5 -0.089115841
3.55 -0.087925863
3.6 -0.086766378
3.65 -0.085636282
3.7 -0.084534518
3.75 -0.083460079
3.8 -0.082412001
3.85 -0.081389366
3.9 -0.080391289
3.95 -0.07941693
4 -0.078465486
4.05 -0.077536184
4.1 -0.076628288
4.15 -0.075741091
4.2 -0.074873915
4.25 -0.074026111
4.3 -0.073197058
4.35 -0.072386159
4.4 -0.071592841
4.45 -0.070816554
4.5 -0.070056772
4.55 -0.069312987
4.6 -0.068584713
4.65 -0.067871482
4.7 -0.067172845
4.75 -0.066488369
4.8 -0.065817638
4.85 -0.065160251
4.9 -0.064515825
4.95 -0.063883988
5 -0.063264382
5.05 -0.062656664
5.1 -0.062060502
5.15 -0.061475576
5.2 -0.060901578
5.25 -0.060338211
5.3 -0.059785189
5.35 -0.059242233
5.4 -0.058709078
5.45 -0.058185465
5.5 -0.057671145
5.55 -0.057165877
5.6 -0.056669429
5.65 -0.056181576
5.7 -0.0557021
5.75 -0.055230792
5.8 -0.054767447
5.85 -0.05431187
5.9 -0.05386387
5.95 -0.053423262
6 -0.052989868
6.05 -0.052563516
6.1 -0.052144037
6.15 -0.05173127
6.2 -0.051325057
6.25 -0.050925246
6.3 -0.050531689
6.35 -0.050144243
6.4 -0.049762768
6.45 -0.049387131
6.5 -0.0490172
6.55 -0.048652847
6.6 -0.04829395
6.65 -0.047940389
6.7 -0.047592048
6.75 -0.047248813
6.8 -0.046910575
6.85 -0.046577228
6.9 -0.046248666
6.95 -0.04592479
7 -0.045605502
7.05 -0.045290707
7.1 -0.04498031
7.15 -0.044674223
7.2 -0.044372358
7.25 -0.044074629
7.3 -0.043780953
7.35 -0.043491249
7.4 -0.043205438
7.45 -0.042923444
7.5 -0.042645191
7.55 -0.042370607
7.6 -0.042099621
7.65 -0.041832164
7.7 -0.041568168
7.75 -0.041307568
7.8 -0.041050299
7.85 -0.040796299
7.9 -0.040545507
7.95 -0.040297864
8 -0.040053312
8.05 -0.039811793
8.1 -0.039573253
8.15 -0.039337639
8.2 -0.039104896
8.25 -0.038874975
8.3 -0.038647824
8.35 -0.038423395
8.4 -0.03820164
8.45 -0.037982513
8.5 -0.037765967
8.55 -0.037551958
8.6 -0.037340443
8.65 -0.037131379
8.7 -0.036924723
8.75 -0.036720437
8.8 -0.036518479
8.85 -0.036318811
8.9 -0.036121395
8.95 -0.035926194
9 -0.035733171
9.05 -0.03554229
9.1 -0.035353518
9.15 -0.035166818
9.2 -0.03498216
9.25 -0.034799509
9.3 -0.034618834
9.35 -0.034440103
9.4 -0.034263286
9.45 -0.034088353
9.5 -0.033915274
9.55 -0.033744021
9.6 -0.033574565
9.65 -0.03340688
9.7 -0.033240937
9.75 -0.033076711
9.8 -0.032914175
9.85 -0.032753304
9.9 -0.032594073
9.95 -0.032436458
10 -0.032280434
10.05 -0.032125978
10.1 -0.031973068
10.15 -0.03182168
10.2 -0.031671793
10.25 -0.031523384
10.3 -0.031376433
10.35 -0.031230918
10.4 -0.031086819
10.45 -0.030944117
10.5 -0.03080279
10.55 -0.03066282
10.6 -0.030524188
10.65 -0.030386875
10.7 -0.030250863
10.75 -0.030116134
10.8 -0.02998267
10.85 -0.029850454
10.9 -0.029719469
10.95 -0.029589698
11 -0.029461125
11.05 -0.029333734
11.1 -0.029207509
11.15 -0.029082434
11.2 -0.028958494
11.25 -0.028835675
11.3 -0.028713961
11.35 -0.028593337
11.4 -0.028473791
11.45 -0.028355307
11.5 -0.028237873
11.55 -0.028121474
11.6 -0.028006097
11.65 -0.027891729
11.7 -0.027778358
11.75 -0.02766597
11.8 -0.027554554
11.85 -0.027444098
11.9 -0.027334588
11.95 -0.027226014
12 -0.027118364
12.05 -0.027011626
12.1 -0.026905789
12.15 -0.026800843
12.2 -0.026696776
12.25 -0.026593578
12.3 -0.026491238
12.35 -0.026389746
12.4 -0.026289091
12.45 -0.026189264
12.5 -0.026090255
12.55 -0.025992055
12.6 -0.025894652
12.65 -0.02579804
12.7 -0.025702207
12.75 -0.025607145
12.8 -0.025512845
12.85 -0.025419298
12.9 -0.025326495
12.95 -0.025234428
13 -0.025143089
13.05 -0.025052469
13.1 -0.02496256
13.15 -0.024873354
13.2 -0.024784843
13.25 -0.024697019
13.3 -0.024609875
13.35 -0.024523403
13.4 -0.024437595
13.45 -0.024352445
13.5 -0.024267944
13.55 -0.024184086
13.6 -0.024100864
13.65 -0.024018271
13.7 -0.0239363
13.75 -0.023854944
13.8 -0.023774197
13.85 -0.02369405
13.9 -0.023614501
13.95 -0.023535542
14 -0.023457165
14.05 -0.023379365
14.1 -0.023302136
14.15 -0.023225471
14.2 -0.023149365
14.25 -0.023073813
14.3 -0.022998807
14.35 -0.022924344
14.4 -0.022850416
14.45 -0.022777019
14.5 -0.022704147
14.55 -0.022631795
14.6 -0.022559957
14.65 -0.022488628
14.7 -0.022417804
14.75 -0.022347478
14.8 -0.022277646
14.85 -0.022208303
14.9 -0.022139445
14.95 -0.022071066
15 -0.022003161
15.05 -0.021935726
15.1 -0.021868756
15.15 -0.021802247
15.2 -0.021736195
15.25 -0.021670594
15.3 -0.02160544
15.35 -0.021540729
15.4 -0.021476457
15.45 -0.02141262
15.5 -0.021349213
15.55 -0.021286232
15.6 -0.021223673
15.65 -0.021161533
15.7 -0.021099806
15.75 -0.02103849
15.8 -0.020977581
15.85 -0.020917074
15.9 -0.020856966
15.95 -0.020797253
16 -0.020737931
16.05 -0.020678997
16.1 -0.020620448
16.15 -0.020562279
16.2 -0.020504488
16.25 -0.02044707
16.3 -0.020390023
16.35 -0.020333343
16.4 -0.020277027
16.45 -0.020221071
16.5 -0.020165472
16.55 -0.020110227
16.6 -0.020055333
16.65 -0.020000787
16.7 -0.019946585
16.75 -0.019892724
16.8 -0.019839203
16.85 -0.019786017
16.9 -0.019733163
16.95 -0.019680639
17 -0.019628442
17.05 -0.019576569
17.1 -0.019525017
17.15 -0.019473783
17.2 -0.019422865
17.25 -0.01937226
17.3 -0.019321965
17.35 -0.019271978
17.4 -0.019222296
17.45 -0.019172916
17.5 -0.019123835
17.55 -0.019075052
17.6 -0.019026564
17.65 -0.018978368
17.7 -0.018930462
17.75 -0.018882844
17.8 -0.01883551
17.85 -0.018788459
17.9 -0.018741689
17.95 -0.018695196
18 -0.018648979
18.05 -0.018603036
18.1 -0.018557363
18.15 -0.01851196
18.2 -0.018466824
18.25 -0.018421952
18.3 -0.018377343
18.35 -0.018332994
18.4 -0.018288903
18.45 -0.018245069
18.5 -0.018201489
18.55 -0.018158161
18.6 -0.018115083
18.65 -0.018072253
18.7 -0.01802967
18.75 -0.01798733
18.8 -0.017945233
18.85 -0.017903377
18.9 -0.017861759
18.95 -0.017820377
19 -0.017779231
19.05 -0.017738318
19.1 -0.017697635
19.15 -0.017657183
19.2 -0.017616957
19.25 -0.017576958
19.3 -0.017537183
19.35 -0.017497631
19.4 -0.017458299
19.45 -0.017419186
19.5 -0.017380291
19.55 -0.017341612
19.6 -0.017303147
19.65 -0.017264894
19.7 -0.017226852
19.75 -0.01718902
19.8 -0.017151396
19.85 -0.017113978
19.9 -0.017076764
19.95 -0.017039754
20 -0.017002946
20.05 -0.016966338
20.1 -0.016929929
20.15 -0.016893717
20.2 -0.016857701
20.25 -0.01682188
20.3 -0.016786251
20.35 -0.016750815
20.4 -0.016715568
20.45 -0.016680511
20.5 -0.016645641
20.55 -0.016610957
20.6 -0.016576458
20.65 -0.016542143
20.7 -0.01650801
20.75 -0.016474058
20.8 -0.016440286
20.85 -0.016406692
20.9 -0.016373276
20.95 -0.016340035
21 -0.016306969
21.05 -0.016274077
21.1 -0.016241356
21.15 -0.016208807
21.2 -0.016176428
21.25 -0.016144218
21.3 -0.016112175
21.35 -0.016080298
21.4 -0.016048587
21.45 -0.01601704
21.5 -0.015985656
21.55 -0.015954434
21.6 -0.015923372
21.65 -0.015892471
21.7 -0.015861728
21.75 -0.015831142
21.8 -0.015800713
21.85 -0.01577044
21.9 -0.015740321
21.95 -0.015710355
22 -0.015680542
22.05 -0.01565088
22.1 -0.015621368
22.15 -0.015592006
22.2 -0.015562793
22.25 -0.015533726
22.3 -0.015504806
22.35 -0.015476032
22.4 -0.015447402
22.45 -0.015418916
22.5 -0.015390572
22.55 -0.01536237
22.6 -0.015334309
22.65 -0.015306388
22.7 -0.015278606
22.75 -0.015250962
22.8 -0.015223455
22.85 -0.015196085
22.9 -0.01516885
22.95 -0.01514175
23 -0.015114783
23.05 -0.01508795
23.1 -0.015061249
23.15 -0.015034678
23.2 -0.015008239
23.25 -0.014981929
23.3 -0.014955748
23.35 -0.014929694
23.4 -0.014903769
23.45 -0.014877969
23.5 -0.014852295
23.55 -0.014826746
23.6 -0.014801322
23.65 -0.01477602
23.7 -0.014750841
23.75 -0.014725784
23.8 -0.014700848
23.85 -0.014676033
23.9 -0.014651337
23.95 -0.01462676
24 -0.014602301
24.05 -0.01457796
24.1 -0.014553736
24.15 -0.014529627
24.2 -0.014505634
24.25 -0.014481756
24.3 -0.014457992
24.35 -0.014434341
24.4 -0.014410802
24.45 -0.014387376
24.5 -0.014364061
24.55 -0.014340857
24.6 -0.014317763
24.65 -0.014294778
24.7 -0.014271902
24.75 -0.014249134
24.8 -0.014226474
24.85 -0.014203921
24.9 -0.014181473
24.95 -0.014159132
25 -0.014136895
25.05 -0.014114763
25.1 -0.014092735
25.15 -0.01407081
25.2 -0.014048988
25.25 -0.014027267
25.3 -0.014005649
25.35 -0.013984131
25.4 -0.013962713
25.45 -0.013941395
25.5 -0.013920177
25.55 -0.013899057
25.6 -0.013878035
25.65 -0.013857111
25.7 -0.013836284
25.75 -0.013815554
25.8 -0.013794919
25.85 -0.01377438
25.9 -0.013753935
25.95 -0.013733585
26 -0.013713329
26.05 -0.013693166
26.1 -0.013673096
26.15 -0.013653119
26.2 -0.013633233
26.25 -0.013613439
26.3 -0.013593735
26.35 -0.013574122
26.4 -0.013554598
26.45 -0.013535164
26.5 -0.013515819
26.55 -0.013496562
26.6 -0.013477393
26.65 -0.013458312
26.7 -0.013439318
26.75 -0.01342041
26.8 -0.013401588
26.85 -0.013382852
26.9 -0.013364201
26.95 -0.013345635
27 -0.013327153
27.05 -0.013308756
27.1 -0.013290441
27.15 -0.01327221
27.2 -0.013254061
27.25 -0.013235994
27.3 -0.013218009
27.35 -0.013200105
27.4 -0.013182282
27.45 -0.013164539
27.5 -0.013146877
27.55 -0.013129294
27.6 -0.01311179
27.65 -0.013094366
27.7 -0.013077019
27.75 -0.013059751
27.8 -0.01304256
27.85 -0.013025447
27.9 -0.01300841
27.95 -0.01299145
28 -0.012974566
28.05 -0.012957758
28.1 -0.012941025
28.15 -0.012924367
28.2 -0.012907783
28.25 -0.012891274
28.3 -0.012874839
28.35 -0.012858477
28.4 -0.012842188
28.45 -0.012825973
28.5 -0.012809829
28.55 -0.012793758
28.6 -0.012777758
28.65 -0.01276183
28.7 -0.012745972
28.75 -0.012730186
28.8 -0.01271447
28.85 -0.012698823
28.9 -0.012683247
28.95 -0.01266774
29 -0.012652301
29.05 -0.012636932
29.1 -0.012621631
29.15 -0.012606398
29.2 -0.012591232
29.25 -0.012576134
29.3 -0.012561103
29.35 -0.012546139
29.4 -0.012531242
29.45 -0.01251641
29.5 -0.012501644
29.55 -0.012486944
29.6 -0.012472309
29.65 -0.012457739
29.7 -0.012443234
29.75 -0.012428793
29.8 -0.012414416
29.85 -0.012400103
29.9 -0.012385853
29.95 -0.012371666
30 -0.012357542
30.05 -0.012343481
30.1 -0.012329482
30.15 -0.012315546
30.2 -0.012301671
30.25 -0.012287857
30.3 -0.012274105
30.35 -0.012260413
30.4 -0.012246783
30.45 -0.012233212
30.5 -0.012219702
30.55 -0.012206252
30.6 -0.012192861
30.65 -0.012179529
30.7 -0.012166257
30.75 -0.012153043
30.8 -0.012139888
30.85 -0.012126792
30.9 -0.012113753
30.95 -0.012100772
31 -0.012087849
31.05 -0.012074983
31.1 -0.012062174
31.15 -0.012049422
31.2 -0.012036726
31.25 -0.012024087
31.3 -0.012011504
31.35 -0.011998977
31.4 -0.011986505
31.45 -0.011974089
31.5 -0.011961728
31.55 -0.011949421
31.6 -0.01193717
31.65 -0.011924973
31.7 -0.01191283
31.75 -0.011900741
31.8 -0.011888706
31.85 -0.011876725
31.9 -0.011864797
31.95 -0.011852922
32 -0.0118411
32.05 -0.01182933
32.1 -0.011817613
32.15 -0.011805949
32.2 -0.011794336
32.25 -0.011782775
32.3 -0.011771266
32.35 -0.011759808
32.4 -0.011748402
32.45 -0.011737046
32.5 -0.011725742
32.55 -0.011714488
32.6 -0.011703284
32.65 -0.01169213
32.7 -0.011681027
32.75 -0.011669973
32.8 -0.011658969
32.85 -0.011648015
32.9 -0.011637109
32.95 -0.011626253
33 -0.011615445
33.05 -0.011604686
33.1 -0.011593976
33.15 -0.011583314
33.2 -0.0115727
33.25 -0.011562134
33.3 -0.011551615
33.35 -0.011541145
33.4 -0.011530721
33.45 -0.011520345
33.5 -0.011510016
33.55 -0.011499733
33.6 -0.011489497
33.65 -0.011479308
33.7 -0.011469165
33.75 -0.011459068
33.8 -0.011449017
33.85 -0.011439012
33.9 -0.011429053
33.95 -0.011419139
34 -0.01140927
34.05 -0.011399446
34.1 -0.011389668
34.15 -0.011379934
34.2 -0.011370244
34.25 -0.0113606
34.3 -0.011350999
34.35 -0.011341443
34.4 -0.011331931
34.45 -0.011322462
34.5 -0.011313037
34.55 -0.011303656
34.6 -0.011294318
34.65 -0.011285023
34.7 -0.011275772
34.75 -0.011266563
34.8 -0.011257397
34.85 -0.011248274
34.9 -0.011239193
34.95 -0.011230154
35 -0.011221158
35.05 -0.011212203
35.1 -0.011203291
35.15 -0.01119442
35.2 -0.011185591
35.25 -0.011176803
35.3 -0.011168057
35.35 -0.011159351
35.4 -0.011150687
35.45 -0.011142064
35.5 -0.011133481
35.55 -0.011124939
35.6 -0.011116438
35.65 -0.011107977
35.7 -0.011099556
35.75 -0.011091175
35.8 -0.011082834
35.85 -0.011074533
35.9 -0.011066272
35.95 -0.01105805
36 -0.011049867
36.05 -0.011041724
36.1 -0.01103362
36.15 -0.011025556
36.2 -0.01101753
36.25 -0.011009543
36.3 -0.011001594
36.35 -0.010993684
36.4 -0.010985813
36.45 -0.01097798
36.5 -0.010970185
36.55 -0.010962428
36.6 -0.010954709
36.65 -0.010947028
36.7 -0.010939385
36.75 -0.010931779
36.8 -0.010924211
36.85 -0.01091668
36.9 -0.010909186
36.95 -0.010901729
37 -0.01089431
37.05 -0.010886927
37.1 -0.010879582
37.15 -0.010872273
37.2 -0.010865
37.25 -0.010857764
37.3 -0.010850565
37.35 -0.010843401
37.4 -0.010836274
37.45 -0.010829183
37.5 -0.010822128
37.55 -0.010815108
37.6 -0.010808125
37.65 -0.010801176
37.7 -0.010794264
37.75 -0.010787387
37.8 -0.010780545
37.85 -0.010773739
37.9 -0.010766967
37.95 -0.010760231
38 -0.010753529
38.05 -0.010746863
38.1 -0.010740231
38.15 -0.010733634
38.2 -0.010727071
38.25 -0.010720542
38.3 -0.010714049
38.35 -0.010707589
38.4 -0.010701163
38.45 -0.010694772
38.5 -0.010688414
38.55 -0.010682091
38.6 -0.010675801
38.65 -0.010669545
38.7 -0.010663322
38.75 -0.010657133
38.8 -0.010650977
38.85 -0.010644855
38.9 -0.010638766
38.95 -0.01063271
39 -0.010626687
39.05 -0.010620698
39.1 -0.010614741
39.15 -0.010608817
39.2 -0.010602925
39.25 -0.010597067
39.3 -0.010591241
39.35 -0.010585447
39.4 -0.010579686
39.45 -0.010573957
39.5 -0.01056826
39.55 -0.010562596
39.6 -0.010556964
39.65 -0.010551363
39.7 -0.010545795
39.75 -0.010540258
39.8 -0.010534753
39.85 -0.01052928
39.9 -0.010523839
39.95 -0.010518429
40 -0.01051305
40.05 -0.010507703
40.1 -0.010502388
40.15 -0.010497103
40.2 -0.01049185
40.25 -0.010486628
40.3 -0.010481436
40.35 -0.010476276
40.4 -0.010471147
40.45 -0.010466048
40.5 -0.010460981
40.55 -0.010455943
40.6 -0.010450937
40.65 -0.010445961
40.7 -0.010441016
40.75 -0.0104361
40.8 -0.010431216
40.85 -0.010426361
40.9 -0.010421537
40.95 -0.010416743
41 -0.010411979
41.05 -0.010407245
41.1 -0.010402541
41.15 -0.010397866
41.2 -0.010393222
41.25 -0.010388607
41.3 -0.010384022
41.35 -0.010379467
41.4 -0.010374941
41.45 -0.010370445
41.5 -0.010365978
41.55 -0.010361541
41.6 -0.010357133
41.65 -0.010352754
41.7 -0.010348404
41.75 -0.010344084
41.8 -0.010339792
41.85 -0.01033553
41.9 -0.010331297
41.95 -0.010327092
42 -0.010322917
42.05 -0.01031877
42.1 -0.010314652
42.15 -0.010310562
42.2 -0.010306502
42.25 -0.01030247
42.3 -0.010298466
42.35 -0.010294491
42.4 -0.010290545
42.45 -0.010286626
42.5 -0.010282736
42.55 -0.010278875
42.6 -0.010275041
42.65 -0.010271236
42.7 -0.010267459
42.75 -0.01026371
42.8 -0.010259989
42.85 -0.010256296
42.9 -0.010252631
42.95 -0.010248994
43 -0.010245385
43.05 -0.010241803
43.1 -0.010238249
43.15 -0.010234723
43.2 -0.010231225
43.25 -0.010227754
43.3 -0.01022431
43.35 -0.010220895
43.4 -0.010217506
43.45 -0.010214145
43.5 -0.010210812
43.55 -0.010207506
43.6 -0.010204227
43.65 -0.010200975
43.7 -0.010197751
43.75 -0.010194554
43.8 -0.010191384
43.85 -0.010188241
43.9 -0.010185125
43.95 -0.010182036
44 -0.010178974
44.05 -0.010175939
44.1 -0.01017293
44.15 -0.010169949
44.2 -0.010166995
44.25 -0.010164067
44.3 -0.010161166
44.35 -0.010158292
44.4 -0.010155444
44.45 -0.010152623
44.5 -0.010149828
44.55 -0.010147061
44.6 -0.010144319
44.65 -0.010141604
44.7 -0.010138916
44.75 -0.010136254
44.8 -0.010133618
44.85 -0.010131009
44.9 -0.010128426
44.95 -0.010125869
45 -0.010123339
45.05 -0.010120835
45.1 -0.010118357
45.15 -0.010115905
45.2 -0.010113479
45.25 -0.01011108
45.3 -0.010108706
45.35 -0.010106358
45.4 -0.010104037
45.45 -0.010101741
45.5 -0.010099472
45.55 -0.010097228
45.6 -0.01009501
45.65 -0.010092818
45.7 -0.010090652
45.75 -0.010088512
45.8 -0.010086397
45.85 -0.010084308
45.9 -0.010082245
45.95 -0.010080208
46 -0.010078196
46.05 -0.01007621
46.1 -0.01007425
46.15 -0.010072315
46.2 -0.010070405
46.25 -0.010068522
46.3 -0.010066664
46.35 -0.010064831
46.4 -0.010063024
46.45 -0.010061242
46.5 -0.010059485
46.55 -0.010057755
46.6 -0.010056049
46.65 -0.010054369
46.7 -0.010052714
46.75 -0.010051085
46.8 -0.01004948
46.85 -0.010047902
46.9 -0.010046348
46.95 -0.01004482
47 -0.010043316
47.05 -0.010041839
47.1 -0.010040386
47.15 -0.010038958
47.2 -0.010037556
47.25 -0.010036179
47.3 -0.010034826
47.35 -0.010033499
47.4 -0.010032197
47.45 -0.010030921
47.5 -0.010029669
47.55 -0.010028442
47.6 -0.01002724
47.65 -0.010026063
47.7 -0.010024912
47.75 -0.010023785
47.8 -0.010022683
47.85 -0.010021606
47.9 -0.010020554
47.95 -0.010019527
48 -0.010018525
48.05 -0.010017548
48.1 -0.010016596
48.15 -0.010015669
48.2 -0.010014766
48.25 -0.010013888
48.3 -0.010013036
48.35 -0.010012208
48.4 -0.010011405
48.45 -0.010010626
48.5 -0.010009873
48.55 -0.010009144
48.6 -0.01000844
48.65 -0.010007761
48.7 -0.010007106
48.75 -0.010006477
48.8 -0.010005872
48.85 -0.010005292
48.9 -0.010004736
48.95 -0.010004206
49 -0.0100037
49.05 -0.010003218
49.1 -0.010002762
49.15 -0.01000233
49.2 -0.010001923
49.25 -0.010001541
49.3 -0.010001183
49.35 -0.01000085
49.4 -0.010000542
49.45 -0.010000258
49.5 -0.009999999
49.55 -0.0099997647
49.6 -0.0099995551
49.65 -0.0099993701
49.7 -0.0099992098
49.75 -0.0099990742
49.8 -0.0099989632
49.85 -0.0099988769
49.9 -0.0099988152
49.95 -0.0099987782
50 -0.0099987659
50.05 -0.0099987782
50.1 -0.0099988152
50.15 -0.0099988769
50.2 -0.0099989632
50.25 -0.0099990742
50.3 -0.0099992098
50.35 -0.0099993701
50.4 -0.0099995551
50.45 -0.0099997647
50.5 -0.009999999
50.55 -0.010000258
50.6 -0.010000542
50.65 -0.01000085
50.7 -0.010001183
50.75 -0.010001541
50.8 -0.010001923
50.85 -0.01000233
50.9 -0.010002762
50.95 -0.010003218
51 -0.0100037
51.05 -0.010004206
51.1 -0.010004736
51.15 -0.010005292
51.2 -0.010005872
51.25 -0.010006477
51.3 -0.010007106
51.35 -0.010007761
51.4 -0.01000844
51.45 -0.010009144
51.5 -0.010009873
51.55 -0.010010626
51.6 -0.010011405
51.65 -0.010012208
51.7 -0.010013036
51.75 -0.010013888
51.8 -0.010014766
51.85 -0.010015669
51.9 -0.010016596
51.95 -0.010017548
52 -0.010018525
52.05 -0.010019527
52.1 -0.010020554
52.15 -0.010021606
52.2 -0.010022683
52.25 -0.010023785
52.3 -0.010024912
52.35 -0.010026063
52.4 -0.01002724
52.45 -0.010028442
52.5 -0.010029669
52.55 -0.010030921
52.6 -0.010032197
52.65 -0.010033499
52.7 -0.010034826
52.75 -0.010036179
52.8 -0.010037556
52.85 -0.010038958
52.9 -0.010040386
52.95 -0.010041839
53 -0.010043316
53.05 -0.01004482
53.1 -0.010046348
53.15 -0.010047902
53.2 -0.01004948
53.25 -0.010051085
53.3 -0.010052714
53.35 -0.010054369
53.4 -0.010056049
53.45 -0.010057755
53.5 -0.010059485
53.55 -0.010061242
53.6 -0.010063024
53.65 -0.010064831
53.7 -0.010066664
53.75 -0.010068522
53.8 -0.010070405
53.85 -0.010072315
53.9 -0.01007425
53.95 -0.01007621
54 -0.010078196
54.05 -0.010080208
54.1 -0.010082245
54.15 -0.010084308
54.2 -0.010086397
54.25 -0.010088512
54.3 -0.010090652
54.35 -0.010092818
54.4 -0.01009501
54.45 -0.010097228
54.5 -0.010099472
54.55 -0.010101741
54.6 -0.010104037
54.65 -0.010106358
54.7 -0.010108706
54.75 -0.01011108
54.8 -0.010113479
54.85 -0.010115905
54.9 -0.010118357
54.95 -0.010120835
55 -0.010123339
55.05 -0.010125869
55.1 -0.010128426
55.15 -0.010131009
55.2 -0.010133618
55.25 -0.010136254
55.3 -0.010138916
55.35 -0.010141604
55.4 -0.010144319
55.45 -0.010147061
55.5 -0.010149828
55.55 -0.010152623
55.6 -0.010155444
55.65 -0.010158292
55.7 -0.010161166
55.75 -0.010164067
55.8 -0.010166995
55.85 -0.010169949
55.9 -0.01017293
55.95 -0.010175939
56 -0.010178974
56.05 -0.010182036
56.1 -0.010185125
56.15 -0.010188241
56.2 -0.010191384
56.25 -0.010194554
56.3 -0.010197751
56.35 -0.010200975
56.4 -0.010204227
56.45 -0.010207506
56.5 -0.010210812
56.55 -0.010214145
56.6 -0.010217506
56.65 -0.010220895
56.7 -0.01022431
56.75 -0.010227754
56.8 -0.010231225
56.85 -0.010234723
56.9 -0.010238249
56.95 -0.010241803
57 -0.010245385
57.05 -0.010248994
57.1 -0.010252631
57.15 -0.010256296
57.2 -0.010259989
57.25 -0.01026371
57.3 -0.010267459
57.35 -0.010271236
57.4 -0.010275041
57.45 -0.010278875
57.5 -0.010282736
57.55 -0.010286626
57.6 -0.010290545
57.65 -0.010294491
57.7 -0.010298466
57.75 -0.01030247
57.8 -0.010306502
57.85 -0.010310562
57.9 -0.010314652
57.95 -0.01031877
58 -0.010322917
58.05 -0.010327092
58.1 -0.010331297
58.15 -0.01033553
58.2 -0.010339792
58.25 -0.010344084
58.3 -0.010348404
58.35 -0.010352754
58.4 -0.010357133
58.45 -0.010361541
58.5 -0.010365978
58.55 -0.010370445
58.6 -0.010374941
58.65 -0.010379467
58.7 -0.010384022
58.75 -0.010388607
58.8 -0.010393222
58.85 -0.010397866
58.9 -0.010402541
58.95 -0.010407245
59 -0.010411979
59.05 -0.010416743
59.1 -0.010421537
59.15 -0.010426361
59.2 -0.010431216
59.25 -0.0104361
59.3 -0.010441016
59.35 -0.010445961
59.4 -0.010450937
59.45 -0.010455943
59.5 -0.010460981
59.55 -0.010466048
59.6 -0.010471147
59.65 -0.010476276
59.7 -0.010481436
59.75 -0.010486628
59.8 -0.01049185
59.85 -0.010497103
59.9 -0.010502388
59.95 -0.010507703
60 -0.01051305
60.05 -0.010518429
60.1 -0.010523839
60.15 -0.01052928
60.2 -0.010534753
60.25 -0.010540258
60.3 -0.010545795
60.35 -0.010551363
60.4 -0.010556964
60.45 -0.010562596
60.5 -0.01056826
60.55 -0.010573957
60.6 -0.010579686
60.65 -0.010585447
60.7 -0.010591241
60.75 -0.010597067
60.8 -0.010602925
60.85 -0.010608817
60.9 -0.010614741
60.95 -0.010620698
61 -0.010626687
61.05 -0.01063271
61.1 -0.010638766
61.15 -0.010644855
61.2 -0.010650977
61.25 -0.010657133
61.3 -0.010663322
61.35 -0.010669545
61.4 -0.010675801
61.45 -0.010682091
61.5 -0.010688414
61.55 -0.010694772
61.6 -0.010701163
61.65 -0.010707589
61.7 -0.010714049
61.75 -0.010720542
61.8 -0.010727071
61.85 -0.010733634
61.9 -0.010740231
61.95 -0.010746863
62 -0.010753529
62.05 -0.010760231
62.1 -0.010766967
62.15 -0.010773739
62.2 -0.010780545
62.25 -0.010787387
62.3 -0.010794264
62.35 -0.010801176
62.4 -0.010808125
62.45 -0.010815108
62.5 -0.010822128
62.55 -0.010829183
62.6 -0.010836274
62.65 -0.010843401
62.7 -0.010850565
62.75 -0.010857764
62.8 -0.010865
62.85 -0.010872273
62.9 -0.010879582
62.95 -0.010886927
63 -0.01089431
63.05 -0.010901729
63.1 -0.010909186
63.15 -0.01091668
63.2 -0.010924211
63.25 -0.010931779
63.3 -0.010939385
63.35 -0.010947028
63.4 -0.010954709
63.45 -0.010962428
63.5 -0.010970185
63.55 -0.01097798
63.6 -0.010985813
63.65 -0.010993684
63.7 -0.011001594
63.75 -0.011009543
63.8 -0.01101753
63.85 -0.011025556
63.9 -0.01103362
63.95 -0.011041724
64 -0.011049867
64.05 -0.01105805
64.1 -0.011066272
64.15 -0.011074533
64.2 -0.011082834
64.25 -0.011091175
64.3 -0.011099556
64.35 -0.011107977
64.4 -0.011116438
64.45 -0.011124939
64.5 -0.011133481
64.55 -0.011142064
64.6 -0.011150687
64.65 -0.011159351
64.7 -0.011168057
64.75 -0.011176803
64.8 -0.011185591
64.85 -0.01119442
64.9 -0.011203291
64.95 -0.011212203
65 -0.011221158
65.05 -0.011230154
65.1 -0.011239193
65.15 -0.011248274
65.2 -0.011257397
65.25 -0.011266563
65.3 -0.011275772
65.35 -0.011285023
65.4 -0.011294318
65.45 -0.011303656
65.5 -0.011313037
65.55 -0.011322462
65.6 -0.011331931
65.65 -0.011341443
65.7 -0.011350999
65.75 -0.0113606
65.8 -0.011370244
65.85 -0.011379934
65.9 -0.011389668
65.95 -0.011399446
66 -0.01140927
66.05 -0.011419139
66.1 -0.011429053
66.15 -0.011439012
66.2 -0.011449017
66.25 -0.011459068
66.3 -0.011469165
66.35 -0.011479308
66.4 -0.011489497
66.45 -0.011499733
66.5 -0.011510016
66.55 -0.011520345
66.6 -0.011530721
66.65 -0.011541145
66.7 -0.011551615
66.75 -0.011562134
66.8 -0.0115727
66.85 -0.011583314
66.9 -0.011593976
66.95 -0.011604686
67 -0.011615445
67.05 -0.011626253
67.1 -0.011637109
67.15 -0.011648015
67.2 -0.011658969
67.25 -0.011669973
67.3 -0.011681027
67.35 -0.01169213
67.4 -0.011703284
67.45 -0.011714488
67.5 -0.011725742
67.55 -0.011737046
67.6 -0.011748402
67.65 -0.011759808
67.7 -0.011771266
67.75 -0.011782775
67.8 -0.011794336
67.85 -0.011805949
67.9 -0.011817613
67.95 -0.01182933
68 -0.0118411
68.05 -0.011852922
68.1 -0.011864797
68.15 -0.011876725
68.2 -0.011888706
68.25 -0.011900741
68.3 -0.01191283
68.35 -0.011924973
68.4 -0.01193717
68.45 -0.011949421
68.5 -0.011961728
68.55 -0.011974089
68.6 -0.011986505
68.65 -0.011998977
68.7 -0.012011504
68.75 -0.012024087
68.8 -0.012036726
68.85 -0.012049422
68.9 -0.012062174
68.95 -0.012074983
69 -0.012087849
69.05 -0.012100772
69.1 -0.012113753
69.15 -0.012126792
69.2 -0.012139888
69.25 -0.012153043
69.3 -0.012166257
69.35 -0.012179529
69.4 -0.012192861
69.45 -0.012206252
69.5 -0.012219702
69.55 -0.012233212
69.6 -0.012246783
69.65 -0.012260413
69.7 -0.012274105
69.75 -0.012287857
69.8 -0.012301671
69.85 -0.012315546
69.9 -0.012329482
69.95 -0.012343481
70 -0.012357542
70.05 -0.012371666
70.1 -0.012385853
70.15 -0.012400103
70.2 -0.012414416
70.25 -0.012428793
70.3 -0.012443234
70.35 -0.012457739
70.4 -0.012472309
70.45 -0.012486944
70.5 -0.012501644
70.55 -0.01251641
70.6 -0.012531242
70.65 -0.012546139
70.7 -0.012561103
70.75 -0.012576134
70.8 -0.012591232
70.85 -0.012606398
70.9 -0.012621631
70.95 -0.012636932
71 -0.012652301
71.05 -0.01266774
71.1 -0.012683247
71.15 -0.012698823
71.2 -0.01271447
71.25 -0.012730186
71.3 -0.012745972
71.35 -0.01276183
71.4 -0.012777758
71.45 -0.012793758
71.5 -0.012809829
71.55 -0.012825973
71.6 -0.012842188
71.65 -0.012858477
71.7 -0.012874839
71.75 -0.012891274
71.8 -0.012907783
71.85 -0.012924367
71.9 -0.012941025
71.95 -0.012957758
72 -0.012974566
72.05 -0.01299145
72.1 -0.01300841
72.15 -0.013025447
72.2 -0.01304256
72.25 -0.013059751
72.3 -0.013077019
72.35 -0.013094366
72.4 -0.01311179
72.45 -0.013129294
72.5 -0.013146877
72.55 -0.013164539
72.6 -0.013182282
72.65 -0.013200105
72.7 -0.013218009
72.75 -0.013235994
72.8 -0.013254061
72.85 -0.01327221
72.9 -0.013290441
72.95 -0.013308756
73 -0.013327153
73.05 -0.013345635
73.1 -0.013364201
73.15 -0.013382852
73.2 -0.013401588
73.25 -0.01342041
73.3 -0.013439318
73.35 -0.013458312
73.4 -0.013477393
73.45 -0.013496562
73.5 -0.013515819
73.55 -0.013535164
73.6 -0.013554598
73.65 -0.013574122
73.7 -0.013593735
73.75 -0.013613439
73.8 -0.013633233
73.85 -0.013653119
73.9 -0.013673096
73.95 -0.013693166
74 -0.013713329
74.05 -0.013733585
74.1 -0.013753935
74.15 -0.01377438
74.2 -0.013794919
74.25 -0.013815554
74.3 -0.013836284
74.35 -0.013857111
74.4 -0.013878035
74.45 -0.013899057
74.5 -0.013920177
74.55 -0.013941395
74.6 -0.013962713
74.65 -0.013984131
74.7 -0.014005649
74.75 -0.014027267
74.8 -0.014048988
74.85 -0.01407081
74.9 -0.014092735
74.95 -0.014114763
75 -0.014136895
75.05 -0.014159132
75.1 -0.014181473
75.15 -0.014203921
75.2 -0.014226474
75.25 -0.014249134
75.3 -0.014271902
75.35 -0.014294778
75.4 -0.014317763
75.45 -0.014340857
75.5 -0.014364061
75.55 -0.014387376
75.6 -0.014410802
75.65 -0.014434341
75.7 -0.014457992
75.75 -0.014481756
75.8 -0.014505634
75.85 -0.014529627
75.9 -0.014553736
75.95 -0.01457796
76 -0.014602301
76.05 -0.01462676
76.1 -0.014651337
76.15 -0.014676033
76.2 -0.014700848
76.25 -0.014725784
76.3 -0.014750841
76.35 -0.01477602
76.4 -0.014801322
76.45 -0.014826746
76.5 -0.014852295
76.55 -0.014877969
76.6 -0.014903769
76.65 -0.014929694
76.7 -0.014955748
76.75 -0.014981929
76.8 -0.015008239
76.85 -0.015034678
76.9 -0.015061249
76.95 -0.01508795
77 -0.015114783
77.05 -0.01514175
77.1 -0.01516885
77.15 -0.015196085
77.2 -0.015223455
77.25 -0.015250962
77.3 -0.015278606
77.35 -0.015306388
77.4 -0.015334309
77.45 -0.01536237
77.5 -0.015390572
77.55 -0.015418916
77.6 -0.015447402
77.65 -0.015476032
77.7 -0.015504806
77.75 -0.015533726
77.8 -0.015562793
77.85 -0.015592006
77.9 -0.015621368
77.95 -0.01565088
78 -0.015680542
78.05 -0.015710355
78.1 -0.015740321
78.15 -0.01577044
78.2 -0.015800713
78.25 -0.015831142
78.3 -0.015861728
78.35 -0.015892471
78.4 -0.015923372
78.45 -0.015954434
78.5 -0.015985656
78.55 -0.01601704
78.6 -0.016048587
78.65 -0.016080298
78.7 -0.016112175
78.75 -0.016144218
78.8 -0.016176428
78.85 -0.016208807
78.9 -0.016241356
78.95 -0.016274077
79 -0.016306969
79.05 -0.016340035
79.1 -0.016373276
79.15 -0.016406692
79.2 -0.016440286
79.25 -0.016474058
79.3 -0.01650801
79.35 -0.016542143
79.4 -0.016576458
79.45 -0.016610957
79.5 -0.016645641
79.55 -0.016680511
79.6 -0.016715568
79.65 -0.016750815
79.7 -0.016786251
79.75 -0.01682188
79.8 -0.016857701
79.85 -0.016893717
79.9 -0.016929929
79.95 -0.016966338
80 -0.017002946
80.05 -0.017039754
80.1 -0.017076764
80.15 -0.017113978
80.2 -0.017151396
80.25 -0.01718902
80.3 -0.017226852
80.35 -0.017264894
80.4 -0.017303147
80.45 -0.017341612
80.5 -0.017380291
80.55 -0.017419186
80.6 -0.017458299
80.65 -0.017497631
80.7 -0.017537183
80.75 -0.017576958
80.8 -0.017616957
80.85 -0.017657183
80.9 -0.017697635
80.95 -0.017738318
81 -0.017779231
81.05 -0.017820377
81.1 -0.017861759
81.15 -0.017903377
81.2 -0.017945233
81.25 -0.01798733
81.3 -0.01802967
81.35 -0.018072253
81.4 -0.018115083
81.45 -0.018158161
81.5 -0.018201489
81.55 -0.018245069
81.6 -0.018288903
81.65 -0.018332994
81.7 -0.018377343
81.75 -0.018421952
81.8 -0.018466824
81.85 -0.01851196
81.9 -0.018557363
81.95 -0.018603036
82 -0.018648979
82.05 -0.018695196
82.1 -0.018741689
82.15 -0.018788459
82.2 -0.01883551
82.25 -0.018882844
82.3 -0.018930462
82.35 -0.018978368
82.4 -0.019026564
82.45 -0.019075052
82.5 -0.019123835
82.55 -0.019172916
82.6 -0.019222296
82.65 -0.019271978
82.7 -0.019321965
82.75 -0.01937226
82.8 -0.019422865
82.85 -0.019473783
82.9 -0.019525017
82.95 -0.019576569
83 -0.019628442
83.05 -0.019680639
83.1 -0.019733163
83.15 -0.019786017
83.2 -0.019839203
83.25 -0.019892724
83.3 -0.019946585
83.35 -0.020000787
83.4 -0.020055333
83.45 -0.020110227
83.5 -0.020165472
83.55 -0.020221071
83.6 -0.020277027
83.65 -0.020333343
83.7 -0.020390023
83.75 -0.02044707
83.8 -0.020504488
83.85 -0.020562279
83.9 -0.020620448
83.95 -0.020678997
84 -0.020737931
84.05 -0.020797253
84.1 -0.020856966
84.15 -0.020917074
84.2 -0.020977581
84.25 -0.02103849
84.3 -0.021099806
84.35 -0.021161533
84.4 -0.021223673
84.45 -0.021286232
84.5 -0.021349213
84.55 -0.02141262
84.6 -0.021476457
84.65 -0.021540729
84.7 -0.02160544
84.75 -0.021670594
84.8 -0.021736195
84.85 -0.021802247
84.9 -0.021868756
84.95 -0.021935726
85 -0.022003161
85.05 -0.022071066
85.1 -0.022139445
85.15 -0.022208303
85.2 -0.022277646
85.25 -0.022347478
85.3 -0.022417804
85.35 -0.022488628
85.4 -0.022559957
85.45 -0.022631795
85.5 -0.022704147
85.55 -0.022777019
85.6 -0.022850416
85.65 -0.022924344
85.7 -0.022998807
85.75 -0.023073813
85.8 -0.023149365
85.85 -0.023225471
85.9 -0.023302136
85.95 -0.023379365
86 -0.023457165
86.05 -0.023535542
86.1 -0.023614501
86.15 -0.02369405
86.2 -0.023774197
86.25 -0.023854944
86.3 -0.0239363
86.35 -0.024018271
86.4 -0.024100864
86.45 -0.024184086
86.5 -0.024267944
86.55 -0.024352445
86.6 -0.024437595
86.65 -0.024523403
86.7 -0.024609875
86.75 -0.024697019
86.8 -0.024784843
86.85 -0.024873354
86.9 -0.02496256
86.95 -0.025052469
87 -0.025143089
87.05 -0.025234428
87.1 -0.025326495
87.15 -0.025419298
87.2 -0.025512845
87.25 -0.025607145
87.3 -0.025702207
87.35 -0.02579804
87.4 -0.025894652
87.45 -0.025992055
87.5 -0.026090255
87.55 -0.026189264
87.6 -0.026289091
87.65 -0.026389746
87.7 -0.026491238
87.75 -0.026593578
87.8 -0.026696776
87.85 -0.026800843
87.9 -0.026905789
87.95 -0.027011626
88 -0.027118364
88.05 -0.027226014
88.1 -0.027334588
88.15 -0.027444098
88.2 -0.027554554
88.25 -0.02766597
88.3 -0.027778358
88.35 -0.027891729
88.4 -0.028006097
88.45 -0.028121474
88.5 -0.028237873
88.55 -0.028355307
88.6 -0.028473791
88.65 -0.028593337
88.7 -0.028713961
88.75 -0.028835675
88.8 -0.028958494
88.85 -0.029082434
88.9 -0.029207509
88.95 -0.029333734
89 -0.029461125
89.05 -0.029589698
89.1 -0.029719469
89.15 -0.029850454
89.2 -0.02998267
89.25 -0.030116134
89.3 -0.030250863
89.35 -0.030386875
89.4 -0.030524188
89.45 -0.03066282
89.5 -0.03080279
89.55 -0.030944117
89.6 -0.031086819
89.65 -0.031230918
89.7 -0.031376433
89.75 -0.031523384
89.8 -0.031671793
89.85 -0.03182168
89.9 -0.031973068
89.95 -0.032125978
90 -0.032280434
90.05 -0.032436458
90.1 -0.032594073
90.15 -0.032753304
90.2 -0.032914175
90.25 -0.033076711
90.3 -0.033240937
90.35 -0.03340688
90.4 -0.033574565
90.45 -0.033744021
90.5 -0.033915274
90.55 -0.034088353
90.6 -0.034263286
90.65 -0.034440103
90.7 -0.034618834
90.75 -0.034799509
90.8 -0.03498216
90.85 -0.035166818
90.9 -0.035353518
90.95 -0.03554229
91 -0.035733171
91.05 -0.035926194
91.1 -0.036121395
91.15 -0.036318811
91.2 -0.036518479
91.25 -0.036720437
91.3 -0.036924723
91.35 -0.037131379
91.4 -0.037340443
91.45 -0.037551958
91.5 -0.037765967
91.55 -0.037982513
91.6 -0.03820164
91.65 -0.038423395
91.7 -0.038647824
91.75 -0.038874975
91.8 -0.039104896
91.85 -0.039337639
91.9 -0.039573253
91.95 -0.039811793
92 -0.040053312
92.05 -0.040297864
92.1 -0.040545507
92.15 -0.040796299
92.2 -0.041050299
92.25 -0.041307568
92.3 -0.041568168
92.35 -0.041832164
92.4 -0.042099621
92.45 -0.042370607
92.5 -0.042645191
92.55 -0.042923444
92.6 -0.043205438
92.65 -0.043491249
92.7 -0.043780953
92.75 -0.044074629
92.8 -0.044372358
92.85 -0.044674223
92.9 -0.04498031
92.95 -0.045290707
93 -0.045605502
93.05 -0.04592479
93.1 -0.046248666
93.15 -0.046577228
93.2 -0.046910575
93.25 -0.047248813
93.3 -0.047592048
93.35 -0.047940389
93.4 -0.04829395
93.45 -0.048652847
93.5 -0.0490172
93.55 -0.049387131
93.6 -0.049762768
93.65 -0.050144243
93.7 -0.050531689
93.75 -0.050925246
93.8 -0.051325057
93.85 -0.05173127
93.9 -0.052144037
93.95 -0.052563516
94 -0.052989868
94.05 -0.053423262
94.1 -0.05386387
94.15 -0.05431187
94.2 -0.054767447
94.25 -0.055230792
94.3 -0.0557021
94.35 -0.056181576
94.4 -0.056669429
94.45 -0.057165877
94.5 -0.057671145
94.55 -0.058185465
94.6 -0.058709078
94.65 -0.059242233
94.7 -0.059785189
94.75 -0.060338211
94.8 -0.060901578
94.85 -0.061475576
94.9 -0.062060502
94.95 -0.062656664
95 -0.063264382
95.05 -0.063883988
95.1 -0.064515825
95.15 -0.065160251
95.2 -0.065817638
95.25 -0.066488369
95.3 -0.067172845
95.35 -0.067871482
95.4 -0.068584713
95.45 -0.069312987
95.5 -0.070056772
95.55 -0.070816554
95.6 -0.071592841
95.65 -0.072386159
95.7 -0.073197058
95.75 -0.074026111
95.8 -0.074873915
95.85 -0.075741091
95.9 -0.076628288
95.95 -0.077536184
96 -0.078465486
96.05 -0.07941693
96.1 -0.080391289
96.15 -0.081389366
96.2 -0.082412001
96.25 -0.083460079
96.3 -0.084534518
96.35 -0.085636282
96.4 -0.086766378
96.45 -0.087925863
96.5 -0.089115841
96.55 -0.090337473
96.6 -0.091591972
96.65 -0.092880614
96.7 -0.094204735
96.75 -0.095565735
96.8 -0.096965093
96.85 -0.098404355
96.9 -0.099885145
96.95 -0.10140917
97 -0.10297824
97.05 -0.10459423
97.1 -0.10625914
97.15 -0.10797506
97.2 -0.10974421
97.25 -0.1115689
97.3 -0.11345159
97.35 -0.11539486
97.4 -0.11740145
97.45 -0.11947424
97.5 -0.12161626
97.55 -0.12383072
97.6 -0.12612103
97.65 -0.12849077
97.7 -0.13094374
97.75 -0.13348395
97.8 -0.13611566
97.85 -0.13884336
97.9 -0.14167183
97.95 -0.14460612
98 -0.14765159
98.05 -0.15081393
98.1 -0.15409916
98.15 -0.15751369
98.2 -0.16106432
98.25 -0.16475827
98.3 -0.16860322
98.35 -0.17260733
98.4 -0.17677929
98.45 -0.18112834
98.5 -0.18566431
98.55 -0.19039768
98.6 -0.1953396
98.65 -0.20050198
98.7 -0.20589749
98.75 -0.21153965
98.8 -0.21744289
98.85 -0.22362262
98.9 -0.23009528
98.95 -0.23687845
99 -0.2439909
99.05 -0.25145268
99.1 -0.25928527
99.15 -0.26751163
99.2 -0.27615631
99.25 -0.28524562
99.3 -0.29480772
99.35 -0.30487278
99.4 -0.31547314
99.45 -0.32664346
99.5 -0.3384209
99.55 -0.35084534
99.6 -0.36395955
99.65 -0.37780947
99.7 -0.39244441
99.75 -0.40791733
99.8 -0.42428516
99.85 -0.44160905
99.9 -0.45995478
99.95 -0.47939307
100 -0.5
&
@target G1.S3
@type xy
0 -0.49848
0.05 -0.476529
0.1 -0.440556
0.15 -0.450454
0.2 -0.416228
0.25 -0.39745
0.3 -0.396252
0.35 -0.360828
0.4 -0.359255
0.45 -0.345982
0.5 -0.341788
0.55 -0.344317
0.6 -0.319986
0.65 -0.305569
0.7 -0.306246
0.75 -0.26865
0.8 -0.298021
0.85 -0.262108
0.9 -0.258703
0.95 -0.237118
1 -0.248179
1.05 -0.209359
1.1 -0.234526
1.15 -0.218634
1.2 -0.210828
1.25 -0.248933
1.3 -0.22016
1.35 -0.212862
1.4 -0.193239
1.45 -0.198265
1.5 -0.180399
1.55 -0.167967
1.6 -0.162806
1.65 -0.177762
1.7 -0.162665
1.75 -0.173656
1.8 -0.162536
1.85 -0.155743
1.9 -0.141497
1.95 -0.159818
2 -0.165351
2.05 -0.146462
2.1 -0.14032
2.15 -0.143558
2.2 -0.127018
2.25 -0.13984
2.3 -0.133311
2.35 -0.136179
2.4 -0.123196
2.45 -0.116064
2.5 -0.109904
2.55 -0.126868
2.6 -0.115878
2.65 -0.123109
2.7 -0.114518
2.75 -0.114734
2.8 -0.11917
2.85 -0.107007
2.9 -0.103118
2.95 -0.101169
3 -0.109285
3.05 -0.100584
3.1 -0.0914559
3.15 -0.092798
3.2 -0.110336
3.25 -0.107296
3.3 -0.0936168
3.35 -0.0920746
3.4 -0.0836575
3.45 -0.0881147
3.5 -0.0922017
3.55 -0.0830081
3.6 -0.0954483
3.65 -0.0961771
3.7 -0.0764348
3.75 -0.0827352
3.8 -0.0849071
3.85 -0.0797496
3.9 -0.074023
3.95 -0.0823543
4 -0.0802122
4.05 -0.0734613
4.1 -0.0843363
4.15 -0.0722735
4.2 -0.0786885
4.25 -0.0734213
4.3 -0.0668083
4.35 -0.0698092
4.4 -0.07066
4.45 -0.0607233
4.5 -0.0626569
4.55 -0.0728504
4.6 -0.0735967
4.65 -0.0682095
4.7 -0.0753912
4.75 -0.0629658
4.8 -0.0597093
4.85 -0.0625638
4.9 -0.0690968
4.95 -0.0597956
5 -0.0613293
5.05 -0.0693137
5.1 -0.0615444
5.15 -0.0565528
5.2 -0.0620881
5.25 -0.0600838
5.3 -0.0623188
5.35 -0.0625575
5.4 -0.0531455
5.45 -0.0619704
5.5 -0.0528438
5.55 -0.0577363
5.6 -0.0628321
5.65 -0.0593169
5.7 -0.0553236
5.75 -0.0553195
5.8 -0.0555022
5.85 -0.0570806
5.9 -0.0523035
5.95 -0.05268
6 -0.0565184
6.05 -0.04724
6.1 -0.0484387
6.15 -0.0506905
6.2 -0.0461306
6.25 -0.0489385
6.3 -0.0441072
6.35 -0.0539927
6.4 -0.0463453
6.45 -0.0500347
6.5 -0.0425116
6.55 -0.0452285
6.6 -0.0500915
6.65 -0.046574
6.7 -0.0483301
6.75 -0.046795
6.8 -0.0430484
6.85 -0.0464155
6.9 -0.0511993
6.95 -0.0447764
7 -0.0404209
7.05 -0.0445776
7.1 -0.0447049
7.15 -0.0416875
7.2 -0.0544328
7.25 -0.0439497
7.3 -0.0466563
7.35 -0.0446402
7.4 -0.0464558
7.45 -0.048434
7.5 -0.0421171
7.55 -0.04383
7.6 -0.0389094
7.65 -0.0478329
7.7 -0.0490614
7.75 -0.0404625
7.8 -0.0399704
7.85 -0.0381241
7.9 -0.036337
7.95 -0.0412081
8 -0.0422978
8.05 -0.0403583
8.1 -0.0435348
8.15 -0.0366898
8.2 -0.0380782
8.25 -0.039393
8.3 -0.0366906
8.35 -0.0421436
8.4 -0.0386371
8.45 -0.0351782
8.5 -0.0364164
8.55 -0.033694
8.6 -0.0383456
8.65 -0.035575
8.7 -0.0370542
8.75 -0.0368545
8.8 -0.0386006
8.85 -0.0379549
8.9 -0.036851
8.95 -0.0348809
9 -0.0342081
9.05 -0.0331743
9.1 -0.0381491
9.15 -0.032018
9.2 -0.0332038
9.25 -0.0355938
9.3 -0.0340599
9.35 -0.036001
9.4 -0.0350329
9.45 -0.0312214
9.5 -0.0324787
9.55 -0.0319275
9.6 -0.033547
9.65 -0.0365691
9.7 -0.0333098
9.75 -0.032117
9.8 -0.0348579
9.85 -0.0323535
9.9 -0.0318627
9.95 -0.0309134
10 -0.0309244
10.05 -0.0290952
10.1 -0.0343309
10.15 -0.0326752
10.2 -0.0304447
10.25 -0.0339898
10.3 -0.0278834
10.35 -0.0338513
10.4 -0.0291505
10.45 -0.0320849
10.5 -0.0291525
10.55 -0.0304111
10.6 -0.0315502
10.65 -0.0281392
10.7 -0.0295145
10.75 -0.0292064
10.8 -0.0289344
10.85 -0.0319398
10.9 -0.0269673
10.95 -0.0324929
11 -0.0295362
11.05 -0.0309727
11.1 -0.0296015
11.15 -0.0300542
11.2 -0.0278096
11.25 -0.0293188
11.3 -0.0294963
11.35 -0.0293869
11.4 -0.0297867
11.45 -0.0277248
11.5 -0.025721
11.55 -0.029223
11.6 -0.0268911
11.65 -0.0276467
11.7 -0.0302571
11.75 -0.0282366
11.8 -0.0253307
11.85 -0.0272583
11.9 -0.0253679
11.95 -0.0242649
12 -0.0283913
12.05 -0.0254792
12.1 -0.0274345
12.15 -0.0280478
12.2 -0.0249696
12.25 -0.0290815
12.3 -0.0253185
12.35 -0.0299704
12.4 -0.026243
12.45 -0.0267222
12.5 -0.0257415
12.55 -0.0275577
12.6 -0.0242128
12.65 -0.0251661
12.7 -0.026808
12.75 -0.0247276
12.8 -0.0268476
12.85 -0.0294159
12.9 -0.0264541
12.95 -0.02657
13 -0.0264905
13.05 -0.0241486
13.1 -0.0249524
13.15 -0.0265127
13.2 -0.0266707
13.25 -0.0244118
13.3 -0.0267976
13.35 -0.0264033
13.4 -0.0235843
13.45 -0.0241947
13.5 -0.0240839
13.55 -0.0219127
13.6 -0.024721
13.65 -0.0262456
13.7 -0.0243446
13.75 -0.0216378
13.8 -0.0257716
13.85 -0.0252003
13.9 -0.0284848
13.95 -0.0243518
14 -0.021848
14.05 -0.0243927
14.1 -0.0206187
14.15 -0.0196777
14.2 -0.0214743
14.25 -0.0229257
14.3 -0.0228604
14.35 -0.0201131
14.4 -0.0217838
14.45 -0.029176
14.5 -0.0222036
14.55 -0.0253842
14.6 -0.0228578
14.65 -0.0238846
14.7 -0.0240842
14.75 -0.0200777
14.8 -0.0215607
14.85 -0.0201699
14.9 -0.0186828
14.95 -0.020122
15 -0.0247793
15.05 -0.0227353
15.1 -0.0218918
15.15 -0.0203942
15.2 -0.0198625
15.25 -0.0194299
15.3 -0.0213355
15.35 -0.0216999
15.4 -0.0230312
15.45 -0.0217192
15.5 -0.0229665
15.55 -0.021325
15.6 -0.0223553
15.65 -0.0208646
15.7 -0.0214969
15.75 -0.0204158
15.8 -0.0182448
15.85 -0.0254555
15.9 -0.0202145
15.95 -0.0215626
16 -0.0229864
16.05 -0.0217613
16.1 -0.0186682
16.15 -0.019374
16.2 -0.0167761
16.25 -0.0218328
16.3 -0.0193324
16.35 -0.0195472
16.4 -0.020058
16.45 -0.0205624
16.5 -0.0203869
16.55 -0.0193285
16.6 -0.0192496
16.65 -0.0168078
16.7 -0.0231561
16.75 -0.0182918
16.8 -0.0200121
16.85 -0.0208838
16.9 -0.0183235
16.95 -0.0219144
17 -0.017936
17.05 -0.0191324
17.1 -0.0178708
17.15 -0.0197536
17.2 -0.0169834
17.25 -0.0195653
17.3 -0.019983
17.35 -0.0199927
17.4 -0.0232052
17.45 -0.0182644
17.5 -0.0185084
17.55 -0.019514
17.6 -0.0196115
17.65 -0.0218634
17.7 -0.0202025
17.75 -0.0177164
17.8 -0.0180859
17.85 -0.0187645
17.9 -0.0186747
17.95 -0.0172003
18 -0.019203
18.05 -0.0189852
18.1 -0.018703
18.15 -0.0177453
18.2 -0.018347
18.25 -0.0170246
18.3 -0.0163762
18.35 -0.0180816
18.4 -0.0191236
18.45 -0.0213373
18.5 -0.0174446
18.55 -0.017948
18.6 -0.0171091
18.65 -0.018528
18.7 -0.0179736
18.75 -0.0181487
18.8 -0.017534
18.85 -0.018341
18.9 -0.0181542
18.95 -0.0172607
19 -0.0173412
19.05 -0.0174348
19.1 -0.0163816
19.15 -0.0174828
19.2 -0.0191585
19.25 -0.0176408
19.3 -0.0177604
19.35 -0.0192367
19.4 -0.0187713
19.45 -0.017666
19.5 -0.016907
19.55 -0.016831
19.6 -0.0180237
19.65 -0.0183275
19.7 -0.018928
19.75 -0.0169164
19.8 -0.0187879
19.85 -0.0178107
19.9 -0.0166393
19.95 -0.0156569
20 -0.0164525
20.05 -0.016895
20.1 -0.0170732
20.15 -0.0166253
20.2 -0.0191011
20.25 -0.0166796
20.3 -0.0148683
20.35 -0.0188321
20.4 -0.0169452
20.45 -0.0157586
20.5 -0.0201475
20.55 -0.0155756
20.6 -0.0154066
20.65 -0.0161768
20.7 -0.0179666
20.75 -0.0177675
20.8 -0.0162879
20.85 -0.0144598
20.9 -0.017592
20.95 -0.0151716
21 -0.0174213
21.05 -0.016014
21.1 -0.0144358
21.15 -0.0167479
21.2 -0.0161172
21.25 -0.0161946
21.3 -0.0140676
21.35 -0.0148323
21.4 -0.015887
21.45 -0.0146347
21.5 -0.0175031
21.55 -0.0165175
21.6 -0.0137597
21.65 -0.0159831
21.7 -0.0160439
21.75 -0.0158932
21.8 -0.0141319
21.85 -0.0151659
21.9 -0.0156109
21.95 -0.0159217
22 -0.0173986
22.05 -0.0152738
22.1 -0.0147187
22.15 -0.0137811
22.2 -0.0134643
22.25 -0.0158638
22.3 -0.0154848
22.35 -0.01635
22.4 -0.0146227
22.45 -0.0145903
22.5 -0.0172077
22.55 -0.0150766
22.6 -0.0151918
22.65 -0.016513
22.7 -0.0170039
22.75 -0.0147669
22.8 -0.0159758
22.85 -0.0155602
22.9 -0.0130009
22.95 -0.0131436
23 -0.0140737
23.05 -0.0150565
23.1 -0.0151734
23.15 -0.014597
23.2 -0.0147565
23.25 -0.0160147
23.3 -0.0150466
23.35 -0.0164197
23.4 -0.0152991
23.45 -0.0146567
23.5 -0.01634
23.55 -0.0141118
23.6 -0.0147039
23.65 -0.0141777
23.7 -0.0138333
23.75 -0.0154296
23.8 -0.014448
23.85 -0.0150304
23.9 -0.0153041
23.95 -0.0129832
24 -0.0149135
24.05 -0.0139504
24.1 -0.0155618
24.15 -0.0160376
24.2 -0.0143511
24.25 -0.0137829
24.3 -0.0162494
24.35 -0.0154307
24.4 -0.0138485
24.45 -0.0133651
24.5 -0.0138638
24.55 -0.0136319
24.6 -0.0150833
24.65 -0.0131673
24.7 -0.0148955
24.75 -0.0153557
24.8 -0.0164414
24.85 -0.014577
24.9 -0.0130476
24.95 -0.0131577
25 -0.0148413
25.05 -0.0140029
25.1 -0.0148044
25.15 -0.013478
25.2 -0.014538
25.25 -0.0141278
25.3 -0.0127832
25.35 -0.0118729
25.4 -0.0138569
25.45 -0.0144654
25.5 -0.0140943
25.55 -0.0131361
25.6 -0.0133474
25.65 -0.0147922
25.7 -0.0131591
25.75 -0.0134081
25.8 -0.0133265
25.85 -0.0139393
25.9 -0.0121513
25.95 -0.0139393
26 -0.0128012
26.05 -0.0165462
26.1 -0.0131049
26.15 -0.0143154
26.2 -0.0144694
26.25 -0.0138141
26.3 -0.0138104
26.35 -0.0134036
26.4 -0.0148395
26.45 -0.0131403
26.5 -0.012941
26.55 -0.0127743
26.6 -0.012266
26.65 -0.0138476
26.7 -0.0137028
26.75 -0.0143026
26.8 -0.0138458
26.85 -0.0142222
26.9 -0.0127112
26.95 -0.0140459
27 -0.0129566
27.05 -0.0133174
27.1 -0.0129575
27.15 -0.0148614
27.2 -0.0124767
27.25 -0.0129312
27.3 -0.0129736
27.35 -0.0119876
27.4 -0.0118475
27.45 -0.0139895
27.5 -0.0135297
27.55 -0.0128181
27.6 -0.0122899
27.65 -0.0132463
27.7 -0.0153072
27.75 -0.0133775
27.8 -0.0126354
27.85 -0.0137796
27.9 -0.0124379
27.95 -0.0141869
28 -0.0122983
28.05 -0.0129733
28.1 -0.0115563
28.15 -0.0140331
28.2 -0.0130699
28.25 -0.012191
28.3 -0.0133043
28.35 -0.0135511
28.4 -0.0131436
28.45 -0.0128673
28.5 -0.0115509
28.55 -0.0125528
28.6 -0.0138889
28.65 -0.0132913
28.7 -0.0132674
28.75 -0.0129066
28.8 -0.0127412
28.85 -0.0132944
28.9 -0.0113165
28.95 -0.0118824
29 -0.0126806
29.05 -0.0117753
29.1 -0.0124529
29.15 -0.011937
29.2 -0.0132821
29.25 -0.0122742
29.3 -0.0120862
29.35 -0.0126821
29.4 -0.012913
29.45 -0.0119588
29.5 -0.0135624
29.55 -0.0125066
29.6 -0.0110874
29.65 -0.013391
29.7 -0.0131612
29.75 -0.0111861
29.8 -0.0129573
29.85 -0.00993465
29.9 -0.0144127
29.95 -0.0129441
30 -0.0117954
30.05 -0.0123169
30.1 -0.0126874
30.15 -0.0126763
30.2 -0.012487
30.25 -0.0129187
30.3 -0.0120078
30.35 -0.0127674
30.4 -0.0122363
30.45 -0.0127186
30.5 -0.0124184
30.55 -0.0112313
30.6 -0.0112369
30.65 -0.0112465
30.7 -0.0115125
30.75 -0.0145055
30.8 -0.0109178
30.85 -0.0145316
30.9 -0.0132321
30.95 -0.0118912
31 -0.0120942
31.05 -0.0122229
31.1 -0.0118434
31.15 -0.011804
31.2 -0.0114878
31.25 -0.0120364
31.3 -0.0124082
31.35 -0.0115337
31.4 -0.0132017
31.45 -0.0116079
31.5 -0.0113143
31.55 -0.0102732
31.6 -0.0101336
31.65 -0.0126522
31.7 -0.0110025
31.75 -0.0116342
31.8 -0.0116309
31.85 -0.0132367
31.9 -0.0103391
31.95 -0.0113641
32 -0.0125247
32.05 -0.0125399
32.1 -0.0144786
32.15 -0.0113758
32.2 -0.0110701
32.25 -0.0129637
32.3 -0.0115607
32.35 -0.0121554
32.4 -0.0117749
32.45 -0.0120308
32.5 -0.0123789
32.55 -0.0118518
32.6 -0.0111916
32.65 -0.0112755
32.7 -0.0124132
32.75 -0.0116784
32.8 -0.0111374
32.85 -0.0112682
32.9 -0.0114956
32.95 -0.0111311
33 -0.0128204
33.05 -0.0111892
33.1 -0.0124118
33.15 -0.0110144
33.2 -0.00986989
33.25 -0.0121841
33.3 -0.0109479
33.35 -0.0114846
33.4 -0.0121814
33.45 -0.0125343
33.5 -0.0114351
33.55 -0.0126012
33.6 -0.0106332
33.65 -0.0115466
33.7 -0.0105083
33.75 -0.0110738
33.8 -0.0114546
33.85 -0.0119705
33.9 -0.0115302
33.95 -0.0108842
34 -0.011544
34.05 -0.00939567
34.1 -0.0117216
34.15 -0.0114906
34.2 -0.010648
34.25 -0.0118332
34.3 -0.0101455
34.35 -0.0120369
34.4 -0.0110155
34.45 -0.0102411
34.5 -0.0109982
34.55 -0.0100777
34.6 -0.0127076
34.65 -0.0118738
34.7 -0.0112835
34.75 -0.0106317
34.8 -0.0101576
34.85 -0.0112655
34.9 -0.0106956
34.95 -0.0117149
35 -0.0126737
35.05 -0.011144
35.1 -0.0106648
35.15 -0.00988061
35.2 -0.0110293
35.25 -0.0113927
35.3 -0.0120124
35.35 -0.011726
35.4 -0.0130808
35.45 -0.0123135
35.5 -0.011761
35.55 -0.0112481
35.6 -0.0103054
35.65 -0.0125742
35.7 -0.0115928
35.75 -0.0110422
35.8 -0.0115085
35.85 -0.0113753
35.9 -0.00979995
35.95 -0.010054
36 -0.0105813
36.05 -0.0110542
36.1 -0.011684
36.15 -0.00999629
36.2 -0.0111598
36.25 -0.0105739
36.3 -0.0108792
36.35 -0.00980159
36.4 -0.0127619
36.45 -0.0106378
36.5 -0.0126109
36.55 -0.0114008
36.6 -0.00974379
36.65 -0.0109983
36.7 -0.0102192
36.75 -0.0111668
36.8 -0.010949
36.85 -0.0126357
36.9 -0.0107275
36.95 -0.0106099
37 -0.0103356
37.05 -0.00992293
37.1 -0.0106833
37.15 -0.0118731
37.2 -0.0117971
37.25 -0.0107147
37.3 -0.0105569
37.35 -0.0120728
37.4 -0.0116109
37.45 -0.0095438
37.5 -0.0124899
37.55 -0.0112821
37.6 -0.0115271
37.65 -0.0107888
37.7 -0.0106176
37.75 -0.0109658
37.8 -0.0108348
37.85 -0.0103298
37.9 -0.010684
37.95 -0.0111467
38 -0.0111521
38.05 -0.00976037
38.1 -0.011209
38.15 -0.00966254
38.2 -0.0111951
38.25 -0.00975238
38.3 -0.0106784
38.35 -0.0106047
38.4 -0.00976889
38.45 -0.0109579
38.5 -0.0116838
38.55 -0.0105713
38.6 -0.00982005
38.65 -0.0103226
38.7 -0.010452
38.75 -0.0108747
38.8 -0.010627
38.85 -0.0122548
38.9 -0.0105462
38.95 -0.0121975
39 -0.00980391
39.05 -0.0106333
39.1 -0.0104092
39.15 -0.0109469
39.2 -0.0105372
39.25 -0.0102939
39.3 -0.011076
39.35 -0.010189
39.4 -0.0106182
39.45 -0.0105741
39.5 -0.0111083
39.55 -0.0105871
39.6 -0.0103306
39.65 -0.0101722
39.7 -0.00981837
39.75 -0.0105948
39.8 -0.00971721
39.85 -0.011493
39.9 -0.00969273
39.95 -0.0111844
40 -0.0102174
40.05 -0.00932607
40.1 -0.0108713
40.15 -0.00995539
40.2 -0.0100193
40.25 -0.0114847
40.3 -0.010491
40.35 -0.0109486
40.4 -0.0118496
40.45 -0.0114409
40.5 -0.0114239
40.55 -0.00980521
40.6 -0.00964995
40.65 -0.0115018
40.7 -0.0113738
40.75 -0.0106734
40.8 -0.00989449
40.85 -0.01092
40.9 -0.00992353
40.95 -0.0109041
41 -0.0112967
41.05 -0.0101403
41.1 -0.0101787
41.15 -0.0107082
41.2 -0.00992066
41.25 -0.0112496
41.3 -0.0118644
41.35 -0.010023
41.4 -0.0112527
41.45 -0.0101201
41.5 -0.0107164
41.55 -0.0116531
41.6 -0.00992754
41.65 -0.00993674
41.7 -0.0109402
41.75 -0.0114473
41.8 -0.00960896
41.85 -0.0114909
41.9 -0.00980465
41.95 -0.0100781
42 -0.00978253
42.05 -0.00976366
42.1 -0.00935699
42.15 -0.0106262
42.2 -0.0112749
42.25 -0.0102578
42.3 -0.00976336
42.35 -0.00975697
42.4 -0.00981967
42.45 -0.00952479
42.5 -0.0103863
42.55 -0.0103699
42.6 -0.0112265
42.65 -0.00985646
42.7 -0.00908544
42.75 -0.0104843
42.8 -0.0101049
42.85 -0.00968516
42.9 -0.0111247
42.95 -0.00982195
43 -0.0111755
43.05 -0.0113635
43.1 -0.0105213
43.15 -0.0100988
43.2 -0.00933076
43.25 -0.0124555
43.3 -0.0100142
43.35 -0.0094614
43.4 -0.0106749
43.45 -0.011018
43.5 -0.00988761
43.55 -0.010455
43.6 -0.00927658
43.65 -0.010263
43.7 -0.0102776
43.75 -0.0107985
43.8 -0.00956182
43.85 -0.00882583
43.9 -0.0107126
43.95 -0.0112018
44 -0.00928207
44.05 -0.00942273
44.1 -0.0105636
44.15 -0.0107145
44.2 -0.0102411
44.25 -0.0107583
44.3 -0.00961149
44.35 -0.0104056
44.4 -0.0108192
44.45 -0.0103464
44.5 -0.0109926
44.55 -0.00951241
44.6 -0.00986419
44.65 -0.0103198
44.7 -0.0107687
44.75 -0.0109307
44.8 -0.00939424
44.85 -0.0103633
44.9 -0.0105139
44.95 -0.00969416
45 -0.00985776
45.05 -0.00987348
45.1 -0.00950648
45.15 -0.00924352
45.2 -0.0115712
45.25 -0.0109528
45.3 -0.00908571
45.35 -0.00988312
45.4 -0.0104261
45.45 -0.0107999
45.5 -0.00999607
45.55 -0.00972588
45.6 -0.0105482
45.65 -0.0104316
45.7 -0.00987924
45.75 -0.0104267
45.8 -0.0111815
45.85 -0.0104114
45.9 -0.0111385
45.95 -0.00886253
46 -0.00909167
46.05 -0.0103617
46.1 -0.0102771
46.15 -0.00998228
46.2 -0.0105695
46.25 -0.0104901
46.3 -0.0102926
46.35 -0.0093605
46.4 -0.0101161
46.45 -0.00992928
46.5 -0.0092146
46.55 -0.0102671
46.6 -0.010467
46.65 -0.009816
46.7 -0.010508
46.75 -0.0104032
46.8 -0.00994816
46.85 -0.00880656
46.9 -0.00978554
46.95 -0.0100585
47 -0.00931644
47.05 -0.00986581
47.1 -0.00954697
47.15 -0.0098567
47.2 -0.0110312
47.25 -0.0104605
47.3 -0.0109781
47.35 -0.010643
47.4 -0.0098141
47.45 -0.00946892
47.5 -0.0105792
47.55 -0.00911997
47.6 -0.00993913
47.65 -0.00988917
47.7 -0.0111119
47.75 -0.0106884
47.8 -0.00980231
47.85 -0.00961267
47.9 -0.0089541
47.95 -0.00895568
48 -0.00985298
48.05 -0.0119571
48.1 -0.0100951
48.15 -0.0101029
48.2 -0.0102067
48.25 -0.00929958
48.3 -0.00970224
48.35 -0.0102367
48.4 -0.0104039
48.45 -0.00986516
48.5 -0.00840266
48.55 -0.0100601
48.6 -0.00988103
48.65 -0.00931292
48.7 -0.0108464
48.75 -0.00966586
48.8 -0.0094169
48.85 -0.00833747
48.9 -0.0098984
48.95 -0.0108265
49 -0.0106976
49.05 -0.00949683
49.1 -0.00987359
49.15 -0.010464
49.2 -0.0098004
49.25 -0.0103549
49.3 -0.00969731
49.35 -0.00989674
49.4 -0.00991651
49.45 -0.010329
49.5 -0.00972417
49.55 -0.0107574
49.6 -0.010049
49.65 -0.00996969
49.7 -0.00902567
49.75 -0.00977845
49.8 -0.00925777
49.85 -0.0107309
49.9 -0.00960726
49.95 -0.00965424
50 -0.0102837
50.05 -0.0111653
50.1 -0.0100371
50.15 -0.00981228
50.2 -0.00961363
50.25 -0.0101252
50.3 -0.00958186
50.35 -0.00931764
50.4 -0.011817
50.45 -0.0106361
50.5 -0.0102353
50.55 -0.00858465
50.6 -0.0108975
50.65 -0.0114537
50.7 -0.00949049
50.75 -0.0101588
50.8 -0.00873936
50.85 -0.00938811
50.9 -0.00958517
50.95 -0.0101317
51 -0.0104886
51.05 -0.00976917
51.1 -0.0101367
51.15 -0.00967539
51.2 -0.0106859
51.25 -0.00902272
51.3 -0.00885165
51.35 -0.0101519
51.4 -0.00946915
51.45 -0.010637
51.5 -0.00949847
51.55 -0.0100684
51.6 -0.00998541
51.65 -0.0108723
51.7 -0.00951229
51.75 -0.0100854
51.8 -0.00980852
51.85 -0.0111099
51.9 -0.00965709
51.95 -0.0102315
52 -0.0106798
52.05 -0.00981747
52.1 -0.010324
52.15 -0.0107892
52.2 -0.0090747
52.25 -0.0100263
52.3 -0.00895442
52.35 -0.0089258
52.4 -0.0105518
52.45 -0.0108017
52.5 -0.0109983
52.55 -0.0108289
52.6 -0.00951162
52.65 -0.0102784
52.7 -0.0101351
52.75 -0.00979623
52.8 -0.00903695
52.85 -0.0107768
52.9 -0.00989261
52.95 -0.0104182
53 -0.0106331
53.05 -0.0104585
53.1 -0.00967751
53.15 -0.00949303
53.2 -0.0102824
53.25 -0.0104499
53.3 -0.00992159
53.35 -0.00975814
53.4 -0.0100413
53.45 -0.00994452
53.5 -0.0102449
53.55 -0.0100313
53.6 -0.010673
53.65 -0.0100631
53.7 -0.0110323
53.75 -0.00942566
53.8 -0.0088501
53.85 -0.00893442
53.9 -0.0107687
53.95 -0.0109224
54 -0.00926085
54.05 -0.00940642
54.1 -0.0104342
54.15 -0.0106671
54.2 -0.0111632
54.25 -0.00953976
54.3 -0.0100883
54.35 -0.0103593
54.4 -0.0117689
54.45 -0.0100339
54.5 -0.0100728
54.55 -0.0106446
54.6 -0.00971344
54.65 -0.00909124
54.7 -0.00979903
54.75 -0.0102436
54.8 -0.0106533
54.85 -0.0103708
54.9 -0.0103581
54.95 -0.00995044
55 -0.0100083
55.05 -0.0102276
55.1 -0.00910997
55.15 -0.00970797
55.2 -0.00933644
55.25 -0.0109592
55.3 -0.00996149
55.35 -0.0104537
55.4 -0.00946739
55.45 -0.0095479
55.5 -0.0104988
55.55 -0.0103373
55.6 -0.00961707
55.65 -0.010146
55.7 -0.0110357
55.75 -0.00948864
55.8 -0.00982164
55.85 -0.0104007
55.9 -0.0104541
55.95 -0.0102194
56 -0.0100752
56.05 -0.01088
56.1 -0.0103088
56.15 -0.00899645
56.2 -0.0111524
56.25 -0.0107491
56.3 -0.0117982
56.35 -0.0100299
56.4 -0.0112594
56.45 -0.0107613
56.5 -0.00921277
56.55 -0.010023
56.6 -0.0100185
56.65 -0.0107897
56.7 -0.0107383
56.75 -0.00974261
56.8 -0.010505
56.85 -0.0093317
56.9 -0.00973249
56.95 -0.0100031
57 -0.00925354
57.05 -0.00980232
57.1 -0.0108081
57.15 -0.0109274
57.2 -0.00979272
57.25 -0.0102905
57.3 -0.010335
57.35 -0.00972911
57.4 -0.00994789
57.45 -0.0123842
57.5 -0.00969872
57.55 -0.0102991
57.6 -0.00985131
57.65 -0.0108297
57.7 -0.0113348
57.75 -0.00994526
57.8 -0.00995157
57.85 -0.0100041
57.9 -0.0103652
57.95 -0.0097474
58 -0.00993644
58.05 -0.00973887
58.1 -0.0111117
58.15 -0.0103014
58.2 -0.0103028
58.25 -0.00966023
58.3 -0.0109993
58.35 -0.0104209
58.4 -0.00922321
58.45 -0.0101441
58.5 -0.0123007
58.55 -0.010725
58.6 -0.0101009
58.65 -0.0108517
58.7 -0.00971968
58.75 -0.0113391
58.8 -0.00996614
58.85 -0.0106835
58.9 -0.00995615
58.95 -0.0110972
59 -0.0112676
59.05 -0.00964779
59.1 -0.0109452
59.15 -0.0092701
59.2 -0.0111086
59.25 -0.0112726
59.3 -0.00991132
59.35 -0.00924847
59.4 -0.0107823
59.45 -0.0103178
59.5 -0.0107044
59.55 -0.0105691
59.6 -0.0109831
59.65 -0.0104143
59.7 -0.0103787
59.75 -0.0105157
59.8 -0.0105812
59.85 -0.00940125
59.9 -0.00963453
59.95 -0.0114742
60 -0.00982357
60.05 -0.0100369
60.1 -0.0092553
60.15 -0.00985083
60.2 -0.0119111
60.25 -0.0115775
60.3 -0.00965949
60.35 -0.0119078
60.4 -0.0115168
60.45 -0.0111201
60.5 -0.00971984
60.55 -0.0112048
60.6 -0.0103525
60.65 -0.0105909
60.7 -0.0103839
60.75 -0.0105217
60.8 -0.0110367
60.85 -0.0105946
60.9 -0.0102465
60.95 -0.0108952
61 -0.010102
61.05 -0.011116
61.1 -0.0106458
61.15 -0.0111507
61.2 -0.010574
61.25 -0.0108351
61.3 -0.0116163
61.35 -0.00986424
61.4 -0.0109083
61.45 -0.0104191
61.5 -0.0120288
61.55 -0.00987632
61.6 -0.0108579
61.65 -0.0107578
61.7 -0.0113959
61.75 -0.0108198
61.8 -0.0122811
61.85 -0.00983746
61.9 -0.0109094
61.95 -0.0109339
62 -0.0109121
62.05 -0.0113127
62.1 -0.0103829
62.15 -0.0113011
62.2 -0.0106566
62.25 -0.0116515
62.3 -0.0105016
62.35 -0.00949324
62.4 -0.010936
62.45 -0.0108283
62.5 -0.0108625
62.55 -0.0105931
62.6 -0.010994
62.65 -0.00960275
62.7 -0.00967177
62.75 -0.0146594
62.8 -0.0111677
62.85 -0.0117721
62.9 -0.0107094
62.95 -0.0109465
63 -0.0113393
63.05 -0.0108231
63.1 -0.0100656
63.15 -0.0112188
63.2 -0.0104306
63.25 -0.00979822
63.3 -0.0107821
63.35 -0.0103495
63.4 -0.0111044
63.45 -0.00995858
63.5 -0.0116768
63.55 -0.0109968
63.6 -0.0119517
63.65 -0.0101773
63.7 -0.0103118
63.75 -0.0110592
63.8 -0.0116787
63.85 -0.010841
63.9 -0.0113649
63.95 -0.0113775
64 -0.011938
64.05 -0.0110564
64.1 -0.0106162
64.15 -0.0119994
64.2 -0.011067
64.25 -0.013484
64.3 -0.0102178
64.35 -0.0114925
64.4 -0.011152
64.45 -0.00897893
64.5 -0.0105405
64.55 -0.0107642
64.6 -0.011443
64.65 -0.00991577
64.7 -0.0102209
64.75 -0.0123891
64.8 -0.0108756
64.85 -0.0109034
64.9 -0.0117705
64.95 -0.010752
65 -0.0116763
65.05 -0.0112506
65.1 -0.0100164
65.15 -0.0106497
65.2 -0.012997
65.25 -0.0106221
65.3 -0.0102771
65.35 -0.0107064
65.4 -0.0112606
65.45 -0.0128633
65.5 -0.0104705
65.55 -0.010771
65.6 -0.0114527
65.65 -0.0124243
65.7 -0.0118293
65.75 -0.0118471
65.8 -0.0106701
65.85 -0.0124164
65.9 -0.0102654
65.95 -0.0123149
66 -0.0106591
66.05 -0.0118402
66.1 -0.010715
66.15 -0.0115145
66.2 -0.0119336
66.25 -0.0129386
66.3 -0.0114035
66.35 -0.0107045
66.4 -0.0128582
66.45 -0.0115331
66.5 -0.0122253
66.55 -0.0109497
66.6 -0.0105317
66.65 -0.0119265
66.7 -0.0121704
66.75 -0.0110707
66.8 -0.0130497
66.85 -0.0113537
66.9 -0.0112218
66.95 -0.0112894
67 -0.0123004
67.05 -0.0106
67.1 -0.0118517
67.15 -0.0114089
67.2 -0.0111643
67.25 -0.0115017
67.3 -0.0105791
67.35 -0.0124396
67.4 -0.0112025
67.45 -0.0120425
67.5 -0.0112271
67.55 -0.0109158
67.6 -0.0106497
67.65 -0.0114742
67.7 -0.0128012
67.75 -0.0136628
67.8 -0.0112709
67.85 -0.0134128
67.9 -0.0108763
67.95 -0.0103961
68 -0.0120161
68.05 -0.0116205
68.1 -0.0111651
68.15 -0.0124514
68.2 -0.0108286
68.25 -0.0126525
68.3 -0.0134065
68.35 -0.0126969
68.4 -0.0125737
68.45 -0.0110787
68.5 -0.0111397
68.55 -0.0107995
68.6 -0.0120323
68.65 -0.0122769
68.7 -0.0128629
68.75 -0.0123306
68.8 -0.0115549
68.85 -0.013625
68.9 -0.0109505
68.95 -0.0112096
69 -0.0141175
69.05 -0.011934
69.1 -0.0134276
69.15 -0.0112129
69.2 -0.0118206
69.25 -0.0117518
69.3 -0.011798
69.35 -0.0120771
69.4 -0.0137252
69.45 -0.0121208
69.5 -0.0128118
69.55 -0.0107239
69.6 -0.0136007
69.65 -0.0119773
69.7 -0.0116208
69.75 -0.0099083
69.8 -0.0120956
69.85 -0.0116931
69.9 -0.0126754
69.95 -0.0134512
70 -0.012168
70.05 -0.012796
70.1 -0.0123868
70.15 -0.0118474
70.2 -0.0126808
70.25 -0.01293
70.3 -0.0126197
70.35 -0.0120319
70.4 -0.0118398
70.45 -0.0135419
70.5 -0.0130615
70.55 -0.0116218
70.6 -0.0136871
70.65 -0.0121739
70.7 -0.0118306
70.75 -0.0122934
70.8 -0.0139781
70.85 -0.0126767
70.9 -0.0128386
70.95 -0.0127274
71 -0.0125981
71.05 -0.0122614
71.1 -0.0126191
71.15 -0.0138164
71.2 -0.0125853
71.25 -0.0128524
71.3 -0.0123264
71.35 -0.0138194
71.4 -0.0137358
71.45 -0.0142343
71.5 -0.013568
71.55 -0.0128261
71.6 -0.0130161
71.65 -0.0120645
71.7 -0.0114156
71.75 -0.0123883
71.8 -0.0148652
71.85 -0.0109136
71.9 -0.0119403
71.95 -0.0133252
72 -0.0118123
72.05 -0.0143277
72.1 -0.01386
72.15 -0.0136281
72.2 -0.013107
72.25 -0.0141994
72.3 -0.0129659
72.35 -0.0131706
72.4 -0.0130317
72.45 -0.013916
72.5 -0.0135919
72.55 -0.0129175
72.6 -0.0129381
72.65 -0.0124438
72.7 -0.0118029
72.75 -0.0139301
72.8 -0.0144854
72.85 -0.012762
72.9 -0.0141442
72.95 -0.0126682
73 -0.0142974
73.05 -0.0139484
73.1 -0.0126853
73.15 -0.0147813
73.2 -0.0129831
73.25 -0.0147662
73.3 -0.0126946
73.35 -0.0135994
73.4 -0.0132128
73.45 -0.0124558
73.5 -0.011466
73.55 -0.0127975
73.6 -0.0149149
73.65 -0.0144208
73.7 -0.0134871
73.75 -0.0114763
73.8 -0.0144283
73.85 -0.0142079
73.9 -0.0127623
73.95 -0.0154367
74 -0.0144814
74.05 -0.0143412
74.1 -0.0141505
74.15 -0.0137387
74.2 -0.0132
74.25 -0.0145033
74.3 -0.0138341
74.35 -0.0147534
74.4 -0.0134823
74.45 -0.0125521
74.5 -0.0119867
74.55 -0.0136688
74.6 -0.0142846
74.65 -0.0135938
74.7 -0.0157662
74.75 -0.0125849
74.8 -0.0118214
74.85 -0.0161121
74.9 -0.0136994
74.95 -0.0160867
75 -0.0134869
75.05 -0.0154178
75.1 -0.014626
75.15 -0.0123527
75.2 -0.0142805
75.25 -0.0133316
75.3 -0.014383
75.35 -0.0132499
75.4 -0.0140526
75.45 -0.0166649
75.5 -0.0155464
75.55 -0.0143576
75.6 -0.0149723
75.65 -0.0139985
75.7 -0.0140649
75.75 -0.0145626
75.8 -0.0141441
75.85 -0.0150404
75.9 -0.0138546
75.95 -0.0147066
76 -0.0149002
76.05 -0.0141463
76.1 -0.0149717
76.15 -0.0152445
76.2 -0.013621
76.25 -0.0152003
76.3 -0.0152113
76.35 -0.014579
76.4 -0.014366
76.45 -0.0157443
76.5 -0.0147423
76.55 -0.0153095
76.6 -0.0140168
76.65 -0.0154218
76.7 -0.0156086
76.75 -0.0155109
76.8 -0.0137875
76.85 -0.0158715
76.9 -0.0157367
76.95 -0.0167925
77 -0.0153001
77.05 -0.0143392
77.1 -0.0153299
77.15 -0.0146956
77.2 -0.0142686
77.25 -0.0138901
77.3 -0.0148678
77.35 -0.0172987
77.4 -0.0145327
77.45 -0.014002
77.5 -0.0158645
77.55 -0.0163799
77.6 -0.012429
77.65 -0.0160527
77.7 -0.016112
77.75 -0.0151227
77.8 -0.015459
77.85 -0.0152482
77.9 -0.0161142
77.95 -0.0138415
78 -0.0149654
78.05 -0.0155472
78.1 -0.0166926
78.15 -0.0148157
78.2 -0.0155014
78.25 -0.0165601
78.3 -0.0173045
78.35 -0.0155884
78.4 -0.0176473
78.45 -0.0167237
78.5 -0.0156307
78.55 -0.0169399
78.6 -0.016103
78.65 -0.0152242
78.7 -0.0175171
78.75 -0.0164981
78.8 -0.0143261
78.85 -0.0164694
78.9 -0.0172237
78.95 -0.016747
79 -0.0161801
79.05 -0.015489
79.1 -0.0166673
79.15 -0.0176124
79.2 -0.0146589
79.25 -0.0176854
79.3 -0.0143671
79.35 -0.0160273
79.4 -0.0178155
79.45 -0.0179445
79.5 -0.0150684
79.55 -0.015764
79.6 -0.0173696
79.65 -0.0162139
79.7 -0.0154088
79.75 -0.0176886
79.8 -0.0186052
79.85 -0.0166165
79.9 -0.0170089
79.95 -0.0172716
80 -0.0175465
80.05 -0.0175877
80.1 -0.0187534
80.15 -0.0172951
80.2 -0.016826
80.25 -0.0164559
80.3 -0.0184409
80.35 -0.0168805
80.4 -0.0172862
80.45 -0.0178232
80.5 -0.0177637
80.55 -0.0159989
80.6 -0.0153663
80.65 -0.0167757
80.7 -0.017137
80.75 -0.0162095
80.8 -0.0156016
80.85 -0.0160736
80.9 -0.0181808
80.95 -0.0171399
81 -0.0178307
81.05 -0.0195125
81.1 -0.0179441
81.15 -0.0183718
81.2 -0.015944
81.25 -0.0197526
81.3 -0.0178639
81.35 -0.0176499
81.4 -0.016211
81.45 -0.0194142
81.5 -0.0187503
81.55 -0.0203267
81.6 -0.0160639
81.65 -0.0178307
81.7 -0.0184343
81.75 -0.0199014
81.8 -0.0185491
81.85 -0.0190442
81.9 -0.014571
81.95 -0.0183551
82 -0.0208504
82.05 -0.0182113
82.1 -0.0207903
82.15 -0.0201246
82.2 -0.0195546
82.25 -0.0191167
82.3 -0.0174093
82.35 -0.0181945
82.4 -0.0183055
82.45 -0.0184315
82.5 -0.0187669
82.55 -0.0191839
82.6 -0.0190909
82.65 -0.0198149
82.7 -0.0213431
82.75 -0.0205044
82.8 -0.0199579
82.85 -0.0196592
82.9 -0.0191108
82.95 -0.0204823
83 -0.0210885
83.05 -0.0182963
83.1 -0.0200786
83.15 -0.0207819
83.2 -0.0196486
83.25 -0.0196718
83.3 -0.018863
83.35 -0.0216106
83.4 -0.019153
83.45 -0.0201327
83.5 -0.0210745
83.55 -0.0194575
83.6 -0.0184696
83.65 -0.0185713
83.7 -0.0204028
83.75 -0.0195472
83.8 -0.0212787
83.85 -0.0208456
83.9 -0.0196237
83.95 -0.0188721
84 -0.0218312
84.05 -0.0219082
84.1 -0.0216282
84.15 -0.0206883
84.2 -0.0216692
84.25 -0.0204941
84.3 -0.0216877
84.35 -0.0214749
84.4 -0.0191572
84.45 -0.0217509
84.5 -0.0243001
84.55 -0.0222829
84.6 -0.0211641
84.65 -0.0210655
84.7 -0.021204
84.75 -0.0210417
84.8 -0.0205644
84.85 -0.021154
84.9 -0.0212278
84.95 -0.0202778
85 -0.0221879
85.05 -0.0213272
85.1 -0.0224039
85.15 -0.0230513
85.2 -0.0206247
85.25 -0.0243321
85.3 -0.0251041
85.35 -0.0221988
85.4 -0.023316
85.45 -0.0236132
85.5 -0.0204996
85.55 -0.0228849
85.6 -0.0211153
85.65 -0.0230042
85.7 -0.021836
85.75 -0.0228082
85.8 -0.0217151
85.85 -0.024028
85.9 -0.0212074
85.95 -0.0245939
86 -0.0253849
86.05 -0.0220248
86.1 -0.0238395
86.15 -0.0229832
86.2 -0.0231764
86.25 -0.023997
86.3 -0.0251637
86.35 -0.0282546
86.4 -0.0255935
86.45 -0.0258618
86.5 -0.0257215
86.55 -0.025803
86.6 -0.0233333
86.65 -0.0250496
86.7 -0.0227847
86.75 -0.0248952
86.8 -0.0236285
86.85 -0.0262251
86.9 -0.0252231
86.95 -0.0274275
87 -0.0246271
87.05 -0.0242821
87.1 -0.0239671
87.15 -0.0254263
87.2 -0.024633
87.25 -0.0256482
87.3 -0.0263297
87.35 -0.0270394
87.4 -0.0261305
87.45 -0.023633
87.5 -0.0292478
87.55 -0.0271142
87.6 -0.0287966
87.65 -0.0280792
87.7 -0.0243521
87.75 -0.0262933
87.8 -0.0271708
87.85 -0.0244919
87.9 -0.0304182
87.95 -0.0253219
88 -0.0249841
88.05 -0.0252496
88.1 -0.0301742
88.15 -0.0287724
88.2 -0.0282062
88.25 -0.0306405
88.3 -0.0300691
88.35 -0.0246266
88.4 -0.0298226
88.45 -0.028808
88.5 -0.0279617
88.55 -0.0270935
88.6 -0.0285978
88.65 -0.0245778
88.7 -0.0311836
88.75 -0.0301292
88.8 -0.0268274
88.85 -0.0297584
88.9 -0.0323391
88.95 -0.0286414
89 -0.0298105
89.05 -0.0294941
89.1 -0.030785
89.15 -0.02681
89.2 -0.0293793
89.25 -0.0328484
89.3 -0.0260787
89.35 -0.0285931
89.4 -0.0276817
89.45 -0.0289005
89.5 -0.0311041
89.55 -0.0298465
89.6 -0.0287288
89.65 -0.0324612
89.7 -0.0334916
89.75 -0.0329215
89.8 -0.0332459
89.85 -0.0334698
89.9 -0.0320756
89.95 -0.0321816
90 -0.0323511
90.05 -0.0313784
90.1 -0.0292373
90.15 -0.0332184
90.2 -0.0306804
90.25 -0.0302171
90.3 -0.0340465
90.35 -0.0343548
90.4 -0.033359
90.45 -0.0310773
90.5 -0.035495
90.55 -0.0349043
90.6 -0.0321904
90.65 -0.0384611
90.7 -0.0361166
90.75 -0.0367093
90.8 -0.0319842
90.85 -0.0371685
90.9 -0.0313788
90.95 -0.0374929
91 -0.0368985
91.05 -0.0348049
91.1 -0.0365753
91.15 -0.0380314
91.2 -0.0362857
91.25 -0.0346247
91.3 -0.0365066
91.35 -0.0341124
91.4 -0.0345281
91.45 -0.0359933
91.5 -0.0405144
91.55 -0.0417753
91.6 -0.0408804
91.65 -0.0379203
91.7 -0.036575
91.75 -0.0353204
91.8 -0.0405418
91.85 -0.0420619
91.9 -0.0404011
91.95 -0.0430944
92 -0.0443415
92.05 -0.0401456
92.1 -0.0386484
92.15 -0.0415033
92.2 -0.0416954
92.25 -0.0412148
92.3 -0.0409868
92.35 -0.0421261
92.4 -0.0452238
92.45 -0.0409245
92.5 -0.043713
92.55 -0.0440007
92.6 -0.0434991
92.65 -0.0429739
92.7 -0.0373381
92.75 -0.0471045
92.8 -0.0452536
92.85 -0.0420038
92.9 -0.0428319
92.95 -0.0507381
93 -0.043805
93.05 -0.0439411
93.1 -0.0444116
93.15 -0.0468606
93.2 -0.0485974
93.25 -0.0468844
93.3 -0.0475966
93.35 -0.0526362
93.4 -0.0472943
93.45 -0.0466109
93.5 -0.0475758
93.55 -0.0497546
93.6 -0.0517966
93.65 -0.039986
93.7 -0.0561586
93.75 -0.0528922
93.8 -0.0493423
93.85 -0.0549009
93.9 -0.0557154
93.95 -0.0515918
94 -0.0511012
94.05 -0.050132
94.1 -0.0588005
94.15 -0.0578908
94.2 -0.0528122
94.25 -0.057925
94.3 -0.0623833
94.35 -0.0555084
94.4 -0.0577714
94.45 -0.0586678
94.5 -0.0610417
94.55 -0.0623166
94.6 -0.0597383
94.65 -0.0593265
94.7 -0.0515217
94.75 -0.0530215
94.8 -0.0586886
94.85 -0.059074
94.9 -0.061405
94.95 -0.0673342
95 -0.0613792
95.05 -0.0634374
95.1 -0.0722444
95.15 -0.0651319
95.2 -0.0635948
95.25 -0.0633557
95.3 -0.0746812
95.35 -0.0645138
95.4 -0.0785784
95.45 -0.0722149
95.5 -0.0637777
95.55 -0.060151
95.6 -0.0754872
95.65 -0.0680823
95.7 -0.06862
95.75 -0.0745064
95.8 -0.0707427
95.85 -0.0695478
95.9 -0.0789775
95.95 -0.0633914
96 -0.0894635
96.05 -0.0746715
96.1 -0.0805297
96.15 -0.0766161
96.2 -0.0829487
96.25 -0.087314
96.3 -0.0884974
96.35 -0.0854491
96.4 -0.0888712
96.45 -0.081551
96.5 -0.0859294
96.55 -0.0988091
96.6 -0.0948738
96.65 -0.0956308
96.7 -0.101033
96.75 -0.0900841
96.8 -0.103556
96.85 -0.0937421
96.9 -0.105633
96.95 -0.0974411
97 -0.110554
97.05 -0.103112
97.1 -0.104301
97.15 -0.114971
97.2 -0.10631
97.25 -0.109442
97.3 -0.106426
97.35 -0.124927
97.4 -0.121359
97.45 -0.123304
97.5 -0.118276
97.55 -0.112139
97.6 -0.127803
97.65 -0.12288
97.7 -0.144905
97.75 -0.137546
97.8 -0.142477
97.85 -0.1328
97.9 -0.147894
97.95 -0.150059
98 -0.142114
98.05 -0.140331
98.1 -0.161879
98.15 -0.151038
98.2 -0.160233
98.25 -0.158378
98.3 -0.17416
98.35 -0.166216
98.4 -0.190107
98.45 -0.176077
98.5 -0.182132
98.55 -0.202002
98.6 -0.183396
98.65 -0.199766
98.7 -0.198723
98.75 -0.233965
98.8 -0.21764
98.85 -0.22061
98.9 -0.226649
98.95 -0.264984
99 -0.213583
99.05 -0.262956
99.1 -0.278148
99.15 -0.285166
99.2 -0.265567
99.25 -0.289485
99.3 -0.319287
99.35 -0.313772
99.4 -0.307521
99.45 -0.330596
99.5 -0.322518
99.55 -0.325289
99.6 -0.359654
99.65 -0.37631
99.7 -0.405699
99.75 -0.402872
99.8 -0.432278
99.85 -0.461795
99.9 -0.445385
99.95 -0.464879
100 -0.50152
&
@target G1.S4
@type xy
0 -0.486541
0.125 -0.44236
0.25 -0.403609
0.375 -0.369335
0.5 -0.338845
0.625 -0.311625
0.75 -0.287282
0.875 -0.265501
1 -0.246019
1.125 -0.228607
1.25 -0.213058
1.375 -0.19918
1.5 -0.186794
1.625 -0.175733
1.75 -0.165838
1.875 -0.156964
2 -0.148979
2.125 -0.14176
2.25 -0.135199
2.375 -0.129202
2.5 -0.123685
2.625 -0.118579
2.75 -0.113824
2.875 -0.109373
3 -0.105186
3.125 -0.101233
3.25 -0.0974909
3.375 -0.0939417
3.5 -0.0905727
3.625 -0.0873747
3.75 -0.0843416
3.875 -0.0814688
4 -0.0787531
4.125 -0.0761916
4.25 -0.0737818
4.375 -0.0715207
4.5 -0.0694047
4.625 -0.0674294
4.75 -0.0655897
4.875 -0.0638796
5 -0.0622921
5.125 -0.0608197
5.25 -0.0594541
5.375 -0.0581866
5.5 -0.0570082
5.625 -0.0559097
5.75 -0.0548818
5.875 -0.0539156
6 -0.0530025
6.125 -0.0521341
6.25 -0.0513028
6.375 -0.0505016
6.5 -0.049724
6.625 -0.0489647
6.75 -0.0482187
6.875 -0.0474822
7 -0.046752
7.125 -0.0460257
7.25 -0.0453016
7.375 -0.0445788
7.5 -0.0438569
7.625 -0.0431361
7.75 -0.0424171
7.875 -0.0417009
8 -0.040989
8.125 -0.040283
8.25 -0.0395848
8.375 -0.0388963
8.5 -0.0382195
8.625 -0.0375564
8.75 -0.036909
8.875 -0.0362789
9 -0.0356679
9.125 -0.0350773
9.25 -0.0345085
9.375 -0.0339623
9.5 -0.0334396
9.625 -0.0329407
9.75 -0.032466
9.875 -0.0320153
10 -0.0315886
10.125 -0.0311851
10.25 -0.0308043
10.375 -0.0304453
10.5 -0.030107
10.625 -0.0297881
10.75 -0.0294875
10.875 -0.0292036
11 -0.0289351
11.125 -0.0286803
11.25 -0.0284377
11.375 -0.0282059
11.5 -0.0279832
11.625 -0.0277683
11.75 -0.0275597
11.875 -0.0273561
12 -0.0271562
12.125 -0.026959
12.25 -0.0267633
12.375 -0.0265684
12.5 -0.0263734
12.625 -0.0261776
12.75 -0.0259805
12.875 -0.0257817
13 -0.0255808
13.125 -0.0253777
13.25 -0.0251723
13.375 -0.0249647
13.5 -0.0247548
13.625 -0.0245429
13.75 -0.0243293
13.875 -0.0241143
14 -0.0238983
14.125 -0.0236817
14.25 -0.0234649
14.375 -0.0232484
14.5 -0.0230327
14.625 -0.0228184
14.75 -0.0226059
14.875 -0.0223956
15 -0.0221882
15.125 -0.0219839
15.25 -0.0217833
15.375 -0.0215866
15.5 -0.0213943
15.625 -0.0212066
15.75 -0.0210237
15.875 -0.020846
16 -0.0206735
16.125 -0.0205064
16.25 -0.0203446
16.375 -0.0201884
16.5 -0.0200375
16.625 -0.019892
16.75 -0.0197518
16.875 -0.0196166
17 -0.0194865
17.125 -0.019361
17.25 -0.0192401
17.375 -0.0191234
17.5 -0.0190107
17.625 -0.0189017
17.75 -0.0187961
17.875 -0.0186937
18 -0.018594
18.125 -0.0184968
18.25 -0.0184019
18.375 -0.0183088
18.5 -0.0182174
18.625 -0.0181273
18.75 -0.0180382
18.875 -0.01795
19 -0.0178624
19.125 -0.0177753
19.25 -0.0176883
19.375 -0.0176013
19.5 -0.0175143
19.625 -0.017427
19.75 -0.0173394
19.875 -0.0172513
20 -0.0171628
20.125 -0.0170738
20.25 -0.0169842
20.375 -0.0168941
20.5 -0.0168035
20.625 -0.0167124
20.75 -0.0166208
20.875 -0.0165289
21 -0.0164366
21.125 -0.0163442
21.25 -0.0162516
21.375 -0.0161589
21.5 -0.0160663
21.625 -0.015974
21.75 -0.0158819
21.875 -0.0157902
22 -0.015699
22.125 -0.0156085
22.25 -0.0155187
22.375 -0.0154298
22.5 -0.0153419
22.625 -0.015255
22.75 -0.0151693
22.875 -0.0150849
23 -0.0150018
23.125 -0.01492
23.25 -0.0148398
23.375 -0.0147611
23.5 -0.0146839
23.625 -0.0146084
23.75 -0.0145345
23.875 -0.0144623
24 -0.0143918
24.125 -0.0143231
24.25 -0.014256
24.375 -0.0141906
24.5 -0.0141269
24.625 -0.0140649
24.75 -0.0140046
24.875 -0.0139458
25 -0.0138887
25.125 -0.0138331
25.25 -0.0137791
25.375 -0.0137265
25.5 -0.0136753
25.625 -0.0136256
25.75 -0.0135771
25.875 -0.01353
26 -0.013484
26.125 -0.0134393
26.25 -0.0133956
26.375 -0.0133531
26.5 -0.0133115
26.625 -0.0132709
26.75 -0.0132312
26.875 -0.0131924
27 -0.0131543
27.125 -0.0131171
27.25 -0.0130805
27.375 -0.0130447
27.5 -0.0130094
27.625 -0.0129748
27.75 -0.0129406
27.875 -0.012907
28 -0.0128739
28.125 -0.0128412
28.25 -0.0128089
28.375 -0.0127769
28.5 -0.0127453
28.625 -0.0127139
28.75 -0.0126829
28.875 -0.0126521
29 -0.0126214
29.125 -0.012591
29.25 -0.0125607
29.375 -0.0125306
29.5 -0.0125006
29.625 -0.0124706
29.75 -0.0124407
29.875 -0.0124109
30 -0.0123811
30.125 -0.0123512
30.25 -0.0123214
30.375 -0.0122915
30.5 -0.0122615
30.625 -0.0122315
30.75 -0.0122014
30.875 -0.0121711
31 -0.0121408
31.125 -0.0121104
31.25 -0.0120798
31.375 -0.0120491
31.5 -0.0120182
31.625 -0.0119872
31.75 -0.0119561
31.875 -0.0119248
32 -0.0118933
32.125 -0.0118618
32.25 -0.0118301
32.375 -0.0117983
32.5 -0.0117664
32.625 -0.0117345
32.75 -0.0117025
32.875 -0.0116704
33 -0.0116383
33.125 -0.0116063
33.25 -0.0115742
33.375 -0.0115423
33.5 -0.0115104
33.625 -0.0114787
33.75 -0.0114471
33.875 -0.0114157
34 -0.0113846
34.125 -0.0113538
34.25 -0.0113232
34.375 -0.0112931
34.5 -0.0112633
34.625 -0.0112339
34.75 -0.0112051
34.875 -0.0111767
35 -0.0111489
35.125 -0.0111217
35.25 -0.0110951
35.375 -0.0110692
35.5 -0.0110439
35.625 -0.0110194
35.75 -0.0109956
35.875 -0.0109726
36 -0.0109503
36.125 -0.0109289
36.25 -0.0109083
36.375 -0.0108885
36.5 -0.0108695
36.625 -0.0108514
36.75 -0.0108341
36.875 -0.0108176
37 -0.010802
37.125 -0.0107871
37.25 -0.0107731
37.375 -0.0107599
37.5 -0.0107474
37.625 -0.0107356
37.75 -0.0107246
37.875 -0.0107142
38 -0.0107044
38.125 -0.0106953
38.25 -0.0106867
38.375 -0.0106786
38.5 -0.010671
38.625 -0.0106638
38.75 -0.0106569
38.875 -0.0106505
39 -0.0106443
39.125 -0.0106383
39.25 -0.0106325
39.375 -0.0106268
39.5 -0.0106212
39.625 -0.0106157
39.75 -0.0106102
39.875 -0.0106046
40 -0.0105989
40.125 -0.0105931
40.25 -0.0105871
40.375 -0.0105809
40.5 -0.0105745
40.625 -0.0105678
40.75 -0.0105608
40.875 -0.0105536
41 -0.010546
41.125 -0.010538
41.25 -0.0105298
41.375 -0.0105211
41.5 -0.0105121
41.625 -0.0105028
41.75 -0.0104931
41.875 -0.010483
42 -0.0104727
42.125 -0.010462
42.25 -0.010451
42.375 -0.0104397
42.5 -0.0104282
42.625 -0.0104165
42.75 -0.0104046
42.875 -0.0103925
43 -0.0103804
43.125 -0.0103681
43.25 -0.0103557
43.375 -0.0103434
43.5 -0.0103311
43.625 -0.0103188
43.75 -0.0103066
43.875 -0.0102946
44 -0.0102827
44.125 -0.0102711
44.25 -0.0102597
44.375 -0.0102485
44.5 -0.0102377
44.625 -0.0102272
44.75 -0.0102171
44.875 -0.0102074
45 -0.0101981
45.125 -0.0101892
45.25 -0.0101808
45.375 -0.0101728
45.5 -0.0101653
45.625 -0.0101583
45.75 -0.0101518
45.875 -0.0101457
46 -0.0101401
46.125 -0.010135
46.25 -0.0101304
46.375 -0.0101262
46.5 -0.0101225
46.625 -0.0101192
46.75 -0.0101163
46.875 -0.0101138
47 -0.0101117
47.125 -0.0101099
47.25 -0.0101084
47.375 -0.0101072
47.5 -0.0101063
47.625 -0.0101056
47.75 -0.0101051
47.875 -0.0101048
48 -0.0101046
48.125 -0.0101046
48.25 -0.0101046
48.375 -0.0101047
48.5 -0.0101049
48.625 -0.0101051
48.75 -0.0101052
48.875 -0.0101054
49 -0.0101055
49.125 -0.0101056
49.25 -0.0101055
49.375 -0.0101055
49.5 -0.0101053
49.625 -0.010105
49.75 -0.0101047
49.875 -0.0101042
50 -0.0101037
50.125 -0.010103
50.25 -0.0101023
50.375 -0.0101015
50.5 -0.0101007
50.625 -0.0100998
50.75 -0.0100988
50.875 -0.0100979
51 -0.010097
51.125 -0.0100961
51.25 -0.0100952
51.375 -0.0100944
51.5 -0.0100937
51.625 -0.0100931
51.75 -0.0100926
51.875 -0.0100923
52 -0.0100921
52.125 -0.0100922
52.25 -0.0100924
52.375 -0.0100929
52.5 -0.0100936
52.625 -0.0100946
52.75 -0.0100959
52.875 -0.0100975
53 -0.0100993
53.125 -0.0101014
53.25 -0.0101039
53.375 -0.0101066
53.5 -0.0101096
53.625 -0.0101129
53.75 -0.0101165
53.875 -0.0101204
54 -0.0101245
54.125 -0.0101289
54.25 -0.0101335
54.375 -0.0101383
54.5 -0.0101432
54.625 -0.0101484
54.75 -0.0101536
54.875 -0.010159
55 -0.0101644
55.125 -0.0101699
55.25 -0.0101755
55.375 -0.010181
55.5 -0.0101865
55.625 -0.0101919
55.75 -0.0101972
55.875 -0.0102024
56 -0.0102075
56.125 -0.0102124
56.25 -0.0102171
56.375 -0.0102217
56.5 -0.010226
56.625 -0.0102302
56.75 -0.0102341
56.875 -0.0102378
57 -0.0102412
57.125 -0.0102445
57.25 -0.0102475
57.375 -0.0102503
57.5 -0.010253
57.625 -0.0102555
57.75 -0.0102579
57.875 -0.0102602
58 -0.0102624
58.125 -0.0102646
58.25 -0.0102668
58.375 -0.0102691
58.5 -0.0102715
58.625 -0.010274
58.75 -0.0102768
58.875 -0.0102799
59 -0.0102833
59.125 -0.010287
59.25 -0.0102913
59.375 -0.010296
59.5 -0.0103013
59.625 -0.0103073
59.75 -0.0103139
59.875 -0.0103213
60 -0.0103295
60.125 -0.0103386
60.25 -0.0103486
60.375 -0.0103595
60.5 -0.0103714
60.625 -0.0103843
60.75 -0.0103983
60.875 -0.0104133
61 -0.0104295
61.125 -0.0104468
61.25 -0.0104652
61.375 -0.0104847
61.5 -0.0105054
61.625 -0.0105272
61.75 -0.01055
61.875 -0.0105739
62 -0.0105989
62.125 -0.0106249
62.25 -0.0106518
62.375 -0.0106796
62.5 -0.0107082
62.625 -0.0107377
62.75 -0.0107679
62.875 -0.0107987
63 -0.0108301
63.125 -0.010862
63.25 -0.0108943
63.375 -0.010927
63.5 -0.0109599
63.625 -0.010993
63.75 -0.0110262
63.875 -0.0110594
64 -0.0110925
64.125 -0.0111255
64.25 -0.0111582
64.375 -0.0111907
64.5 -0.0112227
64.625 -0.0112543
64.75 -0.0112854
64.875 -0.011316
65 -0.0113459
65.125 -0.0113752
65.25 -0.0114038
65.375 -0.0114318
65.5 -0.011459
65.625 -0.0114855
65.75 -0.0115112
65.875 -0.0115362
66 -0.0115605
66.125 -0.0115842
66.25 -0.0116071
66.375 -0.0116295
66.5 -0.0116512
66.625 -0.0116725
66.75 -0.0116933
66.875 -0.0117137
67 -0.0117337
67.125 -0.0117535
67.25 -0.0117732
67.375 -0.0117927
67.5 -0.0118123
67.625 -0.0118319
67.75 -0.0118517
67.875 -0.0118718
68 -0.0118922
68.125 -0.011913
68.25 -0.0119343
68.375 -0.0119563
68.5 -0.0119789
68.625 -0.0120022
68.75 -0.0120263
68.875 -0.0120513
69 -0.0120772
69.125 -0.012104
69.25 -0.0121318
69.375 -0.0121606
69.5 -0.0121905
69.625 -0.0122213
69.75 -0.0122533
69.875 -0.0122862
70 -0.0123202
70.125 -0.0123551
70.25 -0.012391
70.375 -0.0124278
70.5 -0.0124655
70.625 -0.012504
70.75 -0.0125432
70.875 -0.0125831
71 -0.0126236
71.125 -0.0126647
71.25 -0.0127062
71.375 -0.012748
71.5 -0.0127902
71.625 -0.0128326
71.75 -0.0128752
71.875 -0.0129178
72 -0.0129604
72.125 -0.0130029
72.25 -0.0130453
72.375 -0.0130876
72.5 -0.0131296
72.625 -0.0131714
72.75 -0.0132129
72.875 -0.0132541
73 -0.013295
73.125 -0.0133357
73.25 -0.013376
73.375 -0.0134162
73.5 -0.0134561
73.625 -0.0134959
73.75 -0.0135356
73.875 -0.0135754
74 -0.0136152
74.125 -0.0136552
74.25 -0.0136956
74.375 -0.0137363
74.5 -0.0137776
74.625 -0.0138196
74.75 -0.0138624
74.875 -0.0139061
75 -0.0139509
75.125 -0.0139969
75.25 -0.0140443
75.375 -0.0140932
75.5 -0.0141438
75.625 -0.014196
75.75 -0.0142502
75.875 -0.0143063
76 -0.0143645
76.125 -0.0144249
76.25 -0.0144875
76.375 -0.0145523
76.5 -0.0146195
76.625 -0.0146891
76.75 -0.014761
76.875 -0.0148353
77 -0.0149118
77.125 -0.0149907
77.25 -0.0150717
77.375 -0.0151549
77.5 -0.0152401
77.625 -0.0153272
77.75 -0.0154161
77.875 -0.0155066
78 -0.0155986
78.125 -0.015692
78.25 -0.0157865
78.375 -0.0158819
78.5 -0.0159782
78.625 -0.016075
78.75 -0.0161723
78.875 -0.0162698
79 -0.0163673
79.125 -0.0164648
79.25 -0.0165621
79.375 -0.0166589
79.5 -0.0167553
79.625 -0.0168511
79.75 -0.0169461
79.875 -0.0170405
80 -0.017134
80.125 -0.0172268
80.25 -0.0173188
80.375 -0.0174101
80.5 -0.0175008
80.625 -0.017591
80.75 -0.0176807
80.875 -0.0177702
81 -0.0178597
81.125 -0.0179493
81.25 -0.0180393
81.375 -0.01813
81.5 -0.0182216
81.625 -0.0183144
81.75 -0.0184088
81.875 -0.018505
82 -0.0186033
82.125 -0.0187041
82.25 -0.0188077
82.375 -0.0189143
82.5 -0.0190243
82.625 -0.019138
82.75 -0.0192556
82.875 -0.0193773
83 -0.0195033
83.125 -0.0196339
83.25 -0.0197691
83.375 -0.019909
83.5 -0.0200538
83.625 -0.0202034
83.75 -0.0203577
83.875 -0.0205168
84 -0.0206805
84.125 -0.0208487
84.25 -0.0210211
84.375 -0.0211976
84.5 -0.0213778
84.625 -0.0215615
84.75 -0.0217483
84.875 -0.021938
85 -0.02213
85.125 -0.0223241
85.25 -0.0225199
85.375 -0.022717
85.5 -0.022915
85.625 -0.0231136
85.75 -0.0233125
85.875 -0.0235113
86 -0.02371
86.125 -0.0239081
86.25 -0.0241057
86.375 -0.0243026
86.5 -0.0244989
86.625 -0.0246945
86.75 -0.0248897
86.875 -0.0250847
87 -0.0252797
87.125 -0.0254752
87.25 -0.0256717
87.375 -0.0258696
87.5 -0.0260697
87.625 -0.0262727
87.75 -0.0264792
87.875 -0.0266902
88 -0.0269066
88.125 -0.0271292
88.25 -0.027359
88.375 -0.0275971
88.5 -0.0278445
88.625 -0.028102
88.75 -0.0283708
88.875 -0.0286518
89 -0.0289458
89.125 -0.0292538
89.25 -0.0295765
89.375 -0.0299146
89.5 -0.0302688
89.625 -0.0306396
89.75 -0.0310273
89.875 -0.0314323
90 -0.0318549
90.125 -0.0322949
90.25 -0.0327524
90.375 -0.0332272
90.5 -0.0337191
90.625 -0.0342275
90.75 -0.034752
90.875 -0.0352921
91 -0.035847
91.125 -0.0364161
91.25 -0.0369985
91.375 -0.0375936
91.5 -0.0382005
91.625 -0.0388184
91.75 -0.0394467
91.875 -0.0400847
92 -0.0407318
92.125 -0.0413877
92.25 -0.042052
92.375 -0.0427247
92.5 -0.0434058
92.625 -0.0440957
92.75 -0.044795
92.875 -0.0455044
93 -0.0462251
93.125 -0.0469587
93.25 -0.0477069
93.375 -0.0484719
93.5 -0.0492564
93.625 -0.0500634
93.75 -0.0508963
93.875 -0.0517592
94 -0.0526563
94.125 -0.0535928
94.25 -0.0545742
94.375 -0.0556064
94.5 -0.0566962
94.625 -0.0578508
94.75 -0.059078
94.875 -0.0603863
95 -0.0617847
95.125 -0.0632828
95.25 -0.0648906
95.375 -0.0666188
95.5 -0.0684783
95.625 -0.0704807
95.75 -0.0726374
95.875 -0.0749601
96 -0.0774608
96.125 -0.0801511
96.25 -0.0830425
96.375 -0.0861462
96.5 -0.0894731
96.625 -0.0930339
96.75 -0.096839
96.875 -0.100899
97 -0.105224
97.125 -0.109827
97.25 -0.114721
97.375 -0.119923
97.5 -0.125456
97.625 -0.131346
97.75 -0.137633
97.875 -0.144364
98 -0.151607
98.125 -0.159446
98.25 -0.167992
98.375 -0.177381
98.5 -0.187786
98.625 -0.199417
98.75 -0.212525
98.875 -0.2274
99 -0.244375
99.125 -0.263814
99.25 -0.286099
99.375 -0.311606
99.5 -0.340668
99.625 -0.373515
99.75 -0.410198
99.875 -0.450469
100 -0.493629
&
@target G1.S5
@type xy
0 -0.50000039
0.05 -0.4608974
0.1 -0.46046253
0.15 -0.42703788
0.2 -0.42528664
0.25 -0.39659939
0.3 -0.39387085
0.35 -0.36915758
0.4 -0.36572942
0.45 -0.34436242
0.5 -0.3404559
0.55 -0.32191489
0.6 -0.31770328
0.65 -0.30155505
0.7 -0.29717227
0.75 -0.28305512
0.8 -0.27860343
0.85 -0.26621471
0.9 -0.26177111
0.95 -0.25085714
1 -0.24647869
1.05 -0.23682646
1.1 -0.23255451
1.15 -0.22398485
1.2 -0.21984846
1.25 -0.2122104
1.3 -0.20822907
1.35 -0.20139515
1.4 -0.19758103
1.45 -0.19144341
1.5 -0.18780299
1.55 -0.18227026
1.6 -0.17880576
1.65 -0.17380024
1.7 -0.1705107
1.75 -0.16596623
1.8 -0.16284834
1.85 -0.15870844
1.9 -0.15575721
1.95 -0.15197355
2 -0.14918286
2.05 -0.14571392
2.1 -0.14307688
2.15 -0.13988697
2.2 -0.13739625
2.25 -0.13445454
2.3 -0.1321026
2.35 -0.12938241
2.4 -0.12716167
2.45 -0.12463984
2.5 -0.12254283
2.55 -0.12019919
2.6 -0.1182186
2.65 -0.11603553
2.7 -0.11416433
2.75 -0.11212639
2.8 -0.11035784
2.85 -0.10845145
2.9 -0.10677913
2.95 -0.10499232
3 -0.10341015
3.05 -0.10173236
3.1 -0.1002346
3.15 -0.09865642
3.2 -0.097237683
3.25 -0.095750761
3.3 -0.094405985
3.35 -0.093002863
3.4 -0.091727311
3.45 -0.090401313
3.5 -0.089190561
3.55 -0.087935693
3.6 -0.086785609
3.65 -0.085596476
3.7 -0.084503211
3.75 -0.083374943
3.8 -0.08233491
3.85 -0.0812631
3.9 -0.080272957
3.95 -0.079253609
4 -0.078310248
4.05 -0.077339726
4.1 -0.076440255
4.15 -0.075515246
4.2 -0.074656973
4.25 -0.073774452
4.3 -0.072954873
4.35 -0.07211207
4.4 -0.071328854
4.45 -0.070523231
4.5 -0.069774209
4.55 -0.069003433
4.6 -0.068286585
4.65 -0.067548508
4.7 -0.066861954
4.75 -0.066154598
4.8 -0.065496586
4.85 -0.064818122
4.9 -0.064187019
4.95 -0.063535757
5 -0.06293004
5.05 -0.062304415
5.1 -0.061722665
5.15 -0.061121225
5.2 -0.060562115
5.25 -0.059983512
5.3 -0.059445804
5.35 -0.058888785
5.4 -0.058371322
5.45 -0.057834722
5.5 -0.057336422
5.55 -0.056819152
5.6 -0.056339005
5.65 -0.055840052
5.7 -0.05537711
5.75 -0.054895527
5.8 -0.054448904
5.85 -0.053983806
5.9 -0.05355267
5.95 -0.053103229
6 -0.052686803
6.05 -0.052252243
6.1 -0.051849794
6.15 -0.051429389
6.2 -0.051040233
6.25 -0.050633301
6.3 -0.050256792
6.35 -0.049862694
6.4 -0.049498226
6.45 -0.04911636
6.5 -0.048763365
6.55 -0.048393166
6.6 -0.048051108
6.65 -0.047692044
6.7 -0.047360417
6.75 -0.047011988
6.8 -0.046690318
6.85 -0.04635205
6.9 -0.04603989
6.95 -0.045711339
7 -0.045408265
7.05 -0.045089012
7.1 -0.044794626
7.15 -0.044484274
7.2 -0.044198199
7.25 -0.043896374
7.3 -0.043618255
7.35 -0.043324603
7.4 -0.043054103
7.45 -0.042768289
7.5 -0.042505091
7.55 -0.042226797
7.6 -0.041970601
7.65 -0.041699528
7.7 -0.041450048
7.75 -0.041185911
7.8 -0.040942878
7.85 -0.040685406
7.9 -0.040448565
7.95 -0.040197504
8 -0.039966611
8.05 -0.039721718
8.1 -0.039496544
8.15 -0.039257587
8.2 -0.039037913
8.25 -0.038804674
8.3 -0.038590294
8.35 -0.038362564
8.4 -0.038153279
8.45 -0.03793086
8.5 -0.037726484
8.55 -0.037509187
8.6 -0.037309542
8.65 -0.037097187
8.7 -0.036902103
8.75 -0.036694519
8.8 -0.036503834
8.85 -0.036300858
8.9 -0.036114419
8.95 -0.035915895
9 -0.035733555
9.05 -0.035539335
9.1 -0.035360955
9.15 -0.035170896
9.2 -0.034996342
9.25 -0.034810309
9.3 -0.034639454
9.35 -0.034457318
9.4 -0.034290041
9.45 -0.034111677
9.5 -0.033947861
9.55 -0.033773153
9.6 -0.033612687
9.65 -0.03344152
9.7 -0.033284299
9.75 -0.033116564
9.8 -0.032962486
9.85 -0.03279808
9.9 -0.032647048
9.95 -0.032485872
10 -0.032337793
10.05 -0.032179751
10.1 -0.032034536
10.15 -0.031879536
10.2 -0.031737099
10.25 -0.031585054
10.3 -0.031445315
10.35 -0.03129614
10.4 -0.031159019
10.45 -0.031012633
10.5 -0.030878055
10.55 -0.030734381
10.6 -0.030602275
10.65 -0.030461237
10.7 -0.030331532
10.75 -0.03019306
10.8 -0.03006569
10.85 -0.029929714
10.9 -0.029804615
10.95 -0.029671068
11 -0.029548178
11.05 -0.029416996
11.1 -0.029296257
11.15 -0.029167379
11.2 -0.029048733
11.25 -0.028922099
11.3 -0.028805492
11.35 -0.028681045
11.4 -0.028566423
11.45 -0.028444108
11.5 -0.028331421
11.55 -0.028211184
11.6 -0.028100383
11.65 -0.027982174
11.7 -0.027873212
11.75 -0.027756979
11.8 -0.02764981
11.85 -0.027535508
11.9 -0.027430088
11.95 -0.027317669
12 -0.027213956
12.05 -0.027103375
12.1 -0.027001328
12.15 -0.026892543
12.2 -0.026792122
12.25 -0.026685091
12.3 -0.026586258
12.35 -0.02648094
12.4 -0.026383659
12.45 -0.026280015
12.5 -0.026184249
12.55 -0.026082242
12.6 -0.025987957
12.65 -0.02588755
12.7 -0.025794712
12.75 -0.02569587
12.8 -0.025604448
12.85 -0.025507135
12.9 -0.025417097
12.95 -0.025321281
13 -0.025232597
13.05 -0.025138245
13.1 -0.025050885
13.15 -0.024957967
13.2 -0.024871903
13.25 -0.024780388
13.3 -0.024695592
13.35 -0.02460545
13.4 -0.024521897
13.45 -0.024433099
13.5 -0.024350762
13.55 -0.024263281
13.6 -0.024182134
13.65 -0.024095944
13.7 -0.024015963
13.75 -0.023931036
13.8 -0.023852198
13.85 -0.02376851
13.9 -0.023690792
13.95 -0.023608317
14 -0.023531696
14.05 -0.023450411
14.1 -0.023374865
14.15 -0.023294746
14.2 -0.023220255
14.25 -0.02314128
14.3 -0.023067823
14.35 -0.022989968
14.4 -0.022917526
14.45 -0.022840771
14.5 -0.022769323
14.55 -0.022693647
14.6 -0.022623175
14.65 -0.022548557
14.7 -0.022479042
14.75 -0.022405463
14.8 -0.022336887
14.85 -0.022264327
14.9 -0.022196674
14.95 -0.022125114
15 -0.022058366
15.05 -0.021987787
15.1 -0.021921928
15.15 -0.021852313
15.2 -0.021787327
15.25 -0.021718658
15.3 -0.021654528
15.35 -0.021586788
15.4 -0.0215235
15.45 -0.021456673
15.5 -0.021394212
15.55 -0.021328281
15.6 -0.021266632
15.65 -0.021201581
15.7 -0.02114073
15.75 -0.021076544
15.8 -0.021016476
15.85 -0.02095314
15.9 -0.020893844
15.95 -0.020831342
16 -0.020772803
16.05 -0.020711122
16.1 -0.020653327
16.15 -0.020592453
16.2 -0.02053539
16.25 -0.020475308
16.3 -0.020418964
16.35 -0.020359661
16.4 -0.020304025
16.45 -0.020245489
16.5 -0.020190548
16.55 -0.020132765
16.6 -0.020078508
16.65 -0.020021465
16.7 -0.019967882
16.75 -0.019911567
16.8 -0.019858646
16.85 -0.019803047
16.9 -0.019750778
16.95 -0.019695883
17 -0.019644254
17.05 -0.019590052
17.1 -0.019539054
17.15 -0.019485534
17.2 -0.019435156
17.25 -0.019382306
17.3 -0.019332538
17.35 -0.019280349
17.4 -0.019231182
17.45 -0.019179641
17.5 -0.019131066
17.55 -0.019080164
17.6 -0.01903217
17.65 -0.018981897
17.7 -0.018934477
17.75 -0.018884822
17.8 -0.018837966
17.85 -0.01878892
17.9 -0.01874262
17.95 -0.018694173
18 -0.01864842
18.05 -0.018600563
18.1 -0.018555348
18.15 -0.018508072
18.2 -0.018463388
18.25 -0.018416684
18.3 -0.018372522
18.35 -0.018326381
18.4 -0.018282734
18.45 -0.018237146
18.5 -0.018194006
18.55 -0.018148965
18.6 -0.018106324
18.65 -0.01806182
18.7 -0.018019671
18.75 -0.017975696
18.8 -0.017934032
18.85 -0.017890578
18.9 -0.017849391
18.95 -0.017806451
19 -0.017765735
19.05 -0.0177233
19.1 -0.017683048
19.15 -0.017641111
19.2 -0.017601315
19.25 -0.017559869
19.3 -0.017520524
19.35 -0.017479561
19.4 -0.017440659
19.45 -0.017400173
19.5 -0.017361708
19.55 -0.017321691
19.6 -0.017283658
19.65 -0.017244103
19.7 -0.017206494
19.75 -0.017167395
19.8 -0.017130205
19.85 -0.017091555
19.9 -0.017054778
19.95 -0.01701657
20 -0.0169802
20.05 -0.016942428
20.1 -0.016906459
20.15 -0.016869117
20.2 -0.016833544
20.25 -0.016796625
20.3 -0.016761442
20.35 -0.01672494
20.4 -0.016690142
20.45 -0.016654052
20.5 -0.016619633
20.55 -0.016583949
20.6 -0.016549904
20.65 -0.016514619
20.7 -0.016480944
20.75 -0.016446053
20.8 -0.016412741
20.85 -0.016378239
20.9 -0.016345286
20.95 -0.016311167
21 -0.016278568
21.05 -0.016244826
21.1 -0.016212577
21.15 -0.016179208
21.2 -0.016147302
21.25 -0.0161143
21.3 -0.016082735
21.35 -0.016050095
21.4 -0.016018865
21.45 -0.015986582
21.5 -0.015955682
21.55 -0.015923752
21.6 -0.015893178
21.65 -0.015861595
21.7 -0.015831343
21.75 -0.015800103
21.8 -0.015770169
21.85 -0.015739266
21.9 -0.015709645
21.95 -0.015679075
22 -0.015649764
22.05 -0.015619523
22.1 -0.015590517
22.15 -0.0155606
22.2 -0.015531895
22.25 -0.015502298
22.3 -0.01547389
22.35 -0.015444608
22.4 -0.015416494
22.45 -0.015387523
22.5 -0.015359698
22.55 -0.015331035
22.6 -0.015303496
22.65 -0.015275135
22.7 -0.015247878
22.75 -0.015219817
22.8 -0.015192838
22.85 -0.015165071
22.9 -0.015138367
22.95 -0.015110891
23 -0.015084458
23.05 -0.01505727
23.1 -0.015031105
23.15 -0.0150042
23.2 -0.014978299
23.25 -0.014951674
23.3 -0.014926034
23.35 -0.014899685
23.4 -0.014874303
23.45 -0.014848226
23.5 -0.014823098
23.55 -0.01479729
23.6 -0.014772414
23.65 -0.014746871
23.7 -0.014722243
23.75 -0.014696962
23.8 -0.014672578
23.85 -0.014647556
23.9 -0.014623414
23.95 -0.014598647
24 -0.014574745
24.05 -0.014550229
24.1 -0.014526563
24.15 -0.014502296
24.2 -0.014478862
24.25 -0.014454841
24.3 -0.014431638
24.35 -0.014407859
24.4 -0.014384883
24.45 -0.014361343
24.5 -0.014338592
24.55 -0.014315288
24.6 -0.014292759
24.65 -0.014269689
24.7 -0.014247378
24.75 -0.014224538
24.8 -0.014202444
24.85 -0.014179832
24.9 -0.014157951
24.95 -0.014135563
25 -0.014113894
25.05 -0.014091728
25.1 -0.014070268
25.15 -0.014048321
25.2 -0.014027066
25.25 -0.014005336
25.3 -0.013984285
25.35 -0.013962769
25.4 -0.013941919
25.45 -0.013920614
25.5 -0.013899963
25.55 -0.013878866
25.6 -0.013858412
25.65 -0.013837521
25.7 -0.013817261
25.75 -0.013796573
25.8 -0.013776505
25.85 -0.013756019
25.9 -0.01373614
25.95 -0.013715852
26 -0.013696161
26.05 -0.013676069
26.1 -0.013656564
26.15 -0.013636666
26.2 -0.013617343
26.25 -0.013597636
26.3 -0.013578495
26.35 -0.013558977
26.4 -0.013540015
26.45 -0.013520684
26.5 -0.013501898
26.55 -0.013482753
26.6 -0.013464142
26.65 -0.013445179
26.7 -0.013426741
26.75 -0.013407958
26.8 -0.013389691
26.85 -0.013371086
26.9 -0.013352988
26.95 -0.01333456
27 -0.013316629
27.05 -0.013298374
27.1 -0.013280608
27.15 -0.013262526
27.2 -0.013244924
27.25 -0.013227012
27.3 -0.013209571
27.35 -0.013191827
27.4 -0.013174546
27.45 -0.013156969
27.5 -0.013139845
27.55 -0.013122432
27.6 -0.013105465
27.65 -0.013088215
27.7 -0.013071402
27.75 -0.013054312
27.8 -0.013037652
27.85 -0.013020722
27.9 -0.013004213
27.95 -0.012987439
28 -0.01297108
28.05 -0.012954461
28.1 -0.01293825
28.15 -0.012921785
28.2 -0.01290572
28.25 -0.012889407
28.3 -0.012873487
28.35 -0.012857324
28.4 -0.012841547
28.45 -0.012825533
28.5 -0.012809898
28.55 -0.01279403
28.6 -0.012778535
28.65 -0.012762813
28.7 -0.012747457
28.75 -0.012731879
28.8 -0.01271666
28.85 -0.012701224
28.9 -0.01268614
28.95 -0.012670845
29 -0.012655896
29.05 -0.01264074
29.1 -0.012625924
29.15 -0.012610906
29.2 -0.012596221
29.25 -0.012581339
29.3 -0.012566785
29.35 -0.012552038
29.4 -0.012537613
29.45 -0.012522999
29.5 -0.012508702
29.55 -0.01249422
29.6 -0.012480049
29.65 -0.012465697
29.7 -0.012451652
29.75 -0.012437429
29.8 -0.012423508
29.85 -0.012409413
29.9 -0.012395614
29.95 -0.012381646
30 -0.012367969
30.05 -0.012354126
30.1 -0.012340569
30.15 -0.01232685
30.2 -0.012313412
30.25 -0.012299816
30.3 -0.012286496
30.35 -0.012273021
30.4 -0.012259818
30.45 -0.012246464
30.5 -0.012233376
30.55 -0.012220141
30.6 -0.012207167
30.65 -0.012194051
30.7 -0.012181191
30.75 -0.01216819
30.8 -0.012155443
30.85 -0.012142558
30.9 -0.012129922
30.95 -0.012117152
31 -0.012104626
31.05 -0.012091969
31.1 -0.012079552
31.15 -0.012067008
31.2 -0.012054699
31.25 -0.012042266
31.3 -0.012030065
31.35 -0.012017742
31.4 -0.012005647
31.45 -0.011993433
31.5 -0.011981443
31.55 -0.011969338
31.6 -0.011957452
31.65 -0.011945453
31.7 -0.011933671
31.75 -0.011921779
31.8 -0.011910099
31.85 -0.011898312
31.9 -0.011886733
31.95 -0.01187505
32 -0.011863572
32.05 -0.011851992
32.1 -0.011840614
32.15 -0.011829137
32.2 -0.011817858
32.25 -0.011806481
32.3 -0.0117953
32.35 -0.011784024
32.4 -0.01177294
32.45 -0.011761764
32.5 -0.011750776
32.55 -0.011739699
32.6 -0.011728806
32.65 -0.011717827
32.7 -0.011707029
32.75 -0.011696146
32.8 -0.011685443
32.85 -0.011674656
32.9 -0.011664045
32.95 -0.011653354
33 -0.011642836
33.05 -0.011632239
33.1 -0.011621812
33.15 -0.011611309
33.2 -0.011600973
33.25 -0.011590562
33.3 -0.011580317
33.35 -0.011569998
33.4 -0.011559842
33.45 -0.011549615
33.5 -0.011539548
33.55 -0.011529411
33.6 -0.011519431
33.65 -0.011509384
33.7 -0.011499492
33.75 -0.011489534
33.8 -0.011479729
33.85 -0.011469859
33.9 -0.01146014
33.95 -0.011450358
34 -0.011440723
34.05 -0.011431029
34.1 -0.011421479
34.15 -0.01141187
34.2 -0.011402404
34.25 -0.011392881
34.3 -0.011383498
34.35 -0.01137406
34.4 -0.01136476
34.45 -0.011355407
34.5 -0.011346189
34.55 -0.011336919
34.6 -0.011327782
34.65 -0.011318595
34.7 -0.01130954
34.75 -0.011300435
34.8 -0.01129146
34.85 -0.011282437
34.9 -0.011273541
34.95 -0.011264599
35 -0.011255783
35.05 -0.011246921
35.1 -0.011238184
35.15 -0.011229402
35.2 -0.011220743
35.25 -0.01121204
35.3 -0.011203458
35.35 -0.011194835
35.4 -0.01118633
35.45 -0.011177785
35.5 -0.011169356
35.55 -0.011160889
35.6 -0.011152536
35.65 -0.011144146
35.7 -0.011135868
35.75 -0.011127555
35.8 -0.011119352
35.85 -0.011111115
35.9 -0.011102987
35.95 -0.011094825
36 -0.01108677
36.05 -0.011078684
36.1 -0.011070703
36.15 -0.011062691
36.2 -0.011054783
36.25 -0.011046845
36.3 -0.01103901
36.35 -0.011031145
36.4 -0.011023382
36.45 -0.01101559
36.5 -0.011007899
36.55 -0.01100018
36.6 -0.01099256
36.65 -0.010984913
36.7 -0.010977363
36.75 -0.010969788
36.8 -0.010962309
36.85 -0.010954805
36.9 -0.010947396
36.95 -0.010939963
37 -0.010932623
37.05 -0.010925261
37.1 -0.01091799
37.15 -0.010910698
37.2 -0.010903495
37.25 -0.010896273
37.3 -0.010889139
37.35 -0.010881985
37.4 -0.010874919
37.45 -0.010867834
37.5 -0.010860835
37.55 -0.010853819
37.6 -0.010846887
37.65 -0.010839939
37.7 -0.010833074
37.75 -0.010826193
37.8 -0.010819395
37.85 -0.010812581
37.9 -0.010805849
37.95 -0.010799102
38 -0.010792435
38.05 -0.010785754
38.1 -0.010779153
38.15 -0.010772539
38.2 -0.010766003
38.25 -0.010759454
38.3 -0.010752982
38.35 -0.010746499
38.4 -0.010740092
38.45 -0.010733673
38.5 -0.01072733
38.55 -0.010720976
38.6 -0.010714697
38.65 -0.010708408
38.7 -0.010702192
38.75 -0.010695966
38.8 -0.010689814
38.85 -0.010683652
38.9 -0.010677562
38.95 -0.010671464
39 -0.010665436
39.05 -0.010659401
39.1 -0.010653435
39.15 -0.010647463
39.2 -0.01064156
39.25 -0.01063565
39.3 -0.010629808
39.35 -0.01062396
39.4 -0.01061818
39.45 -0.010612394
39.5 -0.010606675
39.55 -0.010600951
39.6 -0.010595292
39.65 -0.010589629
39.7 -0.010584031
39.75 -0.010578429
39.8 -0.010572892
39.85 -0.010567351
39.9 -0.010561873
39.95 -0.010556393
40 -0.010550975
40.05 -0.010545555
40.1 -0.010540196
40.15 -0.010534836
40.2 -0.010529537
40.25 -0.010524237
40.3 -0.010518997
40.35 -0.010513756
40.4 -0.010508575
40.45 -0.010503394
40.5 -0.010498271
40.55 -0.010493149
40.6 -0.010488085
40.65 -0.010483021
40.7 -0.010478015
40.75 -0.01047301
40.8 -0.010468062
40.85 -0.010463116
40.9 -0.010458225
40.95 -0.010453337
41 -0.010448504
41.05 -0.010443674
41.1 -0.010438898
41.15 -0.010434126
41.2 -0.010429407
41.25 -0.010424692
41.3 -0.010420031
41.35 -0.010415373
41.4 -0.010410769
41.45 -0.010406168
41.5 -0.01040162
41.55 -0.010397076
41.6 -0.010392584
41.65 -0.010388097
41.7 -0.010383662
41.75 -0.010379231
41.8 -0.010374852
41.85 -0.010370478
41.9 -0.010366154
41.95 -0.010361836
42 -0.010357569
42.05 -0.010353307
42.1 -0.010349094
42.15 -0.010344888
42.2 -0.010340731
42.25 -0.010336581
42.3 -0.010332479
42.35 -0.010328384
42.4 -0.010324337
42.45 -0.010320298
42.5 -0.010316306
42.55 -0.010312322
42.6 -0.010308384
42.65 -0.010304455
42.7 -0.010300573
42.75 -0.010296698
42.8 -0.01029287
42.85 -0.01028905
42.9 -0.010285276
42.95 -0.010281511
43 -0.010277792
43.05 -0.010274081
43.1 -0.010270416
43.15 -0.010266759
43.2 -0.010263148
43.25 -0.010259545
43.3 -0.010255987
43.35 -0.010252439
43.4 -0.010248935
43.45 -0.010245441
43.5 -0.01024199
43.55 -0.01023855
43.6 -0.010235153
43.65 -0.010231766
43.7 -0.010228422
43.75 -0.010225089
43.8 -0.010221798
43.85 -0.010218518
43.9 -0.01021528
43.95 -0.010212054
44 -0.010208869
44.05 -0.010205696
44.1 -0.010202564
44.15 -0.010199444
44.2 -0.010196365
44.25 -0.010193298
44.3 -0.010190271
44.35 -0.010187257
44.4 -0.010184283
44.45 -0.010181322
44.5 -0.0101784
44.55 -0.010175492
44.6 -0.010172623
44.65 -0.010169766
44.7 -0.01016695
44.75 -0.010164146
44.8 -0.010161382
44.85 -0.01015863
44.9 -0.010155918
44.95 -0.010153219
45 -0.010150559
45.05 -0.010147912
45.1 -0.010145304
45.15 -0.01014271
45.2 -0.010140154
45.25 -0.010137611
45.3 -0.010135107
45.35 -0.010132616
45.4 -0.010130164
45.45 -0.010127725
45.5 -0.010125324
45.55 -0.010122937
45.6 -0.010120588
45.65 -0.010118253
45.7 -0.010115956
45.75 -0.010113673
45.8 -0.010111427
45.85 -0.010109195
45.9 -0.010107
45.95 -0.01010482
46 -0.010102677
46.05 -0.010100549
46.1 -0.010098457
46.15 -0.01009638
46.2 -0.01009434
46.25 -0.010092314
46.3 -0.010090325
46.35 -0.010088351
46.4 -0.010086413
46.45 -0.01008449
46.5 -0.010082603
46.55 -0.010080732
46.6 -0.010078896
46.65 -0.010077076
46.7 -0.010075291
46.75 -0.010073522
46.8 -0.010071788
46.85 -0.010070071
46.9 -0.010068388
46.95 -0.010066721
47 -0.01006509
47.05 -0.010063474
47.1 -0.010061893
47.15 -0.010060329
47.2 -0.010058799
47.25 -0.010057285
47.3 -0.010055807
47.35 -0.010054344
47.4 -0.010052916
47.45 -0.010051505
47.5 -0.010050128
47.55 -0.010048767
47.6 -0.010047441
47.65 -0.010046131
47.7 -0.010044856
47.75 -0.010043597
47.8 -0.010042372
47.85 -0.010041164
47.9 -0.01003999
47.95 -0.010038833
48 -0.01003771
48.05 -0.010036604
48.1 -0.010035532
48.15 -0.010034476
48.2 -0.010033455
48.25 -0.01003245
48.3 -0.01003148
48.35 -0.010030526
48.4 -0.010029606
48.45 -0.010028703
48.5 -0.010027834
48.55 -0.010026981
48.6 -0.010026163
48.65 -0.010025362
48.7 -0.010024594
48.75 -0.010023843
48.8 -0.010023127
48.85 -0.010022427
48.9 -0.010021761
48.95 -0.010021112
49 -0.010020497
49.05 -0.010019898
49.1 -0.010019334
49.15 -0.010018786
49.2 -0.010018273
49.25 -0.010017776
49.3 -0.010017314
49.35 -0.010016868
49.4 -0.010016456
49.45 -0.010016061
49.5 -0.0100157
49.55 -0.010015356
49.6 -0.010015046
49.65 -0.010014753
49.7 -0.010014494
49.75 -0.010014252
49.8 -0.010014044
49.85 -0.010013852
49.9 -0.010013695
49.95 -0.010013555
50 -0.010013449
50.05 -0.01001336
50.1 -0.010013305
50.15 -0.010013266
50.2 -0.010013262
50.25 -0.010013274
50.3 -0.01001332
50.35 -0.010013383
50.4 -0.01001348
50.45 -0.010013594
50.5 -0.010013742
50.55 -0.010013907
50.6 -0.010014107
50.65 -0.010014323
50.7 -0.010014573
50.75 -0.010014841
50.8 -0.010015142
50.85 -0.010015461
50.9 -0.010015814
50.95 -0.010016184
51 -0.010016588
51.05 -0.010017009
51.1 -0.010017465
51.15 -0.010017938
51.2 -0.010018445
51.25 -0.010018969
51.3 -0.010019528
51.35 -0.010020103
51.4 -0.010020713
51.45 -0.01002134
51.5 -0.010022002
51.55 -0.01002268
51.6 -0.010023394
51.65 -0.010024123
51.7 -0.010024889
51.75 -0.01002567
51.8 -0.010026487
51.85 -0.01002732
51.9 -0.010028189
51.95 -0.010029074
52 -0.010029995
52.05 -0.010030932
52.1 -0.010031905
52.15 -0.010032893
52.2 -0.010033918
52.25 -0.010034959
52.3 -0.010036036
52.35 -0.010037128
52.4 -0.010038258
52.45 -0.010039402
52.5 -0.010040584
52.55 -0.01004178
52.6 -0.010043015
52.65 -0.010044263
52.7 -0.01004555
52.75 -0.010046851
52.8 -0.01004819
52.85 -0.010049543
52.9 -0.010050935
52.95 -0.010052341
53 -0.010053785
53.05 -0.010055244
53.1 -0.010056741
53.15 -0.010058252
53.2 -0.010059802
53.25 -0.010061365
53.3 -0.010062969
53.35 -0.010064585
53.4 -0.010066241
53.45 -0.01006791
53.5 -0.010069619
53.55 -0.010071341
53.6 -0.010073104
53.65 -0.010074879
53.7 -0.010076695
53.75 -0.010078523
53.8 -0.010080393
53.85 -0.010082274
53.9 -0.010084197
53.95 -0.010086132
54 -0.010088108
54.05 -0.010090096
54.1 -0.010092127
54.15 -0.010094168
54.2 -0.010096252
54.25 -0.010098348
54.3 -0.010100486
54.35 -0.010102635
54.4 -0.010104827
54.45 -0.01010703
54.5 -0.010109276
54.55 -0.010111533
54.6 -0.010113834
54.65 -0.010116144
54.7 -0.0101185
54.75 -0.010120864
54.8 -0.010123275
54.85 -0.010125693
54.9 -0.010128158
54.95 -0.010130631
55 -0.010133151
55.05 -0.010135679
55.1 -0.010138253
55.15 -0.010140835
55.2 -0.010143465
55.25 -0.010146102
55.3 -0.010148787
55.35 -0.010151479
55.4 -0.01015422
55.45 -0.010156966
55.5 -0.010159762
55.55 -0.010162564
55.6 -0.010165416
55.65 -0.010168272
55.7 -0.01017118
55.75 -0.010174092
55.8 -0.010177056
55.85 -0.010180023
55.9 -0.010183043
55.95 -0.010186066
56 -0.010189142
56.05 -0.010192221
56.1 -0.010195353
56.15 -0.010198488
56.2 -0.010201677
56.25 -0.010204868
56.3 -0.010208113
56.35 -0.01021136
56.4 -0.010214663
56.45 -0.010217966
56.5 -0.010221326
56.55 -0.010224685
56.6 -0.010228102
56.65 -0.010231518
56.7 -0.010234993
56.75 -0.010238466
56.8 -0.010241998
56.85 -0.010245527
56.9 -0.010249117
56.95 -0.010252704
57 -0.010256352
57.05 -0.010259995
57.1 -0.010263702
57.15 -0.010267403
57.2 -0.010271167
57.25 -0.010274926
57.3 -0.010278749
57.35 -0.010282565
57.4 -0.010286446
57.45 -0.01029032
57.5 -0.010294261
57.55 -0.010298193
57.6 -0.010302193
57.65 -0.010306183
57.7 -0.010310242
57.75 -0.01031429
57.8 -0.010318409
57.85 -0.010322516
57.9 -0.010326694
57.95 -0.01033086
58 -0.010335098
58.05 -0.010339322
58.1 -0.010343621
58.15 -0.010347904
58.2 -0.010352263
58.25 -0.010356605
58.3 -0.010361025
58.35 -0.010365427
58.4 -0.010369907
58.45 -0.010374369
58.5 -0.01037891
58.55 -0.010383431
58.6 -0.010388034
58.65 -0.010392615
58.7 -0.010397279
58.75 -0.010401921
58.8 -0.010406647
58.85 -0.010411348
58.9 -0.010416136
58.95 -0.010420899
59 -0.010425749
59.05 -0.010430572
59.1 -0.010435485
59.15 -0.010440369
59.2 -0.010445344
59.25 -0.010450289
59.3 -0.010455328
59.35 -0.010460334
59.4 -0.010465436
59.45 -0.010470504
59.5 -0.010475669
59.55 -0.010480799
59.6 -0.010486028
59.65 -0.01049122
59.7 -0.010496513
59.75 -0.010501767
59.8 -0.010507125
59.85 -0.010512442
59.9 -0.010517864
59.95 -0.010523243
60 -0.01052873
60.05 -0.010534172
60.1 -0.010539725
60.15 -0.01054523
60.2 -0.010550848
60.25 -0.010556417
60.3 -0.0105621
60.35 -0.010567733
60.4 -0.010573483
60.45 -0.010579179
60.5 -0.010584995
60.55 -0.010590755
60.6 -0.010596638
60.65 -0.010602463
60.7 -0.010608413
60.75 -0.010614302
60.8 -0.01062032
60.85 -0.010626274
60.9 -0.010632359
60.95 -0.010638378
61 -0.010644531
61.05 -0.010650616
61.1 -0.010656838
61.15 -0.010662987
61.2 -0.010669278
61.25 -0.010675494
61.3 -0.010681854
61.35 -0.010688135
61.4 -0.010694565
61.45 -0.010700913
61.5 -0.010707412
61.55 -0.010713827
61.6 -0.010720396
61.65 -0.010726878
61.7 -0.010733518
61.75 -0.010740067
61.8 -0.010746778
61.85 -0.010753394
61.9 -0.010760176
61.95 -0.01076686
62 -0.010773715
62.05 -0.010780467
62.1 -0.010787393
62.15 -0.010794213
62.2 -0.010801212
62.25 -0.010808101
62.3 -0.010815173
62.35 -0.010822131
62.4 -0.010829276
62.45 -0.010836304
62.5 -0.010843523
62.55 -0.010850619
62.6 -0.010857913
62.65 -0.010865079
62.7 -0.010872447
62.75 -0.010879684
62.8 -0.010887127
62.85 -0.010894434
62.9 -0.010901953
62.95 -0.01090933
63 -0.010916925
63.05 -0.010924374
63.1 -0.010932045
63.15 -0.010939566
63.2 -0.010947314
63.25 -0.010954906
63.3 -0.010962732
63.35 -0.010970396
63.4 -0.0109783
63.45 -0.010986036
63.5 -0.010994018
63.55 -0.011001827
63.6 -0.011009889
63.65 -0.011017771
63.7 -0.011025912
63.75 -0.011033867
63.8 -0.011042088
63.85 -0.011050117
63.9 -0.011058419
63.95 -0.011066522
64 -0.011074905
64.05 -0.011083082
64.1 -0.011091547
64.15 -0.011099799
64.2 -0.011108346
64.25 -0.011116673
64.3 -0.011125303
64.35 -0.011133705
64.4 -0.011142418
64.45 -0.011150897
64.5 -0.011159694
64.55 -0.011168249
64.6 -0.011177131
64.65 -0.011185762
64.7 -0.011194729
64.75 -0.011203438
64.8 -0.01121249
64.85 -0.011221276
64.9 -0.011230415
64.95 -0.011239279
65 -0.011248505
65.05 -0.011257447
65.1 -0.011266761
65.15 -0.011275781
65.2 -0.011285184
65.25 -0.011294283
65.3 -0.011303775
65.35 -0.011312953
65.4 -0.011322535
65.45 -0.011331793
65.5 -0.011341465
65.55 -0.011350803
65.6 -0.011360566
65.65 -0.011369985
65.7 -0.01137984
65.75 -0.01138934
65.8 -0.011399288
65.85 -0.011408869
65.9 -0.01141891
65.95 -0.011428573
66 -0.011438709
66.05 -0.011448454
66.1 -0.011458685
66.15 -0.011468512
66.2 -0.011478839
66.25 -0.011488749
66.3 -0.011499173
66.35 -0.011509166
66.4 -0.011519687
66.45 -0.011529765
66.5 -0.011540384
66.55 -0.011550546
66.6 -0.011561265
66.65 -0.011571512
66.7 -0.01158233
66.75 -0.011592662
66.8 -0.011603582
66.85 -0.011614
66.9 -0.011625021
66.95 -0.011635525
67 -0.011646649
67.05 -0.011657239
67.1 -0.011668467
67.15 -0.011679144
67.2 -0.011690477
67.25 -0.011701242
67.3 -0.01171268
67.35 -0.011723533
67.4 -0.011735078
67.45 -0.011746019
67.5 -0.011757672
67.55 -0.011768702
67.6 -0.011780463
67.65 -0.011791583
67.7 -0.011803454
67.75 -0.011814663
67.8 -0.011826645
67.85 -0.011837945
67.9 -0.011850038
67.95 -0.011861429
68 -0.011873636
68.05 -0.011885117
68.1 -0.011897439
68.15 -0.011909012
68.2 -0.011921448
68.25 -0.011933114
68.3 -0.011945667
68.35 -0.011957426
68.4 -0.011970096
68.45 -0.011981948
68.5 -0.011994737
68.55 -0.012006683
68.6 -0.012019593
68.65 -0.012031633
68.7 -0.012044664
68.75 -0.012056798
68.8 -0.012069952
68.85 -0.012082182
68.9 -0.01209546
68.95 -0.012107786
69 -0.012121189
69.05 -0.012133611
69.1 -0.012147141
69.15 -0.01215966
69.2 -0.012173318
69.25 -0.012185934
69.3 -0.012199722
69.35 -0.012212436
69.4 -0.012226355
69.45 -0.012239167
69.5 -0.012253219
69.55 -0.01226613
69.6 -0.012280316
69.65 -0.012293326
69.7 -0.012307647
69.75 -0.012320758
69.8 -0.012335216
69.85 -0.012348427
69.9 -0.012363025
69.95 -0.012376337
70 -0.012391074
70.05 -0.012404488
70.1 -0.012419367
70.15 -0.012432883
70.2 -0.012447906
70.25 -0.012461524
70.3 -0.012476694
70.35 -0.012490415
70.4 -0.012505731
70.45 -0.012519556
70.5 -0.012535021
70.55 -0.01254895
70.6 -0.012564567
70.65 -0.0125786
70.7 -0.01259437
70.75 -0.012608508
70.8 -0.012624433
70.85 -0.012638677
70.9 -0.012654758
70.95 -0.012669109
71 -0.012685349
71.05 -0.012699806
71.1 -0.012716207
71.15 -0.012730771
71.2 -0.012747335
71.25 -0.012762007
71.3 -0.012778736
71.35 -0.012793517
71.4 -0.012810413
71.45 -0.012825302
71.5 -0.012842368
71.55 -0.012857366
71.6 -0.012874604
71.65 -0.012889712
71.7 -0.012907124
71.75 -0.012922342
71.8 -0.012939931
71.85 -0.01295526
71.9 -0.012973027
71.95 -0.012988467
72 -0.013006416
72.05 -0.013021968
72.1 -0.013040101
72.15 -0.013055765
72.2 -0.013074084
72.25 -0.013089861
72.3 -0.01310837
72.35 -0.01312426
72.4 -0.01314296
72.45 -0.013158963
72.5 -0.013177859
72.55 -0.013193976
72.6 -0.013213069
72.65 -0.0132293
72.7 -0.013248593
72.75 -0.01326494
72.8 -0.013284436
72.85 -0.013300898
72.9 -0.013320601
72.95 -0.013337179
73 -0.013357091
73.05 -0.013373785
73.1 -0.013393909
73.15 -0.01341072
73.2 -0.01343106
73.25 -0.013447987
73.3 -0.013468546
73.35 -0.013485591
73.4 -0.013506372
73.45 -0.013523535
73.5 -0.013544542
73.55 -0.013561822
73.6 -0.013583059
73.65 -0.013600457
73.7 -0.013621927
73.75 -0.013639444
73.8 -0.01366115
73.85 -0.013678786
73.9 -0.013700732
73.95 -0.013718488
74 -0.013740678
74.05 -0.013758553
74.1 -0.013780991
74.15 -0.013798985
74.2 -0.013821676
74.25 -0.01383979
74.3 -0.013862737
74.35 -0.013880971
74.4 -0.013904178
74.45 -0.013922533
74.5 -0.013946005
74.55 -0.01396448
74.6 -0.01398822
74.65 -0.014006816
74.7 -0.01403083
74.75 -0.014049546
74.8 -0.014073839
74.85 -0.014092676
74.9 -0.014117251
74.95 -0.014136209
75 -0.014161071
75.05 -0.01418015
75.1 -0.014205305
75.15 -0.014224505
75.2 -0.014249958
75.25 -0.014269278
75.3 -0.014295033
75.35 -0.014314475
75.4 -0.014340538
75.45 -0.0143601
75.5 -0.014386476
75.55 -0.014406159
75.6 -0.014432854
75.65 -0.014452657
75.7 -0.014479677
75.75 -0.0144996
75.8 -0.01452695
75.85 -0.014546993
75.9 -0.01457468
75.95 -0.014594842
76 -0.014622871
76.05 -0.014643153
76.1 -0.01467153
76.15 -0.014691931
76.2 -0.014720662
76.25 -0.014741182
76.3 -0.014770275
76.35 -0.014790913
76.4 -0.014820373
76.45 -0.014841129
76.5 -0.014870964
76.55 -0.014891836
76.6 -0.014922053
76.65 -0.014943042
76.7 -0.014973648
76.75 -0.014994753
76.8 -0.015025754
76.85 -0.015046974
76.9 -0.015078379
76.95 -0.015099713
77 -0.01513153
77.05 -0.015152977
77.1 -0.015185213
77.15 -0.015206773
77.2 -0.015239435
77.25 -0.015261107
77.3 -0.015294205
77.35 -0.015315986
77.4 -0.015349528
77.45 -0.015371419
77.5 -0.015405414
77.55 -0.015427413
77.6 -0.015461868
77.65 -0.015483974
77.7 -0.0155189
77.75 -0.015541112
77.8 -0.015576518
77.85 -0.015598833
77.9 -0.015634728
77.95 -0.015657146
78 -0.01569354
78.05 -0.015716059
78.1 -0.015752961
78.15 -0.015775579
78.2 -0.015813001
78.25 -0.015835717
78.3 -0.015873668
78.35 -0.015896479
78.4 -0.015934971
78.45 -0.015957876
78.5 -0.015996919
78.55 -0.016019915
78.6 -0.016059521
78.65 -0.016082606
78.7 -0.016122787
78.75 -0.016145959
78.8 -0.016186726
78.85 -0.016209982
78.9 -0.016251347
78.95 -0.016274685
79 -0.016316661
79.05 -0.016340078
79.1 -0.016382678
79.15 -0.016406171
79.2 -0.016449408
79.25 -0.016472974
79.3 -0.016516862
79.35 -0.016540498
79.4 -0.01658505
79.45 -0.016608753
79.5 -0.016653983
79.55 -0.01667775
79.6 -0.016723673
79.65 -0.016747499
79.7 -0.01679413
79.75 -0.016818012
79.8 -0.016865366
79.85 -0.016889301
79.9 -0.016937393
79.95 -0.016961376
80 -0.017010223
80.05 -0.017034251
80.1 -0.017083869
80.15 -0.017107936
80.2 -0.017158342
80.25 -0.017182444
80.3 -0.017233656
80.35 -0.017257788
80.4 -0.017309823
80.45 -0.01733398
80.5 -0.017386857
80.55 -0.017411034
80.6 -0.017464771
80.65 -0.017488963
80.7 -0.017543579
80.75 -0.01756778
80.8 -0.017623296
80.85 -0.0176475
80.9 -0.017703935
80.95 -0.017728136
81 -0.017785511
81.05 -0.017809703
81.1 -0.01786804
81.15 -0.017892215
81.2 -0.017951536
81.25 -0.017975689
81.3 -0.018036015
81.35 -0.018060138
81.4 -0.018121494
81.45 -0.018145579
81.5 -0.018207987
81.55 -0.018232028
81.6 -0.018295513
81.65 -0.018319501
81.7 -0.018384088
81.75 -0.018408014
81.8 -0.018473729
81.85 -0.018497586
81.9 -0.018564454
81.95 -0.018588232
82 -0.018656282
82.05 -0.018679972
82.1 -0.01874923
82.15 -0.018772823
82.2 -0.018843318
82.25 -0.018866803
82.3 -0.018938565
82.35 -0.018961932
82.4 -0.01903499
82.45 -0.019058229
82.5 -0.019132614
82.55 -0.019155714
82.6 -0.019231458
82.65 -0.019254408
82.7 -0.019331543
82.75 -0.01935433
82.8 -0.01943289
82.85 -0.019455502
82.9 -0.019535522
82.95 -0.019557946
83 -0.01963946
83.05 -0.019661684
83.1 -0.019744729
83.15 -0.019766739
83.2 -0.019851351
83.25 -0.019873133
83.3 -0.019959351
83.35 -0.019980891
83.4 -0.020068755
83.45 -0.020090036
83.5 -0.020179586
83.55 -0.020200595
83.6 -0.020291872
83.65 -0.020312591
83.7 -0.020405638
83.75 -0.020426052
83.8 -0.020520913
83.85 -0.020541003
83.9 -0.020637723
83.95 -0.020657473
84 -0.020756098
84.05 -0.020775489
84.1 -0.020876067
84.15 -0.02089508
84.2 -0.02099766
84.25 -0.021016275
84.3 -0.021120907
84.35 -0.021139105
84.4 -0.021245841
84.45 -0.021263601
84.5 -0.021372493
84.55 -0.021389793
84.6 -0.021500897
84.65 -0.021517715
84.7 -0.021631087
84.75 -0.0216474
84.8 -0.021763098
84.85 -0.021778881
84.9 -0.021896965
84.95 -0.021912195
85 -0.022032725
85.05 -0.022047377
85.1 -0.022170416
85.15 -0.022184464
85.2 -0.022310077
85.25 -0.022323494
85.3 -0.022451747
85.35 -0.022464506
85.4 -0.022595467
85.45 -0.022607539
85.5 -0.02274128
85.55 -0.022752636
85.6 -0.022889228
85.65 -0.022899837
85.7 -0.023039355
85.75 -0.023049186
85.8 -0.023191707
85.85 -0.023200729
85.9 -0.023346331
85.95 -0.02335451
86 -0.023503275
86.05 -0.023510576
86.1 -0.023662587
86.15 -0.023668977
86.2 -0.02382432
86.25 -0.023829761
86.3 -0.023988525
86.35 -0.023992981
86.4 -0.024155256
86.45 -0.024158688
86.5 -0.024324569
86.55 -0.024326937
86.6 -0.02449652
86.65 -0.024497784
86.7 -0.024671168
86.75 -0.024671286
86.8 -0.024848573
86.85 -0.024847502
86.9 -0.025028798
86.95 -0.025026494
87 -0.025211907
87.05 -0.025208324
87.1 -0.025397965
87.15 -0.025393057
87.2 -0.025587042
87.25 -0.02558076
87.3 -0.025779206
87.35 -0.025771502
87.4 -0.025974531
87.45 -0.025965353
87.5 -0.026173091
87.55 -0.026162386
87.6 -0.026374963
87.65 -0.026362678
87.7 -0.026580226
87.75 -0.026566306
87.8 -0.026788963
87.85 -0.02677335
87.9 -0.027001257
87.95 -0.026983894
88 -0.027217197
88.05 -0.027198024
88.1 -0.027436873
88.15 -0.027415828
88.2 -0.027660377
88.25 -0.027637397
88.3 -0.027887806
88.35 -0.027862827
88.4 -0.02811926
88.45 -0.028092215
88.5 -0.028354841
88.55 -0.028325662
88.6 -0.028594656
88.65 -0.028563274
88.7 -0.028838815
88.75 -0.028805158
88.8 -0.029087432
88.85 -0.029051426
88.9 -0.029340625
88.95 -0.029302194
89 -0.029598515
89.05 -0.029557584
89.1 -0.029861229
89.15 -0.029817718
89.2 -0.030128898
89.25 -0.030082726
89.3 -0.030401657
89.35 -0.030352742
89.4 -0.030679648
89.45 -0.030627904
89.5 -0.030963015
89.55 -0.030908356
89.6 -0.031251909
89.65 -0.031194248
89.7 -0.031546488
89.75 -0.031485732
89.8 -0.031846913
89.85 -0.031782972
89.9 -0.032153355
89.95 -0.032086132
90 -0.032465986
90.05 -0.032395387
90.1 -0.032784991
90.15 -0.032710916
90.2 -0.033110558
90.25 -0.033032907
90.3 -0.033442884
90.35 -0.033361555
90.4 -0.033782172
90.45 -0.033697061
90.5 -0.034128637
90.55 -0.034039638
90.6 -0.034482499
90.65 -0.034389503
90.7 -0.034843988
90.75 -0.034746887
90.8 -0.035213345
90.85 -0.035112027
90.9 -0.03559082
90.95 -0.035485171
91 -0.035976673
91.05 -0.03586658
91.1 -0.036371177
91.15 -0.036256523
91.2 -0.036774616
91.25 -0.036655284
91.3 -0.037187285
91.35 -0.037063156
91.4 -0.037609494
91.45 -0.037480449
91.5 -0.038041567
91.55 -0.037907485
91.6 -0.038483843
91.65 -0.038344601
91.7 -0.038936674
91.75 -0.038792151
91.8 -0.039400432
91.85 -0.039250506
91.9 -0.039875504
91.95 -0.039720053
92 -0.040362298
92.05 -0.0402012
92.1 -0.040861241
92.15 -0.040694374
92.2 -0.04137278
92.25 -0.041200025
92.3 -0.041897385
92.35 -0.041718623
92.4 -0.042435553
92.45 -0.042250666
92.5 -0.042987802
92.55 -0.042796677
92.6 -0.04355468
92.65 -0.043357206
92.7 -0.044136765
92.75 -0.043932833
92.8 -0.044734665
92.85 -0.044524173
92.9 -0.045349021
92.95 -0.045131873
93 -0.045980512
93.05 -0.045756616
93.1 -0.046629856
93.15 -0.046399127
93.2 -0.047297809
93.25 -0.047060174
93.3 -0.047985175
93.35 -0.047740568
93.4 -0.048692807
93.45 -0.048441174
93.5 -0.049421607
93.55 -0.049162907
93.6 -0.050172535
93.65 -0.049906742
93.7 -0.050946612
93.75 -0.050673716
93.8 -0.051744924
93.85 -0.051464934
93.9 -0.052568627
93.95 -0.052281574
94 -0.053418957
94.05 -0.053124894
94.1 -0.05429723
94.15 -0.05399624
94.2 -0.055204855
94.25 -0.05489705
94.3 -0.05614334
94.35 -0.055828865
94.4 -0.057114299
94.45 -0.056793338
94.5 -0.058119464
94.55 -0.057792244
94.6 -0.059160693
94.65 -0.05882749
94.7 -0.060239985
94.75 -0.059901126
94.8 -0.06135949
94.85 -0.061015365
94.9 -0.062521525
94.95 -0.062172588
95 -0.063728587
95.05 -0.063375368
95.1 -0.064983374
95.15 -0.064626486
95.2 -0.0662888
95.25 -0.06592895
95.3 -0.067648022
95.35 -0.067286019
95.4 -0.069064455
95.45 -0.068701224
95.5 -0.070541806
95.55 -0.070178401
95.6 -0.072084098
95.65 -0.071721717
95.7 -0.073695704
95.75 -0.073335704
95.8 -0.07538138
95.85 -0.075025296
95.9 -0.077146308
95.95 -0.076795874
96 -0.078996135
96.05 -0.078653306
96.1 -0.080937025
96.15 -0.080604002
96.2 -0.082975712
96.25 -0.08265497
96.3 -0.085119558
96.35 -0.08481388
96.4 -0.087376624
96.45 -0.08708913
96.5 -0.089755739
96.55 -0.089489932
96.6 -0.092266587
96.65 -0.092026391
96.7 -0.094919798
96.75 -0.094709609
96.8 -0.097727054
96.85 -0.097551792
96.9 -0.1007012
96.95 -0.10056637
97 -0.10385638
97.05 -0.10376814
97.1 -0.10720817
97.15 -0.1071734
97.2 -0.11077376
97.25 -0.11080015
97.3 -0.11457212
97.35 -0.11466826
97.4 -0.11862421
97.45 -0.11879967
97.5 -0.12295323
97.55 -0.1232187
97.6 -0.12758483
97.65 -0.12795221
97.7 -0.13254748
97.75 -0.13303001
97.8 -0.13787274
97.85 -0.13848514
97.9 -0.14359568
97.95 -0.14435426
98 -0.14975527
98.05 -0.15067808
98.1 -0.15639495
98.15 -0.15750187
98.2 -0.1635631
98.25 -0.16487593
98.3 -0.17131377
98.35 -0.17285627
98.4 -0.17970739
98.45 -0.18150522
98.5 -0.18881169
98.55 -0.19089218
98.6 -0.19870266
98.65 -0.20109446
98.7 -0.20946584
98.75 -0.21219812
98.8 -0.2211977
98.85 -0.22429895
98.9 -0.2340074
98.95 -0.23750347
99 -0.24801888
99.05 -0.2519299
99.1 -0.2633734
99.15 -0.26770922
99.2 -0.28023277
99.25 -0.28498595
99.3 -0.29878329
99.35 -0.30391882
99.4 -0.31924084
99.45 -0.32468094
99.5 -0.34185741
99.55 -0.34745917
99.6 -0.3669296
99.65 -0.37245239
99.7 -0.39480978
99.75 -0.3998678
99.8 -0.42592093
99.85 -0.42991435
99.9 -0.4607764
99.95 -0.46279195
100 -0.50000322
&
@target G1.S6
@type xy
0 -0.498348
0.125 -0.44441
0.25 -0.404904
0.375 -0.368764
0.5 -0.337594
0.625 -0.310141
0.75 -0.28598
0.875 -0.264607
1 -0.245637
1.125 -0.228738
1.25 -0.213632
1.375 -0.200082
1.5 -0.18789
1.625 -0.176885
1.75 -0.166922
1.875 -0.157877
2 -0.149643
2.125 -0.142127
2.25 -0.135249
2.375 -0.12894
2.5 -0.123139
2.625 -0.117793
2.75 -0.112855
2.875 -0.108286
3 -0.104049
3.125 -0.100112
3.25 -0.0964464
3.375 -0.0930281
3.5 -0.0898344
3.625 -0.0868455
3.75 -0.0840435
3.875 -0.0814126
4 -0.0789384
4.125 -0.076608
4.25 -0.07441
4.375 -0.0723338
4.5 -0.0703701
4.625 -0.0685102
4.75 -0.0667464
4.875 -0.0650717
5 -0.0634796
5.125 -0.0619645
5.25 -0.0605208
5.375 -0.0591438
5.5 -0.0578291
5.625 -0.0565726
5.75 -0.0553705
5.875 -0.0542194
6 -0.0531162
6.125 -0.0520579
6.25 -0.051042
6.375 -0.0500659
6.5 -0.0491273
6.625 -0.0482241
6.75 -0.0473545
6.875 -0.0465164
7 -0.0457084
7.125 -0.0449287
7.25 -0.044176
7.375 -0.0434489
7.5 -0.042746
7.625 -0.0420662
7.75 -0.0414085
7.875 -0.0407716
8 -0.0401547
8.125 -0.0395569
8.25 -0.0389773
8.375 -0.038415
8.5 -0.0378693
8.625 -0.0373396
8.75 -0.036825
8.875 -0.0363249
9 -0.0358389
9.125 -0.0353662
9.25 -0.0349063
9.375 -0.0344588
9.5 -0.0340231
9.625 -0.0335988
9.75 -0.0331855
9.875 -0.0327826
10 -0.0323899
10.125 -0.0320069
10.25 -0.0316333
10.375 -0.0312688
10.5 -0.0309129
10.625 -0.0305655
10.75 -0.0302263
10.875 -0.0298948
11 -0.0295709
11.125 -0.0292543
11.25 -0.0289448
11.375 -0.0286422
11.5 -0.0283461
11.625 -0.0280564
11.75 -0.027773
11.875 -0.0274955
12 -0.0272238
12.125 -0.0269577
12.25 -0.0266971
12.375 -0.0264417
12.5 -0.0261915
12.625 -0.0259463
12.75 -0.0257059
12.875 -0.0254702
13 -0.025239
13.125 -0.0250123
13.25 -0.0247898
13.375 -0.0245715
13.5 -0.0243573
13.625 -0.024147
13.75 -0.0239406
13.875 -0.0237379
14 -0.0235389
14.125 -0.0233434
14.25 -0.0231514
14.375 -0.0229627
14.5 -0.0227773
14.625 -0.0225951
14.75 -0.0224161
14.875 -0.02224
15 -0.022067
15.125 -0.0218968
15.25 -0.0217295
15.375 -0.0215649
15.5 -0.0214031
15.625 -0.0212438
15.75 -0.0210872
15.875 -0.020933
16 -0.0207814
16.125 -0.0206321
16.25 -0.0204852
16.375 -0.0203406
16.5 -0.0201982
16.625 -0.0200581
16.75 -0.0199201
16.875 -0.0197842
17 -0.0196504
17.125 -0.0195186
17.25 -0.0193888
17.375 -0.0192609
17.5 -0.019135
17.625 -0.0190109
17.75 -0.0188887
17.875 -0.0187682
18 -0.0186495
18.125 -0.0185326
18.25 -0.0184173
18.375 -0.0183037
18.5 -0.0181918
18.625 -0.0180814
18.75 -0.0179726
18.875 -0.0178654
19 -0.0177597
19.125 -0.0176554
19.25 -0.0175527
19.375 -0.0174513
19.5 -0.0173514
19.625 -0.0172529
19.75 -0.0171557
19.875 -0.0170599
20 -0.0169653
20.125 -0.0168721
20.25 -0.0167802
20.375 -0.0166895
20.5 -0.0166
20.625 -0.0165118
20.75 -0.0164247
20.875 -0.0163388
21 -0.0162541
21.125 -0.0161705
21.25 -0.016088
21.375 -0.0160066
21.5 -0.0159263
21.625 -0.015847
21.75 -0.0157688
21.875 -0.0156916
22 -0.0156155
22.125 -0.0155403
22.25 -0.0154661
22.375 -0.0153929
22.5 -0.0153206
22.625 -0.0152493
22.75 -0.0151789
22.875 -0.0151094
23 -0.0150408
23.125 -0.0149731
23.25 -0.0149063
23.375 -0.0148403
23.5 -0.0147751
23.625 -0.0147108
23.75 -0.0146474
23.875 -0.0145847
24 -0.0145228
24.125 -0.0144617
24.25 -0.0144014
24.375 -0.0143418
24.5 -0.014283
24.625 -0.0142249
24.75 -0.0141675
24.875 -0.0141109
25 -0.014055
25.125 -0.0139998
25.25 -0.0139452
25.375 -0.0138914
25.5 -0.0138382
25.625 -0.0137857
25.75 -0.0137338
25.875 -0.0136826
26 -0.013632
26.125 -0.013582
26.25 -0.0135327
26.375 -0.013484
26.5 -0.0134358
26.625 -0.0133883
26.75 -0.0133413
26.875 -0.0132949
27 -0.0132491
27.125 -0.0132038
27.25 -0.0131591
27.375 -0.0131149
27.5 -0.0130713
27.625 -0.0130282
27.75 -0.0129856
27.875 -0.0129436
28 -0.012902
28.125 -0.012861
28.25 -0.0128204
28.375 -0.0127804
28.5 -0.0127408
28.625 -0.0127017
28.75 -0.0126631
28.875 -0.0126249
29 -0.0125872
29.125 -0.01255
29.25 -0.0125132
29.375 -0.0124768
29.5 -0.0124409
29.625 -0.0124054
29.75 -0.0123704
29.875 -0.0123357
30 -0.0123015
30.125 -0.0122677
30.25 -0.0122343
30.375 -0.0122013
30.5 -0.0121687
30.625 -0.0121364
30.75 -0.0121046
30.875 -0.0120731
31 -0.012042
31.125 -0.0120113
31.25 -0.011981
31.375 -0.011951
31.5 -0.0119213
31.625 -0.011892
31.75 -0.0118631
31.875 -0.0118345
32 -0.0118063
32.125 -0.0117784
32.25 -0.0117508
32.375 -0.0117236
32.5 -0.0116966
32.625 -0.01167
32.75 -0.0116438
32.875 -0.0116178
33 -0.0115921
33.125 -0.0115668
33.25 -0.0115417
33.375 -0.011517
33.5 -0.0114925
33.625 -0.0114684
33.75 -0.0114445
33.875 -0.0114209
34 -0.0113976
34.125 -0.0113746
34.25 -0.0113518
34.375 -0.0113294
34.5 -0.0113072
34.625 -0.0112852
34.75 -0.0112636
34.875 -0.0112422
35 -0.011221
35.125 -0.0112001
35.25 -0.0111795
35.375 -0.0111591
35.5 -0.011139
35.625 -0.0111191
35.75 -0.0110995
35.875 -0.0110801
36 -0.0110609
36.125 -0.011042
36.25 -0.0110233
36.375 -0.0110048
36.5 -0.0109866
36.625 -0.0109686
36.75 -0.0109508
36.875 -0.0109333
37 -0.0109159
37.125 -0.0108988
37.25 -0.0108819
37.375 -0.0108652
37.5 -0.0108488
37.625 -0.0108325
37.75 -0.0108165
37.875 -0.0108006
38 -0.010785
38.125 -0.0107695
38.25 -0.0107543
38.375 -0.0107393
38.5 -0.0107244
38.625 -0.0107098
38.75 -0.0106954
38.875 -0.0106811
39 -0.010667
39.125 -0.0106532
39.25 -0.0106395
39.375 -0.010626
39.5 -0.0106127
39.625 -0.0105996
39.75 -0.0105866
39.875 -0.0105739
40 -0.0105613
40.125 -0.0105489
40.25 -0.0105367
40.375 -0.0105246
40.5 -0.0105127
40.625 -0.010501
40.75 -0.0104895
40.875 -0.0104782
41 -0.010467
41.125 -0.010456
41.25 -0.0104451
41.375 -0.0104344
41.5 -0.0104239
41.625 -0.0104136
41.75 -0.0104034
41.875 -0.0103933
42 -0.0103835
42.125 -0.0103738
42.25 -0.0103642
42.375 -0.0103549
42.5 -0.0103456
42.625 -0.0103366
42.75 -0.0103276
42.875 -0.0103189
43 -0.0103103
43.125 -0.0103018
43.25 -0.0102936
43.375 -0.0102854
43.5 -0.0102774
43.625 -0.0102696
43.75 -0.0102619
43.875 -0.0102544
44 -0.010247
44.125 -0.0102397
44.25 -0.0102327
44.375 -0.0102257
44.5 -0.0102189
44.625 -0.0102123
44.75 -0.0102058
44.875 -0.0101994
45 -0.0101932
45.125 -0.0101871
45.25 -0.0101812
45.375 -0.0101755
45.5 -0.0101698
45.625 -0.0101643
45.75 -0.010159
45.875 -0.0101538
46 -0.0101487
46.125 -0.0101438
46.25 -0.010139
46.375 -0.0101344
46.5 -0.0101299
46.625 -0.0101255
46.75 -0.0101213
46.875 -0.0101173
47 -0.0101133
47.125 -0.0101095
47.25 -0.0101059
47.375 -0.0101024
47.5 -0.010099
47.625 -0.0100958
47.75 -0.0100927
47.875 -0.0100897
48 -0.0100869
48.125 -0.0100842
48.25 -0.0100817
48.375 -0.0100793
48.5 -0.010077
48.625 -0.0100749
48.75 -0.0100729
48.875 -0.0100711
49 -0.0100694
49.125 -0.0100678
49.25 -0.0100664
49.375 -0.0100651
49.5 -0.010064
49.625 -0.010063
49.75 -0.0100621
49.875 -0.0100614
50 -0.0100608
50.125 -0.0100604
50.25 -0.0100601
50.375 -0.0100599
50.5 -0.0100599
50.625 -0.01006
50.75 -0.0100603
50.875 -0.0100607
51 -0.0100613
51.125 -0.010062
51.25 -0.0100628
51.375 -0.0100638
51.5 -0.0100649
51.625 -0.0100662
51.75 -0.0100676
51.875 -0.0100692
52 -0.0100709
52.125 -0.0100727
52.25 -0.0100747
52.375 -0.0100768
52.5 -0.0100791
52.625 -0.0100816
52.75 -0.0100841
52.875 -0.0100869
53 -0.0100897
53.125 -0.0100928
53.25 -0.0100959
53.375 -0.0100993
53.5 -0.0101027
53.625 -0.0101064
53.75 -0.0101101
53.875 -0.0101141
54 -0.0101181
54.125 -0.0101224
54.25 -0.0101268
54.375 -0.0101313
54.5 -0.010136
54.625 -0.0101409
54.75 -0.0101459
54.875 -0.010151
55 -0.0101564
55.125 -0.0101619
55.25 -0.0101675
55.375 -0.0101733
55.5 -0.0101793
55.625 -0.0101854
55.75 -0.0101917
55.875 -0.0101982
56 -0.0102048
56.125 -0.0102116
56.25 -0.0102185
56.375 -0.0102256
56.5 -0.0102329
56.625 -0.0102404
56.75 -0.010248
56.875 -0.0102558
57 -0.0102638
57.125 -0.0102719
57.25 -0.0102802
57.375 -0.0102887
57.5 -0.0102974
57.625 -0.0103062
57.75 -0.0103152
57.875 -0.0103244
58 -0.0103338
58.125 -0.0103434
58.25 -0.0103531
58.375 -0.010363
58.5 -0.0103731
58.625 -0.0103834
58.75 -0.0103939
58.875 -0.0104046
59 -0.0104154
59.125 -0.0104265
59.25 -0.0104377
59.375 -0.0104491
59.5 -0.0104608
59.625 -0.0104726
59.75 -0.0104846
59.875 -0.0104968
60 -0.0105092
60.125 -0.0105218
60.25 -0.0105346
60.375 -0.0105476
60.5 -0.0105609
60.625 -0.0105743
60.75 -0.0105879
60.875 -0.0106018
61 -0.0106158
61.125 -0.0106301
61.25 -0.0106446
61.375 -0.0106592
61.5 -0.0106742
61.625 -0.0106893
61.75 -0.0107046
61.875 -0.0107202
62 -0.010736
62.125 -0.010752
62.25 -0.0107682
62.375 -0.0107847
62.5 -0.0108014
62.625 -0.0108183
62.75 -0.0108355
62.875 -0.0108529
63 -0.0108705
63.125 -0.0108884
63.25 -0.0109065
63.375 -0.0109249
63.5 -0.0109435
63.625 -0.0109623
63.75 -0.0109814
63.875 -0.0110008
64 -0.0110204
64.125 -0.0110402
64.25 -0.0110603
64.375 -0.0110807
64.5 -0.0111013
64.625 -0.0111222
64.75 -0.0111434
64.875 -0.0111648
65 -0.0111865
65.125 -0.0112085
65.25 -0.0112307
65.375 -0.0112533
65.5 -0.0112761
65.625 -0.0112991
65.75 -0.0113225
65.875 -0.0113462
66 -0.0113701
66.125 -0.0113943
66.25 -0.0114189
66.375 -0.0114437
66.5 -0.0114688
66.625 -0.0114943
66.75 -0.01152
66.875 -0.011546
67 -0.0115724
67.125 -0.0115991
67.25 -0.0116261
67.375 -0.0116534
67.5 -0.011681
67.625 -0.011709
67.75 -0.0117373
67.875 -0.0117659
68 -0.0117948
68.125 -0.0118241
68.25 -0.0118538
68.375 -0.0118838
68.5 -0.0119141
68.625 -0.0119448
68.75 -0.0119758
68.875 -0.0120072
69 -0.012039
69.125 -0.0120711
69.25 -0.0121037
69.375 -0.0121365
69.5 -0.0121698
69.625 -0.0122035
69.75 -0.0122375
69.875 -0.0122719
70 -0.0123067
70.125 -0.012342
70.25 -0.0123776
70.375 -0.0124136
70.5 -0.0124501
70.625 -0.0124869
70.75 -0.0125242
70.875 -0.012562
71 -0.0126001
71.125 -0.0126387
71.25 -0.0126777
71.375 -0.0127172
71.5 -0.0127571
71.625 -0.0127975
71.75 -0.0128384
71.875 -0.0128797
72 -0.0129215
72.125 -0.0129638
72.25 -0.0130065
72.375 -0.0130498
72.5 -0.0130936
72.625 -0.0131378
72.75 -0.0131826
72.875 -0.0132279
73 -0.0132737
73.125 -0.01332
73.25 -0.0133669
73.375 -0.0134143
73.5 -0.0134623
73.625 -0.0135108
73.75 -0.0135599
73.875 -0.0136096
74 -0.0136599
74.125 -0.0137107
74.25 -0.0137621
74.375 -0.0138142
74.5 -0.0138668
74.625 -0.0139201
74.75 -0.013974
74.875 -0.0140286
75 -0.0140838
75.125 -0.0141396
75.25 -0.0141961
75.375 -0.0142533
75.5 -0.0143112
75.625 -0.0143698
75.75 -0.0144291
75.875 -0.0144891
76 -0.0145499
76.125 -0.0146113
76.25 -0.0146736
76.375 -0.0147366
76.5 -0.0148003
76.625 -0.0148649
76.75 -0.0149302
76.875 -0.0149964
77 -0.0150634
77.125 -0.0151312
77.25 -0.0151999
77.375 -0.0152695
77.5 -0.0153399
77.625 -0.0154112
77.75 -0.0154834
77.875 -0.0155566
78 -0.0156307
78.125 -0.0157057
78.25 -0.0157818
78.375 -0.0158588
78.5 -0.0159368
78.625 -0.0160158
78.75 -0.0160959
78.875 -0.016177
79 -0.0162593
79.125 -0.0163426
79.25 -0.016427
79.375 -0.0165126
79.5 -0.0165993
79.625 -0.0166873
79.75 -0.0167764
79.875 -0.0168667
80 -0.0169583
80.125 -0.0170512
80.25 -0.0171454
80.375 -0.0172409
80.5 -0.0173377
80.625 -0.0174359
80.75 -0.0175355
80.875 -0.0176365
81 -0.017739
81.125 -0.017843
81.25 -0.0179485
81.375 -0.0180555
81.5 -0.0181641
81.625 -0.0182744
81.75 -0.0183862
81.875 -0.0184998
82 -0.018615
82.125 -0.018732
82.25 -0.0188508
82.375 -0.0189714
82.5 -0.0190938
82.625 -0.0192182
82.75 -0.0193445
82.875 -0.0194728
83 -0.0196031
83.125 -0.0197355
83.25 -0.01987
83.375 -0.0200066
83.5 -0.0201455
83.625 -0.0202866
83.75 -0.0204301
83.875 -0.0205759
84 -0.0207241
84.125 -0.0208748
84.25 -0.021028
84.375 -0.0211838
84.5 -0.0213423
84.625 -0.0215035
84.75 -0.0216674
84.875 -0.0218342
85 -0.0220039
85.125 -0.0221766
85.25 -0.0223524
85.375 -0.0225312
85.5 -0.0227133
85.625 -0.0228987
85.75 -0.0230874
85.875 -0.0232796
86 -0.0234753
86.125 -0.0236746
86.25 -0.0238777
86.375 -0.0240845
86.5 -0.0242953
86.625 -0.0245101
86.75 -0.024729
86.875 -0.0249522
87 -0.0251797
87.125 -0.0254116
87.25 -0.0256481
87.375 -0.0258894
87.5 -0.0261354
87.625 -0.0263865
87.75 -0.0266426
87.875 -0.026904
88 -0.0271708
88.125 -0.0274432
88.25 -0.0277213
88.375 -0.0280053
88.5 -0.0282954
88.625 -0.0285917
88.75 -0.0288945
88.875 -0.0292039
89 -0.0295202
89.125 -0.0298436
89.25 -0.0301742
89.375 -0.0305125
89.5 -0.0308585
89.625 -0.0312126
89.75 -0.031575
89.875 -0.0319461
90 -0.0323261
90.125 -0.0327154
90.25 -0.0331143
90.375 -0.0335231
90.5 -0.0339423
90.625 -0.0343722
90.75 -0.0348134
90.875 -0.0352661
91 -0.0357309
91.125 -0.0362084
91.25 -0.036699
91.375 -0.0372033
91.5 -0.037722
91.625 -0.0382557
91.75 -0.0388051
91.875 -0.0393709
92 -0.039954
92.125 -0.0405552
92.25 -0.0411754
92.375 -0.0418156
92.5 -0.0424769
92.625 -0.0431605
92.75 -0.0438675
92.875 -0.0445993
93 -0.0453573
93.125 -0.046143
93.25 -0.0469582
93.375 -0.0478047
93.5 -0.0486843
93.625 -0.0495993
93.75 -0.0505518
93.875 -0.0515445
94 -0.05258
94.125 -0.0536613
94.25 -0.0547915
94.375 -0.0559741
94.5 -0.057213
94.625 -0.0585121
94.75 -0.0598762
94.875 -0.0613099
95 -0.0628187
95.125 -0.0644085
95.25 -0.0660856
95.375 -0.0678569
95.5 -0.0697301
95.625 -0.0717136
95.75 -0.0738165
95.875 -0.0760489
96 -0.0784217
96.125 -0.0809471
96.25 -0.0836383
96.375 -0.08651
96.5 -0.0895783
96.625 -0.0928611
96.75 -0.0963781
96.875 -0.100151
97 -0.104204
97.125 -0.108565
97.25 -0.113263
97.375 -0.118332
97.5 -0.123811
97.625 -0.129742
97.75 -0.136174
97.875 -0.143163
98 -0.150774
98.125 -0.159078
98.25 -0.168164
98.375 -0.178131
98.5 -0.189098
98.625 -0.201207
98.75 -0.214627
98.875 -0.229563
99 -0.246264
99.125 -0.265035
99.25 -0.286254
99.375 -0.31039
99.5 -0.33803
99.625 -0.36991
99.75 -0.406965
99.875 -0.450378
100 -0.501656
&
@target G2.S0
@type xy
0 -0.5
0.05 -0.47939307
0.1 -0.45995478
0.15 -0.44160905
0.2 -0.42428516
0.25 -0.40791733
0.3 -0.39244441
0.35 -0.37780947
0.4 -0.36395955
0.45 -0.35084534
0.5 -0.3384209
0.55 -0.32664346
0.6 -0.31547314
0.65 -0.30487278
0.7 -0.29480772
0.75 -0.28524562
0.8 -0.27615631
0.85 -0.26751163
0.9 -0.25928527
0.95 -0.25145268
1 -0.2439909
1.05 -0.23687845
1.1 -0.23009528
1.15 -0.22362262
1.2 -0.21744289
1.25 -0.21153965
1.3 -0.20589749
1.35 -0.20050198
1.4 -0.1953396
1.45 -0.19039768
1.5 -0.18566431
1.55 -0.18112834
1.6 -0.17677929
1.65 -0.17260733
1.7 -0.16860322
1.75 -0.16475827
1.8 -0.16106432
1.85 -0.15751369
1.9 -0.15409916
1.95 -0.15081393
2 -0.14765159
2.05 -0.14460612
2.1 -0.14167183
2.15 -0.13884336
2.2 -0.13611566
2.25 -0.13348395
2.3 -0.13094374
2.35 -0.12849077
2.4 -0.12612103
2.45 -0.12383072
2.5 -0.12161626
2.55 -0.11947424
2.6 -0.11740145
2.65 -0.11539486
2.7 -0.11345159
2.75 -0.1115689
2.8 -0.10974421
2.85 -0.10797506
2.9 -0.10625914
2.95 -0.10459423
3 -0.10297824
3.05 -0.10140917
3.1 -0.099885145
3.15 -0.098404355
3.2 -0.096965093
3.25 -0.095565735
3.3 -0.094204735
3.35 -0.092880614
3.4 -0.091591972
3.45 -0.090337473
3.5 -0.089115841
3.55 -0.087925863
3.6 -0.086766378
3.65 -0.085636282
3.7 -0.084534518
3.75 -0.083460079
3.8 -0.082412001
3.85 -0.081389366
3.9 -0.080391289
3.95 -0.07941693
4 -0.078465486
4.05 -0.077536184
4.1 -0.076628288
4.15 -0.075741091
4.2 -0.074873915
4.25 -0.074026111
4.3 -0.073197058
4.35 -0.072386159
4.4 -0.071592841
4.45 -0.070816554
4.5 -0.070056772
4.55 -0.069312987
4.6 -0.068584713
4.65 -0.067871482
4.7 -0.067172845
4.75 -0.066488369
4.8 -0.065817638
4.85 -0.065160251
4.9 -0.064515825
4.95 -0.063883988
5 -0.063264382
5.05 -0.062656664
5.1 -0.062060502
5.15 -0.061475576
5.2 -0.060901578
5.25 -0.060338211
5.3 -0.059785189
5.35 -0.059242233
5.4 -0.058709078
5.45 -0.058185465
5.5 -0.057671145
5.55 -0.057165877
5.6 -0.056669429
5.65 -0.056181576
5.7 -0.0557021
5.75 -0.055230792
5.8 -0.054767447
5.85 -0.05431187
5.9 -0.05386387
5.95 -0.053423262
6 -0.052989868
6.05 -0.052563516
6.1 -0.052144037
6.15 -0.05173127
6.2 -0.051325057
6.25 -0.050925246
6.3 -0.050531689
6.35 -0.050144243
6.4 -0.049762768
6.45 -0.049387131
6.5 -0.0490172
6.55 -0.048652847
6.6 -0.04829395
6.65 -0.047940389
6.7 -0.047592048
6.75 -0.047248813
6.8 -0.046910575
6.85 -0.046577228
6.9 -0.046248666
6.95 -0.04592479
7 -0.045605502
7.05 -0.045290707
7.1 -0.04498031
7.15 -0.044674223
7.2 -0.044372358
7.25 -0.044074629
7.3 -0.043780953
7.35 -0.043491249
7.4 -0.043205438
7.45 -0.042923444
7.5 -0.042645191
7.55 -0.042370607
7.6 -0.042099621
7.65 -0.041832164
7.7 -0.041568168
7.75 -0.041307568
7.8 -0.041050299
7.85 -0.040796299
7.9 -0.040545507
7.95 -0.040297864
8 -0.040053312
8.05 -0.039811793
8.1 -0.039573253
8.15 -0.039337639
8.2 -0.039104896
8.25 -0.038874975
8.3 -0.038647824
8.35 -0.038423395
8.4 -0.03820164
8.45 -0.037982513
8.5 -0.037765967
8.55 -0.037551958
8.6 -0.037340443
8.65 -0.037131379
8.7 -0.036924723
8.75 -0.036720437
8.8 -0.036518479
8.85 -0.036318811
8.9 -0.036121395
8.95 -0.035926194
9 -0.035733171
9.05 -0.03554229
9.1 -0.035353518
9.15 -0.035166818
9.2 -0.03498216
9.25 -0.034799509
9.3 -0.034618834
9.35 -0.034440103
9.4 -0.034263286
9.45 -0.034088353
9.5 -0.033915274
9.55 -0.033744021
9.6 -0.033574565
9.65 -0.03340688
9.7 -0.033240937
9.75 -0.033076711
9.8 -0.032914175
9.85 -0.032753304
9.9 -0.032594073
9.95 -0.032436458
10 -0.032280434
10.05 -0.032125978
10.1 -0.031973068
10.15 -0.03182168
10.2 -0.031671793
10.25 -0.031523384
10.3 -0.031376433
10.35 -0.031230918
10.4 -0.031086819
10.45 -0.030944117
10.5 -0.03080279
10.55 -0.03066282
10.6 -0.030524188
10.65 -0.030386875
10.7 -0.030250863
10.75 -0.030116134
10.8 -0.02998267
10.85 -0.029850454
10.9 -0.029719469
10.95 -0.029589698
11 -0.029461125
11.05 -0.029333734
11.1 -0.029207509
11.15 -0.029082434
11.2 -0.028958494
11.25 -0.028835675
11.3 -0.028713961
11.35 -0.028593337
11.4 -0.028473791
11.45 -0.028355307
11.5 -0.028237873
11.55 -0.028121474
11.6 -0.028006097
11.65 -0.027891729
11.7 -0.027778358
11.75 -0.02766597
11.8 -0.027554554
11.85 -0.027444098
11.9 -0.027334588
11.95 -0.027226014
12 -0.027118364
12.05 -0.027011626
12.1 -0.026905789
12.15 -0.026800843
12.2 -0.026696776
12.25 -0.026593578
12.3 -0.026491238
12.35 -0.026389746
12.4 -0.026289091
12.45 -0.026189264
12.5 -0.026090255
12.55 -0.025992055
12.6 -0.025894652
12.65 -0.02579804
12.7 -0.025702207
12.75 -0.025607145
12.8 -0.025512845
12.85 -0.025419298
12.9 -0.025326495
12.95 -0.025234428
13 -0.025143089
13.05 -0.025052469
13.1 -0.02496256
13.15 -0.024873354
13.2 -0.024784843
13.25 -0.024697019
13.3 -0.024609875
13.35 -0.024523403
13.4 -0.024437595
13.45 -0.024352445
13.5 -0.024267944
13.55 -0.024184086
13.6 -0.024100864
13.65 -0.024018271
13.7 -0.0239363
13.75 -0.023854944
13.8 -0.023774197
13.85 -0.02369405
13.9 -0.023614501
13.95 -0.023535542
14 -0.023457165
14.05 -0.023379365
14.1 -0.023302136
14.15 -0.023225471
14.2 -0.023149365
14.25 -0.023073813
14.3 -0.022998807
14.35 -0.022924344
14.4 -0.022850416
14.45 -0.022777019
14.5 -0.022704147
14.55 -0.022631795
14.6 -0.022559957
14.65 -0.022488628
14.7 -0.022417804
14.75 -0.022347478
14.8 -0.022277646
14.85 -0.022208303
14.9 -0.022139445
14.95 -0.022071066
15 -0.022003161
15.05 -0.021935726
15.1 -0.021868756
15.15 -0.021802247
15.2 -0.021736195
15.25 -0.021670594
15.3 -0.02160544
15.35 -0.021540729
15.4 -0.021476457
15.45 -0.02141262
15.5 -0.021349213
15.55 -0.021286232
15.6 -0.021223673
15.65 -0.021161533
15.7 -0.021099806
15.75 -0.02103849
15.8 -0.020977581
15.85 -0.020917074
15.9 -0.020856966
15.95 -0.020797253
16 -0.020737931
16.05 -0.020678997
16.1 -0.020620448
16.15 -0.020562279
16.2 -0.020504488
16.25 -0.02044707
16.3 -0.020390023
16.35 -0.020333343
16.4 -0.020277027
16.45 -0.020221071
16.5 -0.020165472
16.55 -0.020110227
16.6 -0.020055333
16.65 -0.020000787
16.7 -0.019946585
16.75 -0.019892724
16.8 -0.019839203
16.85 -0.019786017
16.9 -0.019733163
16.95 -0.019680639
17 -0.019628442
17.05 -0.019576569
17.1 -0.019525017
17.15 -0.019473783
17.2 -0.019422865
17.25 -0.01937226
17.3 -0.019321965
17.35 -0.019271978
17.4 -0.019222296
17.45 -0.019172916
17.5 -0.019123835
17.55 -0.019075052
17.6 -0.019026564
17.65 -0.018978368
17.7 -0.018930462
17.75 -0.018882844
17.8 -0.01883551
17.85 -0.018788459
17.9 -0.018741689
17.95 -0.018695196
18 -0.018648979
18.05 -0.018603036
18.1 -0.018557363
18.15 -0.01851196
18.2 -0.018466824
18.25 -0.018421952
18.3 -0.018377343
18.35 -0.018332994
18.4 -0.018288903
18.45 -0.018245069
18.5 -0.018201489
18.55 -0.018158161
18.6 -0.018115083
18.65 -0.018072253
18.7 -0.01802967
18.75 -0.01798733
18.8 -0.017945233
18.85 -0.017903377
18.9 -0.017861759
18.95 -0.017820377
19 -0.017779231
19.05 -0.017738318
19.1 -0.017697635
19.15 -0.017657183
19.2 -0.017616957
19.25 -0.017576958
19.3 -0.017537183
19.35 -0.017497631
19.4 -0.017458299
19.45 -0.017419186
19.5 -0.017380291
19.55 -0.017341612
19.6 -0.017303147
19.65 -0.017264894
19.7 -0.017226852
19.75 -0.01718902
19.8 -0.017151396
19.85 -0.017113978
19.9 -0.017076764
19.95 -0.017039754
20 -0.017002946
20.05 -0.016966338
20.1 -0.016929929
20.15 -0.016893717
20.2 -0.016857701
20.25 -0.01682188
20.3 -0.016786251
20.35 -0.016750815
20.4 -0.016715568
20.45 -0.016680511
20.5 -0.016645641
20.55 -0.016610957
20.6 -0.016576458
20.65 -0.016542143
20.7 -0.01650801
20.75 -0.016474058
20.8 -0.016440286
20.85 -0.016406692
20.9 -0.016373276
20.95 -0.016340035
21 -0.016306969
21.05 -0.016274077
21.1 -0.016241356
21.15 -0.016208807
21.2 -0.016176428
21.25 -0.016144218
21.3 -0.016112175
21.35 -0.016080298
21.4 -0.016048587
21.45 -0.01601704
21.5 -0.015985656
21.55 -0.015954434
21.6 -0.015923372
21.65 -0.015892471
21.7 -0.015861728
21.75 -0.015831142
21.8 -0.015800713
21.85 -0.01577044
21.9 -0.015740321
21.95 -0.015710355
22 -0.015680542
22.05 -0.01565088
22.1 -0.015621368
22.15 -0.015592006
22.2 -0.015562793
22.25 -0.015533726
22.3 -0.015504806
22.35 -0.015476032
22.4 -0.015447402
22.45 -0.015418916
22.5 -0.015390572
22.55 -0.01536237
22.6 -0.015334309
22.65 -0.015306388
22.7 -0.015278606
22.75 -0.015250962
22.8 -0.015223455
22.85 -0.015196085
22.9 -0.01516885
22.95 -0.01514175
23 -0.015114783
23.05 -0.01508795
23.1 -0.015061249
23.15 -0.015034678
23.2 -0.015008239
23.25 -0.014981929
23.3 -0.014955748
23.35 -0.014929694
23.4 -0.014903769
23.45 -0.014877969
23.5 -0.014852295
23.55 -0.014826746
23.6 -0.014801322
23.65 -0.01477602
23.7 -0.014750841
23.75 -0.014725784
23.8 -0.014700848
23.85 -0.014676033
23.9 -0.014651337
23.95 -0.01462676
24 -0.014602301
24.05 -0.01457796
24.1 -0.014553736
24.15 -0.014529627
24.2 -0.014505634
24.25 -0.014481756
24.3 -0.014457992
24.35 -0.014434341
24.4 -0.014410802
24.45 -0.014387376
24.5 -0.014364061
24.55 -0.014340857
24.6 -0.014317763
24.65 -0.014294778
24.7 -0.014271902
24.75 -0.014249134
24.8 -0.014226474
24.85 -0.014203921
24.9 -0.014181473
24.95 -0.014159132
25 -0.014136895
25.05 -0.014114763
25.1 -0.014092735
25.15 -0.01407081
25.2 -0.014048988
25.25 -0.014027267
25.3 -0.014005649
25.35 -0.013984131
25.4 -0.013962713
25.45 -0.013941395
25.5 -0.013920177
25.55 -0.013899057
25.6 -0.013878035
25.65 -0.013857111
25.7 -0.013836284
25.75 -0.013815554
25.8 -0.013794919
25.85 -0.01377438
25.9 -0.013753935
25.95 -0.013733585
26 -0.013713329
26.05 -0.013693166
26.1 -0.013673096
26.15 -0.013653119
26.2 -0.013633233
26.25 -0.013613439
26.3 -0.013593735
26.35 -0.013574122
26.4 -0.013554598
26.45 -0.013535164
26.5 -0.013515819
26.55 -0.013496562
26.6 -0.013477393
26.65 -0.013458312
26.7 -0.013439318
26.75 -0.01342041
26.8 -0.013401588
26.85 -0.013382852
26.9 -0.013364201
26.95 -0.013345635
27 -0.013327153
27.05 -0.013308756
27.1 -0.013290441
27.15 -0.01327221
27.2 -0.013254061
27.25 -0.013235994
27.3 -0.013218009
27.35 -0.013200105
27.4 -0.013182282
27.45 -0.013164539
27.5 -0.013146877
27.55 -0.013129294
27.6 -0.01311179
27.65 -0.013094366
27.7 -0.013077019
27.75 -0.013059751
27.8 -0.01304256
27.85 -0.013025447
27.9 -0.01300841
27.95 -0.01299145
28 -0.012974566
28.05 -0.012957758
28.1 -0.012941025
28.15 -0.012924367
28.2 -0.012907783
28.25 -0.012891274
28.3 -0.012874839
28.35 -0.012858477
28.4 -0.012842188
28.45 -0.012825973
28.5 -0.012809829
28.55 -0.012793758
28.6 -0.012777758
28.65 -0.01276183
28.7 -0.012745972
28.75 -0.012730186
28.8 -0.01271447
28.85 -0.012698823
28.9 -0.012683247
28.95 -0.01266774
29 -0.012652301
29.05 -0.012636932
29.1 -0.012621631
29.15 -0.012606398
29.2 -0.012591232
29.25 -0.012576134
29.3 -0.012561103
29.35 -0.012546139
29.4 -0.012531242
29.45 -0.01251641
29.5 -0.012501644
29.55 -0.012486944
29.6 -0.012472309
29.65 -0.012457739
29.7 -0.012443234
29.75 -0.012428793
29.8 -0.012414416
29.85 -0.012400103
29.9 -0.012385853
29.95 -0.012371666
30 -0.012357542
30.05 -0.012343481
30.1 -0.012329482
30.15 -0.012315546
30.2 -0.012301671
30.25 -0.012287857
30.3 -0.012274105
30.35 -0.012260413
30.4 -0.012246783
30.45 -0.012233212
30.5 -0.012219702
30.55 -0.012206252
30.6 -0.012192861
30.65 -0.012179529
30.7 -0.012166257
30.75 -0.012153043
30.8 -0.012139888
30.85 -0.012126792
30.9 -0.012113753
30.95 -0.012100772
31 -0.012087849
31.05 -0.012074983
31.1 -0.012062174
31.15 -0.012049422
31.2 -0.012036726
31.25 -0.012024087
31.3 -0.012011504
31.35 -0.011998977
31.4 -0.011986505
31.45 -0.011974089
31.5 -0.011961728
31.55 -0.011949421
31.6 -0.01193717
31.65 -0.011924973
31.7 -0.01191283
31.75 -0.011900741
31.8 -0.011888706
31.85 -0.011876725
31.9 -0.011864797
31.95 -0.011852922
32 -0.0118411
32.05 -0.01182933
32.1 -0.011817613
32.15 -0.011805949
32.2 -0.011794336
32.25 -0.011782775
32.3 -0.011771266
32.35 -0.011759808
32.4 -0.011748402
32.45 -0.011737046
32.5 -0.011725742
32.55 -0.011714488
32.6 -0.011703284
32.65 -0.01169213
32.7 -0.011681027
32.75 -0.011669973
32.8 -0.011658969
32.85 -0.011648015
32.9 -0.011637109
32.95 -0.011626253
33 -0.011615445
33.05 -0.011604686
33.1 -0.011593976
33.15 -0.011583314
33.2 -0.0115727
33.25 -0.011562134
33.3 -0.011551615
33.35 -0.011541145
33.4 -0.011530721
33.45 -0.011520345
33.5 -0.011510016
33.55 -0.011499733
33.6 -0.011489497
33.65 -0.011479308
33.7 -0.011469165
33.75 -0.011459068
33.8 -0.011449017
33.85 -0.011439012
33.9 -0.011429053
33.95 -0.011419139
34 -0.01140927
34.05 -0.011399446
34.1 -0.011389668
34.15 -0.011379934
34.2 -0.011370244
34.25 -0.0113606
34.3 -0.011350999
34.35 -0.011341443
34.4 -0.011331931
34.45 -0.011322462
34.5 -0.011313037
34.55 -0.011303656
34.6 -0.011294318
34.65 -0.011285023
34.7 -0.011275772
34.75 -0.011266563
34.8 -0.011257397
34.85 -0.011248274
34.9 -0.011239193
34.95 -0.011230154
35 -0.011221158
35.05 -0.011212203
35.1 -0.011203291
35.15 -0.01119442
35.2 -0.011185591
35.25 -0.011176803
35.3 -0.011168057
35.35 -0.011159351
35.4 -0.011150687
35.45 -0.011142064
35.5 -0.011133481
35.55 -0.011124939
35.6 -0.011116438
35.65 -0.011107977
35.7 -0.011099556
35.75 -0.011091175
35.8 -0.011082834
35.85 -0.011074533
35.9 -0.011066272
35.95 -0.01105805
36 -0.011049867
36.05 -0.011041724
36.1 -0.01103362
36.15 -0.011025556
36.2 -0.01101753
36.25 -0.011009543
36.3 -0.011001594
36.35 -0.010993684
36.4 -0.010985813
36.45 -0.01097798
36.5 -0.010970185
36.55 -0.010962428
36.6 -0.010954709
36.65 -0.010947028
36.7 -0.010939385
36.75 -0.010931779
36.8 -0.010924211
36.85 -0.01091668
36.9 -0.010909186
36.95 -0.010901729
37 -0.01089431
37.05 -0.010886927
37.1 -0.010879582
37.15 -0.010872273
37.2 -0.010865
37.25 -0.010857764
37.3 -0.010850565
37.35 -0.010843401
37.4 -0.010836274
37.45 -0.010829183
37.5 -0.010822128
37.55 -0.010815108
37.6 -0.010808125
37.65 -0.010801176
37.7 -0.010794264
37.75 -0.010787387
37.8 -0.010780545
37.85 -0.010773739
37.9 -0.010766967
37.95 -0.010760231
38 -0.010753529
38.05 -0.010746863
38.1 -0.010740231
38.15 -0.010733634
38.2 -0.010727071
38.25 -0.010720542
38.3 -0.010714049
38.35 -0.010707589
38.4 -0.010701163
38.45 -0.010694772
38.5 -0.010688414
38.55 -0.010682091
38.6 -0.010675801
38.65 -0.010669545
38.7 -0.010663322
38.75 -0.010657133
38.8 -0.010650977
38.85 -0.010644855
38.9 -0.010638766
38.95 -0.01063271
39 -0.010626687
39.05 -0.010620698
39.1 -0.010614741
39.15 -0.010608817
39.2 -0.010602925
39.25 -0.010597067
39.3 -0.010591241
39.35 -0.010585447
39.4 -0.010579686
39.45 -0.010573957
39.5 -0.01056826
39.55 -0.010562596
39.6 -0.010556964
39.65 -0.010551363
39.7 -0.010545795
39.75 -0.010540258
39.8 -0.010534753
39.85 -0.01052928
39.9 -0.010523839
39.95 -0.010518429
40 -0.01051305
40.05 -0.010507703
40.1 -0.010502388
40.15 -0.010497103
40.2 -0.01049185
40.25 -0.010486628
40.3 -0.010481436
40.35 -0.010476276
40.4 -0.010471147
40.45 -0.010466048
40.5 -0.010460981
40.55 -0.010455943
40.6 -0.010450937
40.65 -0.010445961
40.7 -0.010441016
40.75 -0.0104361
40.8 -0.010431216
40.85 -0.010426361
40.9 -0.010421537
40.95 -0.010416743
41 -0.010411979
41.05 -0.010407245
41.1 -0.010402541
41.15 -0.010397866
41.2 -0.010393222
41.25 -0.010388607
41.3 -0.010384022
41.35 -0.010379467
41.4 -0.010374941
41.45 -0.010370445
41.5 -0.010365978
41.55 -0.010361541
41.6 -0.010357133
41.65 -0.010352754
41.7 -0.010348404
41.75 -0.010344084
41.8 -0.010339792
41.85 -0.01033553
41.9 -0.010331297
41.95 -0.010327092
42 -0.010322917
42.05 -0.01031877
42.1 -0.010314652
42.15 -0.010310562
42.2 -0.010306502
42.25 -0.01030247
42.3 -0.010298466
42.35 -0.010294491
42.4 -0.010290545
42.45 -0.010286626
42.5 -0.010282736
42.55 -0.010278875
42.6 -0.010275041
42.65 -0.010271236
42.7 -0.010267459
42.75 -0.01026371
42.8 -0.010259989
42.85 -0.010256296
42.9 -0.010252631
42.95 -0.010248994
43 -0.010245385
43.05 -0.010241803
43.1 -0.010238249
43.15 -0.010234723
43.2 -0.010231225
43.25 -0.010227754
43.3 -0.01022431
43.35 -0.010220895
43.4 -0.010217506
43.45 -0.010214145
43.5 -0.010210812
43.55 -0.010207506
43.6 -0.010204227
43.65 -0.010200975
43.7 -0.010197751
43.75 -0.010194554
43.8 -0.010191384
43.85 -0.010188241
43.9 -0.010185125
43.95 -0.010182036
44 -0.010178974
44.05 -0.010175939
44.1 -0.01017293
44.15 -0.010169949
44.2 -0.010166995
44.25 -0.010164067
44.3 -0.010161166
44.35 -0.010158292
44.4 -0.010155444
44.45 -0.010152623
44.5 -0.010149828
44.55 -0.010147061
44.6 -0.010144319
44.65 -0.010141604
44.7 -0.010138916
44.75 -0.010136254
44.8 -0.010133618
44.85 -0.010131009
44.9 -0.010128426
44.95 -0.010125869
45 -0.010123339
45.05 -0.010120835
45.1 -0.010118357
45.15 -0.010115905
45.2 -0.010113479
45.25 -0.01011108
45.3 -0.010108706
45.35 -0.010106358
45.4 -0.010104037
45.45 -0.010101741
45.5 -0.010099472
45.55 -0.010097228
45.6 -0.01009501
45.65 -0.010092818
45.7 -0.010090652
45.75 -0.010088512
45.8 -0.010086397
45.85 -0.010084308
45.9 -0.010082245
45.95 -0.010080208
46 -0.010078196
46.05 -0.01007621
46.1 -0.01007425
46.15 -0.010072315
46.2 -0.010070405
46.25 -0.010068522
46.3 -0.010066664
46.35 -0.010064831
46.4 -0.010063024
46.45 -0.010061242
46.5 -0.010059485
46.55 -0.010057755
46.6 -0.010056049
46.65 -0.010054369
46.7 -0.010052714
46.75 -0.010051085
46.8 -0.01004948
46.85 -0.010047902
46.9 -0.010046348
46.95 -0.01004482
47 -0.010043316
47.05 -0.010041839
47.1 -0.010040386
47.15 -0.010038958
47.2 -0.010037556
47.25 -0.010036179
47.3 -0.010034826
47.35 -0.010033499
47.4 -0.010032197
47.45 -0.010030921
47.5 -0.010029669
47.55 -0.010028442
47.6 -0.01002724
47.65 -0.010026063
47.7 -0.010024912
47.75 -0.010023785
47.8 -0.010022683
47.85 -0.010021606
47.9 -0.010020554
47.95 -0.010019527
48 -0.010018525
48.05 -0.010017548
48.1 -0.010016596
48.15 -0.010015669
48.2 -0.010014766
48.25 -0.010013888
48.3 -0.010013036
48.35 -0.010012208
48.4 -0.010011405
48.45 -0.010010626
48.5 -0.010009873
48.55 -0.010009144
48.6 -0.01000844
48.65 -0.010007761
48.7 -0.010007106
48.75 -0.010006477
48.8 -0.010005872
48.85 -0.010005292
48.9 -0.010004736
48.95 -0.010004206
49 -0.0100037
49.05 -0.010003218
49.1 -0.010002762
49.15 -0.01000233
49.2 -0.010001923
49.25 -0.010001541
49.3 -0.010001183
49.35 -0.01000085
49.4 -0.010000542
49.45 -0.010000258
49.5 -0.009999999
49.55 -0.0099997647
49.6 -0.0099995551
49.65 -0.0099993701
49.7 -0.0099992098
49.75 -0.0099990742
49.8 -0.0099989632
49.85 -0.0099988769
49.9 -0.0099988152
49.95 -0.0099987782
50 -0.0099987659
50.05 -0.0099987782
50.1 -0.0099988152
50.15 -0.0099988769
50.2 -0.0099989632
50.25 -0.0099990742
50.3 -0.0099992098
50.35 -0.0099993701
50.4 -0.0099995551
50.45 -0.0099997647
50.5 -0.009999999
50.55 -0.010000258
50.6 -0.010000542
50.65 -0.01000085
50.7 -0.010001183
50.75 -0.010001541
50.8 -0.010001923
50.85 -0.01000233
50.9 -0.010002762
50.95 -0.010003218
51 -0.0100037
51.05 -0.010004206
51.1 -0.010004736
51.15 -0.010005292
51.2 -0.010005872
51.25 -0.010006477
51.3 -0.010007106
51.35 -0.010007761
51.4 -0.01000844
51.45 -0.010009144
51.5 -0.010009873
51.55 -0.010010626
51.6 -0.010011405
51.65 -0.010012208
51.7 -0.010013036
51.75 -0.010013888
51.8 -0.010014766
51.85 -0.010015669
51.9 -0.010016596
51.95 -0.010017548
52 -0.010018525
52.05 -0.010019527
52.1 -0.010020554
52.15 -0.010021606
52.2 -0.010022683
52.25 -0.010023785
52.3 -0.010024912
52.35 -0.010026063
52.4 -0.01002724
52.45 -0.010028442
52.5 -0.010029669
52.55 -0.010030921
52.6 -0.010032197
52.65 -0.010033499
52.7 -0.010034826
52.75 -0.010036179
52.8 -0.010037556
52.85 -0.010038958
52.9 -0.010040386
52.95 -0.010041839
53 -0.010043316
53.05 -0.01004482
53.1 -0.010046348
53.15 -0.010047902
53.2 -0.01004948
53.25 -0.010051085
53.3 -0.010052714
53.35 -0.010054369
53.4 -0.010056049
53.45 -0.010057755
53.5 -0.010059485
53.55 -0.010061242
53.6 -0.010063024
53.65 -0.010064831
53.7 -0.010066664
53.75 -0.010068522
53.8 -0.010070405
53.85 -0.010072315
53.9 -0.01007425
53.95 -0.01007621
54 -0.010078196
54.05 -0.010080208
54.1 -0.010082245
54.15 -0.010084308
54.2 -0.010086397
54.25 -0.010088512
54.3 -0.010090652
54.35 -0.010092818
54.4 -0.01009501
54.45 -0.010097228
54.5 -0.010099472
54.55 -0.010101741
54.6 -0.010104037
54.65 -0.010106358
54.7 -0.010108706
54.75 -0.01011108
54.8 -0.010113479
54.85 -0.010115905
54.9 -0.010118357
54.95 -0.010120835
55 -0.010123339
55.05 -0.010125869
55.1 -0.010128426
55.15 -0.010131009
55.2 -0.010133618
55.25 -0.010136254
55.3 -0.010138916
55.35 -0.010141604
55.4 -0.010144319
55.45 -0.010147061
55.5 -0.010149828
55.55 -0.010152623
55.6 -0.010155444
55.65 -0.010158292
55.7 -0.010161166
55.75 -0.010164067
55.8 -0.010166995
55.85 -0.010169949
55.9 -0.01017293
55.95 -0.010175939
56 -0.010178974
56.05 -0.010182036
56.1 -0.010185125
56.15 -0.010188241
56.2 -0.010191384
56.25 -0.010194554
56.3 -0.010197751
56.35 -0.010200975
56.4 -0.010204227
56.45 -0.010207506
56.5 -0.010210812
56.55 -0.010214145
56.6 -0.010217506
56.65 -0.010220895
56.7 -0.01022431
56.75 -0.010227754
56.8 -0.010231225
56.85 -0.010234723
56.9 -0.010238249
56.95 -0.010241803
57 -0.010245385
57.05 -0.010248994
57.1 -0.010252631
57.15 -0.010256296
57.2 -0.010259989
57.25 -0.01026371
57.3 -0.010267459
57.35 -0.010271236
57.4 -0.010275041
57.45 -0.010278875
57.5 -0.010282736
57.55 -0.010286626
57.6 -0.010290545
57.65 -0.010294491
57.7 -0.010298466
57.75 -0.01030247
57.8 -0.010306502
57.85 -0.010310562
57.9 -0.010314652
57.95 -0.01031877
58 -0.010322917
58.05 -0.010327092
58.1 -0.010331297
58.15 -0.01033553
58.2 -0.010339792
58.25 -0.010344084
58.3 -0.010348404
58.35 -0.010352754
58.4 -0.010357133
58.45 -0.010361541
58.5 -0.010365978
58.55 -0.010370445
58.6 -0.010374941
58.65 -0.010379467
58.7 -0.010384022
58.75 -0.010388607
58.8 -0.010393222
58.85 -0.010397866
58.9 -0.010402541
58.95 -0.010407245
59 -0.010411979
59.05 -0.010416743
59.1 -0.010421537
59.15 -0.010426361
59.2 -0.010431216
59.25 -0.0104361
59.3 -0.010441016
59.35 -0.010445961
59.4 -0.010450937
59.45 -0.010455943
59.5 -0.010460981
59.55 -0.010466048
59.6 -0.010471147
59.65 -0.010476276
59.7 -0.010481436
59.75 -0.010486628
59.8 -0.01049185
59.85 -0.010497103
59.9 -0.010502388
59.95 -0.010507703
60 -0.01051305
60.05 -0.010518429
60.1 -0.010523839
60.15 -0.01052928
60.2 -0.010534753
60.25 -0.010540258
60.3 -0.010545795
60.35 -0.010551363
60.4 -0.010556964
60.45 -0.010562596
60.5 -0.01056826
60.55 -0.010573957
60.6 -0.010579686
60.65 -0.010585447
60.7 -0.010591241
60.75 -0.010597067
60.8 -0.010602925
60.85 -0.010608817
60.9 -0.010614741
60.95 -0.010620698
61 -0.010626687
61.05 -0.01063271
61.1 -0.010638766
61.15 -0.010644855
61.2 -0.010650977
61.25 -0.010657133
61.3 -0.010663322
61.35 -0.010669545
61.4 -0.010675801
61.45 -0.010682091
61.5 -0.010688414
61.55 -0.010694772
61.6 -0.010701163
61.65 -0.010707589
61.7 -0.010714049
61.75 -0.010720542
61.8 -0.010727071
61.85 -0.010733634
61.9 -0.010740231
61.95 -0.010746863
62 -0.010753529
62.05 -0.010760231
62.1 -0.010766967
62.15 -0.010773739
62.2 -0.010780545
62.25 -0.010787387
62.3 -0.010794264
62.35 -0.010801176
62.4 -0.010808125
62.45 -0.010815108
62.5 -0.010822128
62.55 -0.010829183
62.6 -0.010836274
62.65 -0.010843401
62.7 -0.010850565
62.75 -0.010857764
62.8 -0.010865
62.85 -0.010872273
62.9 -0.010879582
62.95 -0.010886927
63 -0.01089431
63.05 -0.010901729
63.1 -0.010909186
63.15 -0.01091668
63.2 -0.010924211
63.25 -0.010931779
63.3 -0.010939385
63.35 -0.010947028
63.4 -0.010954709
63.45 -0.010962428
63.5 -0.010970185
63.55 -0.01097798
63.6 -0.010985813
63.65 -0.010993684
63.7 -0.011001594
63.75 -0.011009543
63.8 -0.01101753
63.85 -0.011025556
63.9 -0.01103362
63.95 -0.011041724
64 -0.011049867
64.05 -0.01105805
64.1 -0.011066272
64.15 -0.011074533
64.2 -0.011082834
64.25 -0.011091175
64.3 -0.011099556
64.35 -0.011107977
64.4 -0.011116438
64.45 -0.011124939
64.5 -0.011133481
64.55 -0.011142064
64.6 -0.011150687
64.65 -0.011159351
64.7 -0.011168057
64.75 -0.011176803
64.8 -0.011185591
64.85 -0.01119442
64.9 -0.011203291
64.95 -0.011212203
65 -0.011221158
65.05 -0.011230154
65.1 -0.011239193
65.15 -0.011248274
65.2 -0.011257397
65.25 -0.011266563
65.3 -0.011275772
65.35 -0.011285023
65.4 -0.011294318
65.45 -0.011303656
65.5 -0.011313037
65.55 -0.011322462
65.6 -0.011331931
65.65 -0.011341443
65.7 -0.011350999
65.75 -0.0113606
65.8 -0.011370244
65.85 -0.011379934
65.9 -0.011389668
65.95 -0.011399446
66 -0.01140927
66.05 -0.011419139
66.1 -0.011429053
66.15 -0.011439012
66.2 -0.011449017
66.25 -0.011459068
66.3 -0.011469165
66.35 -0.011479308
66.4 -0.011489497
66.45 -0.011499733
66.5 -0.011510016
66.55 -0.011520345
66.6 -0.011530721
66.65 -0.011541145
66.7 -0.011551615
66.75 -0.011562134
66.8 -0.0115727
66.85 -0.011583314
66.9 -0.011593976
66.95 -0.011604686
67 -0.011615445
67.05 -0.011626253
67.1 -0.011637109
67.15 -0.011648015
67.2 -0.011658969
67.25 -0.011669973
67.3 -0.011681027
67.35 -0.01169213
67.4 -0.011703284
67.45 -0.011714488
67.5 -0.011725742
67.55 -0.011737046
67.6 -0.011748402
67.65 -0.011759808
67.7 -0.011771266
67.75 -0.011782775
67.8 -0.011794336
67.85 -0.011805949
67.9 -0.011817613
67.95 -0.01182933
68 -0.0118411
68.05 -0.011852922
68.1 -0.011864797
68.15 -0.011876725
68.2 -0.011888706
68.25 -0.011900741
68.3 -0.01191283
68.35 -0.011924973
68.4 -0.01193717
68.45 -0.011949421
68.5 -0.011961728
68.55 -0.011974089
68.6 -0.011986505
68.65 -0.011998977
68.7 -0.012011504
68.75 -0.012024087
68.8 -0.012036726
68.85 -0.012049422
68.9 -0.012062174
68.95 -0.012074983
69 -0.012087849
69.05 -0.012100772
69.1 -0.012113753
69.15 -0.012126792
69.2 -0.012139888
69.25 -0.012153043
69.3 -0.012166257
69.35 -0.012179529
69.4 -0.012192861
69.45 -0.012206252
69.5 -0.012219702
69.55 -0.012233212
69.6 -0.012246783
69.65 -0.012260413
69.7 -0.012274105
69.75 -0.012287857
69.8 -0.012301671
69.85 -0.012315546
69.9 -0.012329482
69.95 -0.012343481
70 -0.012357542
70.05 -0.012371666
70.1 -0.012385853
70.15 -0.012400103
70.2 -0.012414416
70.25 -0.012428793
70.3 -0.012443234
70.35 -0.012457739
70.4 -0.012472309
70.45 -0.012486944
70.5 -0.012501644
70.55 -0.01251641
70.6 -0.012531242
70.65 -0.012546139
70.7 -0.012561103
70.75 -0.012576134
70.8 -0.012591232
70.85 -0.012606398
70.9 -0.012621631
70.95 -0.012636932
71 -0.012652301
71.05 -0.01266774
71.1 -0.012683247
71.15 -0.012698823
71.2 -0.01271447
71.25 -0.012730186
71.3 -0.012745972
71.35 -0.01276183
71.4 -0.012777758
71.45 -0.012793758
71.5 -0.012809829
71.55 -0.012825973
71.6 -0.012842188
71.65 -0.012858477
71.7 -0.012874839
71.75 -0.012891274
71.8 -0.012907783
71.85 -0.012924367
71.9 -0.012941025
71.95 -0.012957758
72 -0.012974566
72.05 -0.01299145
72.1 -0.01300841
72.15 -0.013025447
72.2 -0.01304256
72.25 -0.013059751
72.3 -0.013077019
72.35 -0.013094366
72.4 -0.01311179
72.45 -0.013129294
72.5 -0.013146877
72.55 -0.013164539
72.6 -0.013182282
72.65 -0.013200105
72.7 -0.013218009
72.75 -0.013235994
72.8 -0.013254061
72.85 -0.01327221
72.9 -0.013290441
72.95 -0.013308756
73 -0.013327153
73.05 -0.013345635
73.1 -0.013364201
73.15 -0.013382852
73.2 -0.013401588
73.25 -0.01342041
73.3 -0.013439318
73.35 -0.013458312
73.4 -0.013477393
73.45 -0.013496562
73.5 -0.013515819
73.55 -0.013535164
73.6 -0.013554598
73.65 -0.013574122
73.7 -0.013593735
73.75 -0.013613439
73.8 -0.013633233
73.85 -0.013653119
73.9 -0.013673096
73.95 -0.013693166
74 -0.013713329
74.05 -0.013733585
74.1 -0.013753935
74.15 -0.01377438
74.2 -0.013794919
74.25 -0.013815554
74.3 -0.013836284
74.35 -0.013857111
74.4 -0.013878035
74.45 -0.013899057
74.5 -0.013920177
74.55 -0.013941395
74.6 -0.013962713
74.65 -0.013984131
74.7 -0.014005649
74.75 -0.014027267
74.8 -0.014048988
74.85 -0.01407081
74.9 -0.014092735
74.95 -0.014114763
75 -0.014136895
75.05 -0.014159132
75.1 -0.014181473
75.15 -0.014203921
75.2 -0.014226474
75.25 -0.014249134
75.3 -0.014271902
75.35 -0.014294778
75.4 -0.014317763
75.45 -0.014340857
75.5 -0.014364061
75.55 -0.014387376
75.6 -0.014410802
75.65 -0.014434341
75.7 -0.014457992
75.75 -0.014481756
75.8 -0.014505634
75.85 -0.014529627
75.9 -0.014553736
75.95 -0.01457796
76 -0.014602301
76.05 -0.01462676
76.1 -0.014651337
76.15 -0.014676033
76.2 -0.014700848
76.25 -0.014725784
76.3 -0.014750841
76.35 -0.01477602
76.4 -0.014801322
76.45 -0.014826746
76.5 -0.014852295
76.55 -0.014877969
76.6 -0.014903769
76.65 -0.014929694
76.7 -0.014955748
76.75 -0.014981929
76.8 -0.015008239
76.85 -0.015034678
76.9 -0.015061249
76.95 -0.01508795
77 -0.015114783
77.05 -0.01514175
77.1 -0.01516885
77.15 -0.015196085
77.2 -0.015223455
77.25 -0.015250962
77.3 -0.015278606
77.35 -0.015306388
77.4 -0.015334309
77.45 -0.01536237
77.5 -0.015390572
77.55 -0.015418916
77.6 -0.015447402
77.65 -0.015476032
77.7 -0.015504806
77.75 -0.015533726
77.8 -0.015562793
77.85 -0.015592006
77.9 -0.015621368
77.95 -0.01565088
78 -0.015680542
78.05 -0.015710355
78.1 -0.015740321
78.15 -0.01577044
78.2 -0.015800713
78.25 -0.015831142
78.3 -0.015861728
78.35 -0.015892471
78.4 -0.015923372
78.45 -0.015954434
78.5 -0.015985656
78.55 -0.01601704
78.6 -0.016048587
78.65 -0.016080298
78.7 -0.016112175
78.75 -0.016144218
78.8 -0.016176428
78.85 -0.016208807
78.9 -0.016241356
78.95 -0.016274077
79 -0.016306969
79.05 -0.016340035
79.1 -0.016373276
79.15 -0.016406692
79.2 -0.016440286
79.25 -0.016474058
79.3 -0.01650801
79.35 -0.016542143
79.4 -0.016576458
79.45 -0.016610957
79.5 -0.016645641
79.55 -0.016680511
79.6 -0.016715568
79.65 -0.016750815
79.7 -0.016786251
79.75 -0.01682188
79.8 -0.016857701
79.85 -0.016893717
79.9 -0.016929929
79.95 -0.016966338
80 -0.017002946
80.05 -0.017039754
80.1 -0.017076764
80.15 -0.017113978
80.2 -0.017151396
80.25 -0.01718902
80.3 -0.017226852
80.35 -0.017264894
80.4 -0.017303147
80.45 -0.017341612
80.5 -0.017380291
80.55 -0.017419186
80.6 -0.017458299
80.65 -0.017497631
80.7 -0.017537183
80.75 -0.017576958
80.8 -0.017616957
80.85 -0.017657183
80.9 -0.017697635
80.95 -0.017738318
81 -0.017779231
81.05 -0.017820377
81.1 -0.017861759
81.15 -0.017903377
81.2 -0.017945233
81.25 -0.01798733
81.3 -0.01802967
81.35 -0.018072253
81.4 -0.018115083
81.45 -0.018158161
81.5 -0.018201489
81.55 -0.018245069
81.6 -0.018288903
81.65 -0.018332994
81.7 -0.018377343
81.75 -0.018421952
81.8 -0.018466824
81.85 -0.01851196
81.9 -0.018557363
81.95 -0.018603036
82 -0.018648979
82.05 -0.018695196
82.1 -0.018741689
82.15 -0.018788459
82.2 -0.01883551
82.25 -0.018882844
82.3 -0.018930462
82.35 -0.018978368
82.4 -0.019026564
82.45 -0.019075052
82.5 -0.019123835
82.55 -0.019172916
82.6 -0.019222296
82.65 -0.019271978
82.7 -0.019321965
82.75 -0.01937226
82.8 -0.019422865
82.85 -0.019473783
82.9 -0.019525017
82.95 -0.019576569
83 -0.019628442
83.05 -0.019680639
83.1 -0.019733163
83.15 -0.019786017
83.2 -0.019839203
83.25 -0.019892724
83.3 -0.019946585
83.35 -0.020000787
83.4 -0.020055333
83.45 -0.020110227
83.5 -0.020165472
83.55 -0.020221071
83.6 -0.020277027
83.65 -0.020333343
83.7 -0.020390023
83.75 -0.02044707
83.8 -0.020504488
83.85 -0.020562279
83.9 -0.020620448
83.95 -0.020678997
84 -0.020737931
84.05 -0.020797253
84.1 -0.020856966
84.15 -0.020917074
84.2 -0.020977581
84.25 -0.02103849
84.3 -0.021099806
84.35 -0.021161533
84.4 -0.021223673
84.45 -0.021286232
84.5 -0.021349213
84.55 -0.02141262
84.6 -0.021476457
84.65 -0.021540729
84.7 -0.02160544
84.75 -0.021670594
84.8 -0.021736195
84.85 -0.021802247
84.9 -0.021868756
84.95 -0.021935726
85 -0.022003161
85.05 -0.022071066
85.1 -0.022139445
85.15 -0.022208303
85.2 -0.022277646
85.25 -0.022347478
85.3 -0.022417804
85.35 -0.022488628
85.4 -0.022559957
85.45 -0.022631795
85.5 -0.022704147
85.55 -0.022777019
85.6 -0.022850416
85.65 -0.022924344
85.7 -0.022998807
85.75 -0.023073813
85.8 -0.023149365
85.85 -0.023225471
85.9 -0.023302136
85.95 -0.023379365
86 -0.023457165
86.05 -0.023535542
86.1 -0.023614501
86.15 -0.02369405
86.2 -0.023774197
86.25 -0.023854944
86.3 -0.0239363
86.35 -0.024018271
86.4 -0.024100864
86.45 -0.024184086
86.5 -0.024267944
86.55 -0.024352445
86.6 -0.024437595
86.65 -0.024523403
86.7 -0.024609875
86.75 -0.024697019
86.8 -0.024784843
86.85 -0.024873354
86.9 -0.02496256
86.95 -0.025052469
87 -0.025143089
87.05 -0.025234428
87.1 -0.025326495
87.15 -0.025419298
87.2 -0.025512845
87.25 -0.025607145
87.3 -0.025702207
87.35 -0.02579804
87.4 -0.025894652
87.45 -0.025992055
87.5 -0.026090255
87.55 -0.026189264
87.6 -0.026289091
87.65 -0.026389746
87.7 -0.026491238
87.75 -0.026593578
87.8 -0.026696776
87.85 -0.026800843
87.9 -0.026905789
87.95 -0.027011626
88 -0.027118364
88.05 -0.027226014
88.1 -0.027334588
88.15 -0.027444098
88.2 -0.027554554
88.25 -0.02766597
88.3 -0.027778358
88.35 -0.027891729
88.4 -0.028006097
88.45 -0.028121474
88.5 -0.028237873
88.55 -0.028355307
88.6 -0.028473791
88.65 -0.028593337
88.7 -0.028713961
88.75 -0.028835675
88.8 -0.028958494
88.85 -0.029082434
88.9 -0.029207509
88.95 -0.029333734
89 -0.029461125
89.05 -0.029589698
89.1 -0.029719469
89.15 -0.029850454
89.2 -0.02998267
89.25 -0.030116134
89.3 -0.030250863
89.35 -0.030386875
89.4 -0.030524188
89.45 -0.03066282
89.5 -0.03080279
89.55 -0.030944117
89.6 -0.031086819
89.65 -0.031230918
89.7 -0.031376433
89.75 -0.031523384
89.8 -0.031671793
89.85 -0.03182168
89.9 -0.031973068
89.95 -0.032125978
90 -0.032280434
90.05 -0.032436458
90.1 -0.032594073
90.15 -0.032753304
90.2 -0.032914175
90.25 -0.033076711
90.3 -0.033240937
90.35 -0.03340688
90.4 -0.033574565
90.45 -0.033744021
90.5 -0.033915274
90.55 -0.034088353
90.6 -0.034263286
90.65 -0.034440103
90.7 -0.034618834
90.75 -0.034799509
90.8 -0.03498216
90.85 -0.035166818
90.9 -0.035353518
90.95 -0.03554229
91 -0.035733171
91.05 -0.035926194
91.1 -0.036121395
91.15 -0.036318811
91.2 -0.036518479
91.25 -0.036720437
91.3 -0.036924723
91.35 -0.037131379
91.4 -0.037340443
91.45 -0.037551958
91.5 -0.037765967
91.55 -0.037982513
91.6 -0.03820164
91.65 -0.038423395
91.7 -0.038647824
91.75 -0.038874975
91.8 -0.039104896
91.85 -0.039337639
91.9 -0.039573253
91.95 -0.039811793
92 -0.040053312
92.05 -0.040297864
92.1 -0.040545507
92.15 -0.040796299
92.2 -0.041050299
92.25 -0.041307568
92.3 -0.041568168
92.35 -0.041832164
92.4 -0.042099621
92.45 -0.042370607
92.5 -0.042645191
92.55 -0.042923444
92.6 -0.043205438
92.65 -0.043491249
92.7 -0.043780953
92.75 -0.044074629
92.8 -0.044372358
92.85 -0.044674223
92.9 -0.04498031
92.95 -0.045290707
93 -0.045605502
93.05 -0.04592479
93.1 -0.046248666
93.15 -0.046577228
93.2 -0.046910575
93.25 -0.047248813
93.3 -0.047592048
93.35 -0.047940389
93.4 -0.04829395
93.45 -0.048652847
93.5 -0.0490172
93.55 -0.049387131
93.6 -0.049762768
93.65 -0.050144243
93.7 -0.050531689
93.75 -0.050925246
93.8 -0.051325057
93.85 -0.05173127
93.9 -0.052144037
93.95 -0.052563516
94 -0.052989868
94.05 -0.053423262
94.1 -0.05386387
94.15 -0.05431187
94.2 -0.054767447
94.25 -0.055230792
94.3 -0.0557021
94.35 -0.056181576
94.4 -0.056669429
94.45 -0.057165877
94.5 -0.057671145
94.55 -0.058185465
94.6 -0.058709078
94.65 -0.059242233
94.7 -0.059785189
94.75 -0.060338211
94.8 -0.060901578
94.85 -0.061475576
94.9 -0.062060502
94.95 -0.062656664
95 -0.063264382
95.05 -0.063883988
95.1 -0.064515825
95.15 -0.065160251
95.2 -0.065817638
95.25 -0.066488369
95.3 -0.067172845
95.35 -0.067871482
95.4 -0.068584713
95.45 -0.069312987
95.5 -0.070056772
95.55 -0.070816554
95.6 -0.071592841
95.65 -0.072386159
95.7 -0.073197058
95.75 -0.074026111
95.8 -0.074873915
95.85 -0.075741091
95.9 -0.076628288
95.95 -0.077536184
96 -0.078465486
96.05 -0.07941693
96.1 -0.080391289
96.15 -0.081389366
96.2 -0.082412001
96.25 -0.083460079
96.3 -0.084534518
96.35 -0.085636282
96.4 -0.086766378
96.45 -0.087925863
96.5 -0.089115841
96.55 -0.090337473
96.6 -0.091591972
96.65 -0.092880614
96.7 -0.094204735
96.75 -0.095565735
96.8 -0.096965093
96.85 -0.098404355
96.9 -0.099885145
96.95 -0.10140917
97 -0.10297824
97.05 -0.10459423
97.1 -0.10625914
97.15 -0.10797506
97.2 -0.10974421
97.25 -0.1115689
97.3 -0.11345159
97.35 -0.11539486
97.4 -0.11740145
97.45 -0.11947424
97.5 -0.12161626
97.55 -0.12383072
97.6 -0.12612103
97.65 -0.12849077
97.7 -0.13094374
97.75 -0.13348395
97.8 -0.13611566
97.85 -0.13884336
97.9 -0.14167183
97.95 -0.14460612
98 -0.14765159
98.05 -0.15081393
98.1 -0.15409916
98.15 -0.15751369
98.2 -0.16106432
98.25 -0.16475827
98.3 -0.16860322
98.35 -0.17260733
98.4 -0.17677929
98.45 -0.18112834
98.5 -0.18566431
98.55 -0.19039768
98.6 -0.1953396
98.65 -0.20050198
98.7 -0.20589749
98.75 -0.21153965
98.8 -0.21744289
98.85 -0.22362262
98.9 -0.23009528
98.95 -0.23687845
99 -0.2439909
99.05 -0.25145268
99.1 -0.25928527
99.15 -0.26751163
99.2 -0.27615631
99.25 -0.28524562
99.3 -0.29480772
99.35 -0.30487278
99.4 -0.31547314
99.45 -0.32664346
99.5 -0.3384209
99.55 -0.35084534
99.6 -0.36395955
99.65 -0.37780947
99.7 -0.39244441
99.75 -0.40791733
99.8 -0.42428516
99.85 -0.44160905
99.9 -0.45995478
99.95 -0.47939307
100 -0.5
&
@target G2.S1
@type xy
0 -0.468397
0.05 -0.45374
0.1 -0.439568
0.15 -0.425867
0.2 -0.412623
0.25 -0.399823
0.3 -0.387454
0.35 -0.375502
0.4 -0.363955
0.45 -0.352802
0.5 -0.342029
0.55 -0.331626
0.6 -0.321581
0.65 -0.311883
0.7 -0.302522
0.75 -0.293487
0.8 -0.284768
0.85 -0.276355
0.9 -0.268238
0.95 -0.260409
1 -0.252857
1.05 -0.245575
1.1 -0.238553
1.15 -0.231783
1.2 -0.225257
1.25 -0.218967
1.3 -0.212905
1.35 -0.207064
1.4 -0.201436
1.45 -0.196014
1.5 -0.190791
1.55 -0.185762
1.6 -0.180918
1.65 -0.176254
1.7 -0.171763
1.75 -0.167441
1.8 -0.163279
1.85 -0.159274
1.9 -0.15542
1.95 -0.151711
2 -0.148142
2.05 -0.144708
2.1 -0.141405
2.15 -0.138227
2.2 -0.13517
2.25 -0.132229
2.3 -0.129401
2.35 -0.126681
2.4 -0.124064
2.45 -0.121548
2.5 -0.119128
2.55 -0.116801
2.6 -0.114563
2.65 -0.11241
2.7 -0.11034
2.75 -0.108349
2.8 -0.106434
2.85 -0.104591
2.9 -0.102818
2.95 -0.101113
3 -0.0994721
3.05 -0.0978928
3.1 -0.0963727
3.15 -0.0949093
3.2 -0.0935003
3.25 -0.0921433
3.3 -0.0908361
3.35 -0.0895766
3.4 -0.0883627
3.45 -0.0871923
3.5 -0.0860637
3.55 -0.0849749
3.6 -0.0839241
3.65 -0.0829097
3.7 -0.0819299
3.75 -0.0809832
3.8 -0.080068
3.85 -0.0791829
3.9 -0.0783264
3.95 -0.0774971
4 -0.0766938
4.05 -0.0759152
4.1 -0.0751601
4.15 -0.0744273
4.2 -0.0737157
4.25 -0.0730243
4.3 -0.0723519
4.35 -0.0716977
4.4 -0.0710607
4.45 -0.0704399
4.5 -0.0698346
4.55 -0.0692439
4.6 -0.068667
4.65 -0.0681032
4.7 -0.0675518
4.75 -0.067012
4.8 -0.0664832
4.85 -0.0659648
4.9 -0.0654563
4.95 -0.0649569
5 -0.0644663
5.05 -0.0639839
5.1 -0.0635092
5.15 -0.0630418
5.2 -0.0625812
5.25 -0.0621271
5.3 -0.0616789
5.35 -0.0612365
5.4 -0.0607994
5.45 -0.0603673
5.5 -0.0599399
5.55 -0.0595169
5.6 -0.059098
5.65 -0.0586831
5.7 -0.0582718
5.75 -0.0578639
5.8 -0.0574593
5.85 -0.0570578
5.9 -0.0566591
5.95 -0.0562631
6 -0.0558697
6.05 -0.0554787
6.1 -0.05509
6.15 -0.0547035
6.2 -0.0543191
6.25 -0.0539366
6.3 -0.0535561
6.35 -0.0531774
6.4 -0.0528004
6.45 -0.0524251
6.5 -0.0520515
6.55 -0.0516795
6.6 -0.0513091
6.65 -0.0509402
6.7 -0.0505728
6.75 -0.0502069
6.8 -0.0498425
6.85 -0.0494796
6.9 -0.0491181
6.95 -0.0487582
7 -0.0483997
7.05 -0.0480427
7.1 -0.0476873
7.15 -0.0473334
7.2 -0.046981
7.25 -0.0466303
7.3 -0.0462811
7.35 -0.0459336
7.4 -0.0455878
7.45 -0.0452436
7.5 -0.0449013
7.55 -0.0445607
7.6 -0.0442219
7.65 -0.043885
7.7 -0.04355
7.75 -0.043217
7.8 -0.0428859
7.85 -0.0425569
7.9 -0.04223
7.95 -0.0419052
8 -0.0415826
8.05 -0.0412622
8.1 -0.0409441
8.15 -0.0406283
8.2 -0.0403149
8.25 -0.0400038
8.3 -0.0396953
8.35 -0.0393892
8.4 -0.0390856
8.45 -0.0387847
8.5 -0.0384863
8.55 -0.0381906
8.6 -0.0378977
8.65 -0.0376074
8.7 -0.03732
8.75 -0.0370354
8.8 -0.0367536
8.85 -0.0364748
8.9 -0.0361988
8.95 -0.0359258
9 -0.0356558
9.05 -0.0353888
9.1 -0.0351249
9.15 -0.0348641
9.2 -0.0346063
9.25 -0.0343517
9.3 -0.0341002
9.35 -0.0338519
9.4 -0.0336067
9.45 -0.0333648
9.5 -0.0331261
9.55 -0.0328907
9.6 -0.0326584
9.65 -0.0324295
9.7 -0.0322038
9.75 -0.0319814
9.8 -0.0317623
9.85 -0.0315465
9.9 -0.0313339
9.95 -0.0311247
10 -0.0309188
10.05 -0.0307162
10.1 -0.0305168
10.15 -0.0303208
10.2 -0.0301281
10.25 -0.0299386
10.3 -0.0297524
10.35 -0.0295695
10.4 -0.0293899
10.45 -0.0292134
10.5 -0.0290402
10.55 -0.0288703
10.6 -0.0287035
10.65 -0.0285399
10.7 -0.0283795
10.75 -0.0282222
10.8 -0.028068
10.85 -0.027917
10.9 -0.027769
10.95 -0.027624
11 -0.0274821
11.05 -0.0273432
11.1 -0.0272073
11.15 -0.0270743
11.2 -0.0269442
11.25 -0.026817
11.3 -0.0266927
11.35 -0.0265712
11.4 -0.0264524
11.45 -0.0263365
11.5 -0.0262232
11.55 -0.0261126
11.6 -0.0260047
11.65 -0.0258993
11.7 -0.0257966
11.75 -0.0256964
11.8 -0.0255986
11.85 -0.0255034
11.9 -0.0254105
11.95 -0.02532
12 -0.0252319
12.05 -0.025146
12.1 -0.0250624
12.15 -0.024981
12.2 -0.0249018
12.25 -0.0248247
12.3 -0.0247496
12.35 -0.0246766
12.4 -0.0246056
12.45 -0.0245366
12.5 -0.0244694
12.55 -0.0244041
12.6 -0.0243406
12.65 -0.0242789
12.7 -0.0242189
12.75 -0.0241606
12.8 -0.0241039
12.85 -0.0240489
12.9 -0.0239953
12.95 -0.0239433
13 -0.0238927
13.05 -0.0238435
13.1 -0.0237957
13.15 -0.0237493
13.2 -0.0237041
13.25 -0.0236601
13.3 -0.0236173
13.35 -0.0235757
13.4 -0.0235352
13.45 -0.0234957
13.5 -0.0234573
13.55 -0.0234198
13.6 -0.0233833
13.65 -0.0233477
13.7 -0.0233129
13.75 -0.0232789
13.8 -0.0232457
13.85 -0.0232132
13.9 -0.0231814
13.95 -0.0231503
14 -0.0231198
14.05 -0.0230898
14.1 -0.0230604
14.15 -0.0230314
14.2 -0.023003
14.25 -0.0229749
14.3 -0.0229473
14.35 -0.02292
14.4 -0.022893
14.45 -0.0228663
14.5 -0.0228398
14.55 -0.0228136
14.6 -0.0227875
14.65 -0.0227616
14.7 -0.0227358
14.75 -0.0227101
14.8 -0.0226844
14.85 -0.0226588
14.9 -0.0226332
14.95 -0.0226075
15 -0.0225818
15.05 -0.022556
15.1 -0.0225301
15.15 -0.022504
15.2 -0.0224778
15.25 -0.0224514
15.3 -0.0224248
15.35 -0.022398
15.4 -0.0223709
15.45 -0.0223435
15.5 -0.0223158
15.55 -0.0222878
15.6 -0.0222595
15.65 -0.0222308
15.7 -0.0222017
15.75 -0.0221723
15.8 -0.0221424
15.85 -0.0221121
15.9 -0.0220814
15.95 -0.0220502
16 -0.0220185
16.05 -0.0219863
16.1 -0.0219536
16.15 -0.0219204
16.2 -0.0218867
16.25 -0.0218525
16.3 -0.0218177
16.35 -0.0217823
16.4 -0.0217464
16.45 -0.0217099
16.5 -0.0216729
16.55 -0.0216352
16.6 -0.0215969
16.65 -0.0215581
16.7 -0.0215186
16.75 -0.0214785
16.8 -0.0214378
16.85 -0.0213964
16.9 -0.0213545
16.95 -0.0213119
17 -0.0212686
17.05 -0.0212248
17.1 -0.0211803
17.15 -0.0211352
17.2 -0.0210894
17.25 -0.021043
17.3 -0.020996
17.35 -0.0209483
17.4 -0.0209
17.45 -0.0208511
17.5 -0.0208016
17.55 -0.0207514
17.6 -0.0207006
17.65 -0.0206492
17.7 -0.0205973
17.75 -0.0205447
17.8 -0.0204915
17.85 -0.0204377
17.9 -0.0203833
17.95 -0.0203284
18 -0.0202729
18.05 -0.0202168
18.1 -0.0201602
18.15 -0.020103
18.2 -0.0200453
18.25 -0.0199871
18.3 -0.0199283
18.35 -0.0198691
18.4 -0.0198093
18.45 -0.0197491
18.5 -0.0196884
18.55 -0.0196272
18.6 -0.0195656
18.65 -0.0195035
18.7 -0.019441
18.75 -0.0193781
18.8 -0.0193147
18.85 -0.019251
18.9 -0.0191869
18.95 -0.0191225
19 -0.0190577
19.05 -0.0189925
19.1 -0.0189271
19.15 -0.0188613
19.2 -0.0187952
19.25 -0.0187288
19.3 -0.0186622
19.35 -0.0185953
19.4 -0.0185281
19.45 -0.0184608
19.5 -0.0183932
19.55 -0.0183255
19.6 -0.0182575
19.65 -0.0181894
19.7 -0.0181211
19.75 -0.0180527
19.8 -0.0179842
19.85 -0.0179156
19.9 -0.0178469
19.95 -0.0177781
20 -0.0177092
20.05 -0.0176403
20.1 -0.0175714
20.15 -0.0175025
20.2 -0.0174335
20.25 -0.0173646
20.3 -0.0172957
20.35 -0.0172269
20.4 -0.0171581
20.45 -0.0170895
20.5 -0.0170209
20.55 -0.0169524
20.6 -0.016884
20.65 -0.0168158
20.7 -0.0167477
20.75 -0.0166798
20.8 -0.0166121
20.85 -0.0165446
20.9 -0.0164773
20.95 -0.0164102
21 -0.0163434
21.05 -0.0162768
21.1 -0.0162105
21.15 -0.0161445
21.2 -0.0160787
21.25 -0.0160133
21.3 -0.0159482
21.35 -0.0158835
21.4 -0.015819
21.45 -0.015755
21.5 -0.0156913
21.55 -0.0156281
21.6 -0.0155652
21.65 -0.0155027
21.7 -0.0154407
21.75 -0.0153791
21.8 -0.0153179
21.85 -0.0152572
21.9 -0.015197
21.95 -0.0151372
22 -0.015078
22.05 -0.0150193
22.1 -0.014961
22.15 -0.0149033
22.2 -0.0148461
22.25 -0.0147895
22.3 -0.0147334
22.35 -0.0146779
22.4 -0.014623
22.45 -0.0145686
22.5 -0.0145148
22.55 -0.0144616
22.6 -0.014409
22.65 -0.0143571
22.7 -0.0143057
22.75 -0.014255
22.8 -0.0142049
22.85 -0.0141555
22.9 -0.0141066
22.95 -0.0140585
23 -0.014011
23.05 -0.0139642
23.1 -0.013918
23.15 -0.0138725
23.2 -0.0138277
23.25 -0.0137836
23.3 -0.0137401
23.35 -0.0136974
23.4 -0.0136553
23.45 -0.013614
23.5 -0.0135733
23.55 -0.0135334
23.6 -0.0134941
23.65 -0.0134556
23.7 -0.0134178
23.75 -0.0133807
23.8 -0.0133443
23.85 -0.0133087
23.9 -0.0132737
23.95 -0.0132395
24 -0.013206
24.05 -0.0131732
24.1 -0.0131411
24.15 -0.0131098
24.2 -0.0130792
24.25 -0.0130493
24.3 -0.0130201
24.35 -0.0129916
24.4 -0.0129639
24.45 -0.0129369
24.5 -0.0129106
24.55 -0.0128849
24.6 -0.0128601
24.65 -0.0128359
24.7 -0.0128124
24.75 -0.0127896
24.8 -0.0127675
24.85 -0.0127461
24.9 -0.0127254
24.95 -0.0127054
25 -0.0126861
25.05 -0.0126675
25.1 -0.0126495
25.15 -0.0126322
25.2 -0.0126156
25.25 -0.0125996
25.3 -0.0125843
25.35 -0.0125696
25.4 -0.0125555
25.45 -0.0125422
25.5 -0.0125294
25.55 -0.0125173
25.6 -0.0125057
25.65 -0.0124948
25.7 -0.0124845
25.75 -0.0124748
25.8 -0.0124657
25.85 -0.0124572
25.9 -0.0124493
25.95 -0.0124419
26 -0.0124351
26.05 -0.0124288
26.1 -0.0124231
26.15 -0.012418
26.2 -0.0124133
26.25 -0.0124092
26.3 -0.0124056
26.35 -0.0124025
26.4 -0.0123999
26.45 -0.0123978
26.5 -0.0123961
26.55 -0.0123949
26.6 -0.0123942
26.65 -0.012394
26.7 -0.0123941
26.75 -0.0123948
26.8 -0.0123958
26.85 -0.0123972
26.9 -0.0123991
26.95 -0.0124013
27 -0.012404
27.05 -0.012407
27.1 -0.0124103
27.15 -0.0124141
27.2 -0.0124181
27.25 -0.0124225
27.3 -0.0124272
27.35 -0.0124323
27.4 -0.0124376
27.45 -0.0124432
27.5 -0.0124492
27.55 -0.0124553
27.6 -0.0124618
27.65 -0.0124685
27.7 -0.0124754
27.75 -0.0124826
27.8 -0.01249
27.85 -0.0124976
27.9 -0.0125054
27.95 -0.0125134
28 -0.0125216
28.05 -0.0125299
28.1 -0.0125384
28.15 -0.012547
28.2 -0.0125558
28.25 -0.0125647
28.3 -0.0125738
28.35 -0.0125829
28.4 -0.0125921
28.45 -0.0126014
28.5 -0.0126108
28.55 -0.0126203
28.6 -0.0126298
28.65 -0.0126393
28.7 -0.0126489
28.75 -0.0126585
28.8 -0.0126682
28.85 -0.0126778
28.9 -0.0126875
28.95 -0.0126971
29 -0.0127067
29.05 -0.0127163
29.1 -0.0127258
29.15 -0.0127353
29.2 -0.0127447
29.25 -0.012754
29.3 -0.0127633
29.35 -0.0127725
29.4 -0.0127816
29.45 -0.0127906
29.5 -0.0127994
29.55 -0.0128082
29.6 -0.0128168
29.65 -0.0128253
29.7 -0.0128336
29.75 -0.0128418
29.8 -0.0128498
29.85 -0.0128577
29.9 -0.0128653
29.95 -0.0128728
30 -0.0128801
30.05 -0.0128872
30.1 -0.0128941
30.15 -0.0129007
30.2 -0.0129072
30.25 -0.0129134
30.3 -0.0129194
30.35 -0.0129251
30.4 -0.0129306
30.45 -0.0129358
30.5 -0.0129408
30.55 -0.0129455
30.6 -0.0129499
30.65 -0.0129541
30.7 -0.012958
30.75 -0.0129615
30.8 -0.0129648
30.85 -0.0129678
30.9 -0.0129705
30.95 -0.0129728
31 -0.0129749
31.05 -0.0129766
31.1 -0.012978
31.15 -0.0129791
31.2 -0.0129798
31.25 -0.0129802
31.3 -0.0129803
31.35 -0.01298
31.4 -0.0129794
31.45 -0.0129784
31.5 -0.0129771
31.55 -0.0129754
31.6 -0.0129734
31.65 -0.012971
31.7 -0.0129682
31.75 -0.0129651
31.8 -0.0129616
31.85 -0.0129577
31.9 -0.0129535
31.95 -0.0129488
32 -0.0129438
32.05 -0.0129384
32.1 -0.0129327
32.15 -0.0129266
32.2 -0.01292
32.25 -0.0129131
32.3 -0.0129059
32.35 -0.0128982
32.4 -0.0128901
32.45 -0.0128817
32.5 -0.0128729
32.55 -0.0128637
32.6 -0.0128541
32.65 -0.0128441
32.7 -0.0128338
32.75 -0.0128231
32.8 -0.012812
32.85 -0.0128005
32.9 -0.0127886
32.95 -0.0127764
33 -0.0127638
33.05 -0.0127508
33.1 -0.0127374
33.15 -0.0127237
33.2 -0.0127096
33.25 -0.0126951
33.3 -0.0126803
33.35 -0.0126651
33.4 -0.0126496
33.45 -0.0126337
33.5 -0.0126174
33.55 -0.0126008
33.6 -0.0125839
33.65 -0.0125666
33.7 -0.012549
33.75 -0.012531
33.8 -0.0125127
33.85 -0.0124941
33.9 -0.0124751
33.95 -0.0124559
34 -0.0124363
34.05 -0.0124164
34.1 -0.0123962
34.15 -0.0123757
34.2 -0.0123549
34.25 -0.0123338
34.3 -0.0123124
34.35 -0.0122907
34.4 -0.0122687
34.45 -0.0122465
34.5 -0.012224
34.55 -0.0122012
34.6 -0.0121782
34.65 -0.0121549
34.7 -0.0121314
34.75 -0.0121076
34.8 -0.0120836
34.85 -0.0120594
34.9 -0.0120349
34.95 -0.0120102
35 -0.0119853
35.05 -0.0119602
35.1 -0.0119349
35.15 -0.0119094
35.2 -0.0118837
35.25 -0.0118579
35.3 -0.0118318
35.35 -0.0118056
35.4 -0.0117792
35.45 -0.0117527
35.5 -0.011726
35.55 -0.0116992
35.6 -0.0116722
35.65 -0.0116451
35.7 -0.0116179
35.75 -0.0115905
35.8 -0.0115631
35.85 -0.0115355
35.9 -0.0115079
35.95 -0.0114801
36 -0.0114523
36.05 -0.0114244
36.1 -0.0113965
36.15 -0.0113684
36.2 -0.0113404
36.25 -0.0113122
36.3 -0.0112841
36.35 -0.0112559
36.4 -0.0112277
36.45 -0.0111994
36.5 -0.0111712
36.55 -0.0111429
36.6 -0.0111146
36.65 -0.0110864
36.7 -0.0110582
36.75 -0.01103
36.8 -0.0110018
36.85 -0.0109736
36.9 -0.0109455
36.95 -0.0109175
37 -0.0108895
37.05 -0.0108616
37.1 -0.0108337
37.15 -0.010806
37.2 -0.0107783
37.25 -0.0107507
37.3 -0.0107232
37.35 -0.0106958
37.4 -0.0106686
37.45 -0.0106414
37.5 -0.0106144
37.55 -0.0105875
37.6 -0.0105608
37.65 -0.0105342
37.7 -0.0105077
37.75 -0.0104814
37.8 -0.0104553
37.85 -0.0104294
37.9 -0.0104036
37.95 -0.010378
38 -0.0103526
38.05 -0.0103274
38.1 -0.0103024
38.15 -0.0102776
38.2 -0.010253
38.25 -0.0102287
38.3 -0.0102046
38.35 -0.0101807
38.4 -0.010157
38.45 -0.0101336
38.5 -0.0101104
38.55 -0.0100875
38.6 -0.0100648
38.65 -0.0100424
38.7 -0.0100203
38.75 -0.00999847
38.8 -0.0099769
38.85 -0.00995561
38.9 -0.00993462
38.95 -0.00991391
39 -0.0098935
39.05 -0.0098734
39.1 -0.0098536
39.15 -0.00983411
39.2 -0.00981493
39.25 -0.00979608
39.3 -0.00977755
39.35 -0.00975934
39.4 -0.00974147
39.45 -0.00972393
39.5 -0.00970672
39.55 -0.00968986
39.6 -0.00967335
39.65 -0.00965718
39.7 -0.00964136
39.75 -0.00962589
39.8 -0.00961079
39.85 -0.00959604
39.9 -0.00958166
39.95 -0.00956764
40 -0.00955399
40.05 -0.0095407
40.1 -0.00952779
40.15 -0.00951526
40.2 -0.0095031
40.25 -0.00949132
40.3 -0.00947992
40.35 -0.0094689
40.4 -0.00945826
40.45 -0.00944801
40.5 -0.00943815
40.55 -0.00942867
40.6 -0.00941958
40.65 -0.00941088
40.7 -0.00940258
40.75 -0.00939466
40.8 -0.00938713
40.85 -0.00938
40.9 -0.00937326
40.95 -0.00936691
41 -0.00936096
41.05 -0.0093554
41.1 -0.00935023
41.15 -0.00934545
41.2 -0.00934107
41.25 -0.00933708
41.3 -0.00933348
41.35 -0.00933028
41.4 -0.00932746
41.45 -0.00932504
41.5 -0.009323
41.55 -0.00932135
41.6 -0.00932009
41.65 -0.00931921
41.7 -0.00931871
41.75 -0.0093186
41.8 -0.00931887
41.85 -0.00931952
41.9 -0.00932054
41.95 -0.00932194
42 -0.00932372
42.05 -0.00932586
42.1 -0.00932837
42.15 -0.00933125
42.2 -0.00933449
42.25 -0.00933809
42.3 -0.00934206
42.35 -0.00934637
42.4 -0.00935104
42.45 -0.00935606
42.5 -0.00936143
42.55 -0.00936714
42.6 -0.00937319
42.65 -0.00937958
42.7 -0.0093863
42.75 -0.00939335
42.8 -0.00940072
42.85 -0.00940842
42.9 -0.00941644
42.95 -0.00942477
43 -0.00943342
43.05 -0.00944237
43.1 -0.00945162
43.15 -0.00946117
43.2 -0.00947101
43.25 -0.00948114
43.3 -0.00949156
43.35 -0.00950226
43.4 -0.00951324
43.45 -0.00952448
43.5 -0.00953599
43.55 -0.00954777
43.6 -0.0095598
43.65 -0.00957208
43.7 -0.0095846
43.75 -0.00959737
43.8 -0.00961038
43.85 -0.00962361
43.9 -0.00963708
43.95 -0.00965076
44 -0.00966465
44.05 -0.00967876
44.1 -0.00969307
44.15 -0.00970757
44.2 -0.00972227
44.25 -0.00973716
44.3 -0.00975223
44.35 -0.00976747
44.4 -0.00978289
44.45 -0.00979846
44.5 -0.0098142
44.55 -0.00983008
44.6 -0.00984612
44.65 -0.00986229
44.7 -0.00987859
44.75 -0.00989503
44.8 -0.00991158
44.85 -0.00992826
44.9 -0.00994504
44.95 -0.00996192
45 -0.0099789
45.05 -0.00999598
45.1 -0.0100131
45.15 -0.0100304
45.2 -0.0100477
45.25 -0.0100651
45.3 -0.0100825
45.35 -0.0101
45.4 -0.0101175
45.45 -0.0101351
45.5 -0.0101527
45.55 -0.0101703
45.6 -0.010188
45.65 -0.0102057
45.7 -0.0102234
45.75 -0.0102411
45.8 -0.0102588
45.85 -0.0102764
45.9 -0.0102941
45.95 -0.0103118
46 -0.0103294
46.05 -0.010347
46.1 -0.0103645
46.15 -0.010382
46.2 -0.0103994
46.25 -0.0104168
46.3 -0.0104341
46.35 -0.0104514
46.4 -0.0104686
46.45 -0.0104857
46.5 -0.0105027
46.55 -0.0105196
46.6 -0.0105364
46.65 -0.0105531
46.7 -0.0105697
46.75 -0.0105862
46.8 -0.0106025
46.85 -0.0106188
46.9 -0.0106349
46.95 -0.0106508
47 -0.0106666
47.05 -0.0106823
47.1 -0.0106978
47.15 -0.0107131
47.2 -0.0107283
47.25 -0.0107433
47.3 -0.0107582
47.35 -0.0107728
47.4 -0.0107873
47.45 -0.0108015
47.5 -0.0108156
47.55 -0.0108295
47.6 -0.0108431
47.65 -0.0108566
47.7 -0.0108698
47.75 -0.0108829
47.8 -0.0108957
47.85 -0.0109082
47.9 -0.0109206
47.95 -0.0109327
48 -0.0109445
48.05 -0.0109561
48.1 -0.0109675
48.15 -0.0109786
48.2 -0.0109894
48.25 -0.011
48.3 -0.0110104
48.35 -0.0110204
48.4 -0.0110302
48.45 -0.0110397
48.5 -0.011049
48.55 -0.0110579
48.6 -0.0110666
48.65 -0.011075
48.7 -0.0110831
48.75 -0.0110909
48.8 -0.0110984
48.85 -0.0111056
48.9 -0.0111125
48.95 -0.0111191
49 -0.0111254
49.05 -0.0111314
49.1 -0.0111371
49.15 -0.0111425
49.2 -0.0111475
49.25 -0.0111523
49.3 -0.0111567
49.35 -0.0111608
49.4 -0.0111646
49.45 -0.0111681
49.5 -0.0111712
49.55 -0.011174
49.6 -0.0111765
49.65 -0.0111787
49.7 -0.0111806
49.75 -0.0111821
49.8 -0.0111833
49.85 -0.0111841
49.9 -0.0111847
49.95 -0.0111849
50 -0.0111847
50.05 -0.0111843
50.1 -0.0111835
50.15 -0.0111824
50.2 -0.0111809
50.25 -0.0111792
50.3 -0.0111771
50.35 -0.0111746
50.4 -0.0111719
50.45 -0.0111688
50.5 -0.0111654
50.55 -0.0111616
50.6 -0.0111576
50.65 -0.0111532
50.7 -0.0111485
50.75 -0.0111435
50.8 -0.0111381
50.85 -0.0111325
50.9 -0.0111265
50.95 -0.0111202
51 -0.0111136
51.05 -0.0111067
51.1 -0.0110995
51.15 -0.011092
51.2 -0.0110842
51.25 -0.011076
51.3 -0.0110676
51.35 -0.0110589
51.4 -0.0110499
51.45 -0.0110406
51.5 -0.011031
51.55 -0.0110212
51.6 -0.011011
51.65 -0.0110006
51.7 -0.0109899
51.75 -0.0109789
51.8 -0.0109677
51.85 -0.0109562
51.9 -0.0109444
51.95 -0.0109324
52 -0.0109201
52.05 -0.0109076
52.1 -0.0108949
52.15 -0.0108819
52.2 -0.0108686
52.25 -0.0108551
52.3 -0.0108414
52.35 -0.0108275
52.4 -0.0108134
52.45 -0.010799
52.5 -0.0107844
52.55 -0.0107697
52.6 -0.0107547
52.65 -0.0107395
52.7 -0.0107242
52.75 -0.0107086
52.8 -0.0106929
52.85 -0.010677
52.9 -0.0106609
52.95 -0.0106447
53 -0.0106283
53.05 -0.0106117
53.1 -0.010595
53.15 -0.0105782
53.2 -0.0105612
53.25 -0.0105441
53.3 -0.0105269
53.35 -0.0105095
53.4 -0.010492
53.45 -0.0104744
53.5 -0.0104568
53.55 -0.010439
53.6 -0.0104211
53.65 -0.0104031
53.7 -0.0103851
53.75 -0.010367
53.8 -0.0103488
53.85 -0.0103305
53.9 -0.0103122
53.95 -0.0102939
54 -0.0102755
54.05 -0.010257
54.1 -0.0102386
54.15 -0.0102201
54.2 -0.0102016
54.25 -0.0101831
54.3 -0.0101645
54.35 -0.010146
54.4 -0.0101275
54.45 -0.010109
54.5 -0.0100905
54.55 -0.010072
54.6 -0.0100536
54.65 -0.0100352
54.7 -0.0100169
54.75 -0.00999858
54.8 -0.00998035
54.85 -0.00996218
54.9 -0.00994408
54.95 -0.00992606
55 -0.00990812
55.05 -0.00989027
55.1 -0.00987252
55.15 -0.00985487
55.2 -0.00983733
55.25 -0.0098199
55.3 -0.0098026
55.35 -0.00978542
55.4 -0.00976837
55.45 -0.00975147
55.5 -0.00973471
55.55 -0.0097181
55.6 -0.00970166
55.65 -0.00968537
55.7 -0.00966926
55.75 -0.00965332
55.8 -0.00963756
55.85 -0.009622
55.9 -0.00960662
55.95 -0.00959145
56 -0.00957648
56.05 -0.00956172
56.1 -0.00954718
56.15 -0.00953286
56.2 -0.00951878
56.25 -0.00950492
56.3 -0.0094913
56.35 -0.00947793
56.4 -0.00946481
56.45 -0.00945194
56.5 -0.00943933
56.55 -0.00942699
56.6 -0.00941492
56.65 -0.00940312
56.7 -0.00939161
56.75 -0.00938038
56.8 -0.00936944
56.85 -0.00935879
56.9 -0.00934844
56.95 -0.0093384
57 -0.00932867
57.05 -0.00931925
57.1 -0.00931014
57.15 -0.00930136
57.2 -0.0092929
57.25 -0.00928478
57.3 -0.00927698
57.35 -0.00926953
57.4 -0.00926241
57.45 -0.00925564
57.5 -0.00924922
57.55 -0.00924316
57.6 -0.00923744
57.65 -0.00923209
57.7 -0.0092271
57.75 -0.00922247
57.8 -0.00921821
57.85 -0.00921432
57.9 -0.00921081
57.95 -0.00920767
58 -0.00920492
58.05 -0.00920254
58.1 -0.00920055
58.15 -0.00919895
58.2 -0.00919773
58.25 -0.00919691
58.3 -0.00919648
58.35 -0.00919644
58.4 -0.0091968
58.45 -0.00919756
58.5 -0.00919872
58.55 -0.00920028
58.6 -0.00920224
58.65 -0.00920461
58.7 -0.00920738
58.75 -0.00921055
58.8 -0.00921414
58.85 -0.00921813
58.9 -0.00922252
58.95 -0.00922733
59 -0.00923254
59.05 -0.00923817
59.1 -0.0092442
59.15 -0.00925065
59.2 -0.0092575
59.25 -0.00926476
59.3 -0.00927243
59.35 -0.00928051
59.4 -0.00928899
59.45 -0.00929788
59.5 -0.00930718
59.55 -0.00931689
59.6 -0.009327
59.65 -0.00933751
59.7 -0.00934842
59.75 -0.00935973
59.8 -0.00937145
59.85 -0.00938356
59.9 -0.00939606
59.95 -0.00940896
60 -0.00942225
60.05 -0.00943593
60.1 -0.00945
60.15 -0.00946445
60.2 -0.00947929
60.25 -0.00949451
60.3 -0.0095101
60.35 -0.00952607
60.4 -0.00954241
60.45 -0.00955912
60.5 -0.00957619
60.55 -0.00959363
60.6 -0.00961142
60.65 -0.00962957
60.7 -0.00964808
60.75 -0.00966693
60.8 -0.00968613
60.85 -0.00970566
60.9 -0.00972554
60.95 -0.00974574
61 -0.00976628
61.05 -0.00978714
61.1 -0.00980832
61.15 -0.00982981
61.2 -0.00985162
61.25 -0.00987373
61.3 -0.00989614
61.35 -0.00991885
61.4 -0.00994185
61.45 -0.00996514
61.5 -0.00998871
61.55 -0.0100126
61.6 -0.0100367
61.65 -0.0100611
61.7 -0.0100857
61.75 -0.0101106
61.8 -0.0101357
61.85 -0.0101611
61.9 -0.0101867
61.95 -0.0102126
62 -0.0102387
62.05 -0.010265
62.1 -0.0102915
62.15 -0.0103182
62.2 -0.0103451
62.25 -0.0103722
62.3 -0.0103995
62.35 -0.010427
62.4 -0.0104547
62.45 -0.0104825
62.5 -0.0105105
62.55 -0.0105386
62.6 -0.0105669
62.65 -0.0105954
62.7 -0.0106239
62.75 -0.0106526
62.8 -0.0106815
62.85 -0.0107104
62.9 -0.0107394
62.95 -0.0107686
63 -0.0107978
63.05 -0.0108271
63.1 -0.0108565
63.15 -0.010886
63.2 -0.0109155
63.25 -0.0109451
63.3 -0.0109748
63.35 -0.0110045
63.4 -0.0110342
63.45 -0.0110639
63.5 -0.0110937
63.55 -0.0111235
63.6 -0.0111533
63.65 -0.0111831
63.7 -0.0112128
63.75 -0.0112426
63.8 -0.0112724
63.85 -0.0113021
63.9 -0.0113317
63.95 -0.0113614
64 -0.011391
64.05 -0.0114205
64.1 -0.0114499
64.15 -0.0114793
64.2 -0.0115086
64.25 -0.0115378
64.3 -0.0115669
64.35 -0.0115959
64.4 -0.0116248
64.45 -0.0116536
64.5 -0.0116823
64.55 -0.0117108
64.6 -0.0117392
64.65 -0.0117675
64.7 -0.0117956
64.75 -0.0118235
64.8 -0.0118513
64.85 -0.0118789
64.9 -0.0119063
64.95 -0.0119335
65 -0.0119606
65.05 -0.0119874
65.1 -0.0120141
65.15 -0.0120405
65.2 -0.0120667
65.25 -0.0120927
65.3 -0.0121184
65.35 -0.012144
65.4 -0.0121692
65.45 -0.0121943
65.5 -0.0122191
65.55 -0.0122436
65.6 -0.0122678
65.65 -0.0122918
65.7 -0.0123155
65.75 -0.0123389
65.8 -0.0123621
65.85 -0.0123849
65.9 -0.0124075
65.95 -0.0124297
66 -0.0124516
66.05 -0.0124733
66.1 -0.0124946
66.15 -0.0125156
66.2 -0.0125362
66.25 -0.0125566
66.3 -0.0125766
66.35 -0.0125962
66.4 -0.0126155
66.45 -0.0126345
66.5 -0.0126531
66.55 -0.0126714
66.6 -0.0126893
66.65 -0.0127068
66.7 -0.012724
66.75 -0.0127408
66.8 -0.0127573
66.85 -0.0127733
66.9 -0.012789
66.95 -0.0128044
67 -0.0128193
67.05 -0.0128339
67.1 -0.012848
67.15 -0.0128618
67.2 -0.0128752
67.25 -0.0128882
67.3 -0.0129008
67.35 -0.012913
67.4 -0.0129249
67.45 -0.0129363
67.5 -0.0129473
67.55 -0.012958
67.6 -0.0129682
67.65 -0.012978
67.7 -0.0129875
67.75 -0.0129965
67.8 -0.0130051
67.85 -0.0130134
67.9 -0.0130212
67.95 -0.0130287
68 -0.0130357
68.05 -0.0130424
68.1 -0.0130486
68.15 -0.0130545
68.2 -0.0130599
68.25 -0.013065
68.3 -0.0130697
68.35 -0.013074
68.4 -0.0130779
68.45 -0.0130814
68.5 -0.0130845
68.55 -0.0130873
68.6 -0.0130896
68.65 -0.0130916
68.7 -0.0130933
68.75 -0.0130945
68.8 -0.0130954
68.85 -0.013096
68.9 -0.0130961
68.95 -0.013096
69 -0.0130954
69.05 -0.0130945
69.1 -0.0130933
69.15 -0.0130918
69.2 -0.0130899
69.25 -0.0130876
69.3 -0.0130851
69.35 -0.0130822
69.4 -0.013079
69.45 -0.0130755
69.5 -0.0130717
69.55 -0.0130676
69.6 -0.0130632
69.65 -0.0130585
69.7 -0.0130536
69.75 -0.0130483
69.8 -0.0130428
69.85 -0.0130371
69.9 -0.013031
69.95 -0.0130248
70 -0.0130183
70.05 -0.0130115
70.1 -0.0130045
70.15 -0.0129973
70.2 -0.0129899
70.25 -0.0129823
70.3 -0.0129745
70.35 -0.0129665
70.4 -0.0129583
70.45 -0.01295
70.5 -0.0129414
70.55 -0.0129328
70.6 -0.0129239
70.65 -0.012915
70.7 -0.0129059
70.75 -0.0128966
70.8 -0.0128873
70.85 -0.0128779
70.9 -0.0128683
70.95 -0.0128587
71 -0.012849
71.05 -0.0128392
71.1 -0.0128294
71.15 -0.0128195
71.2 -0.0128096
71.25 -0.0127996
71.3 -0.0127897
71.35 -0.0127797
71.4 -0.0127697
71.45 -0.0127597
71.5 -0.0127498
71.55 -0.0127398
71.6 -0.01273
71.65 -0.0127201
71.7 -0.0127103
71.75 -0.0127006
71.8 -0.012691
71.85 -0.0126815
71.9 -0.0126721
71.95 -0.0126627
72 -0.0126535
72.05 -0.0126445
72.1 -0.0126356
72.15 -0.0126268
72.2 -0.0126182
72.25 -0.0126098
72.3 -0.0126015
72.35 -0.0125935
72.4 -0.0125857
72.45 -0.0125781
72.5 -0.0125707
72.55 -0.0125635
72.6 -0.0125566
72.65 -0.01255
72.7 -0.0125436
72.75 -0.0125375
72.8 -0.0125318
72.85 -0.0125263
72.9 -0.0125211
72.95 -0.0125163
73 -0.0125117
73.05 -0.0125076
73.1 -0.0125038
73.15 -0.0125003
73.2 -0.0124972
73.25 -0.0124946
73.3 -0.0124923
73.35 -0.0124904
73.4 -0.0124889
73.45 -0.0124879
73.5 -0.0124873
73.55 -0.0124871
73.6 -0.0124874
73.65 -0.0124881
73.7 -0.0124894
73.75 -0.0124911
73.8 -0.0124933
73.85 -0.012496
73.9 -0.0124992
73.95 -0.0125029
74 -0.0125072
74.05 -0.012512
74.1 -0.0125173
74.15 -0.0125232
74.2 -0.0125296
74.25 -0.0125366
74.3 -0.0125442
74.35 -0.0125524
74.4 -0.0125612
74.45 -0.0125705
74.5 -0.0125805
74.55 -0.0125911
74.6 -0.0126023
74.65 -0.0126141
74.7 -0.0126266
74.75 -0.0126397
74.8 -0.0126534
74.85 -0.0126678
74.9 -0.0126828
74.95 -0.0126986
75 -0.0127149
75.05 -0.012732
75.1 -0.0127497
75.15 -0.0127681
75.2 -0.0127872
75.25 -0.012807
75.3 -0.0128275
75.35 -0.0128487
75.4 -0.0128706
75.45 -0.0128932
75.5 -0.0129165
75.55 -0.0129406
75.6 -0.0129653
75.65 -0.0129908
75.7 -0.0130169
75.75 -0.0130438
75.8 -0.0130715
75.85 -0.0130998
75.9 -0.0131289
75.95 -0.0131587
76 -0.0131893
76.05 -0.0132205
76.1 -0.0132525
76.15 -0.0132853
76.2 -0.0133187
76.25 -0.0133529
76.3 -0.0133878
76.35 -0.0134235
76.4 -0.0134599
76.45 -0.013497
76.5 -0.0135348
76.55 -0.0135733
76.6 -0.0136126
76.65 -0.0136526
76.7 -0.0136933
76.75 -0.0137347
76.8 -0.0137768
76.85 -0.0138196
76.9 -0.0138631
76.95 -0.0139074
77 -0.0139523
77.05 -0.0139979
77.1 -0.0140441
77.15 -0.0140911
77.2 -0.0141387
77.25 -0.014187
77.3 -0.014236
77.35 -0.0142856
77.4 -0.0143358
77.45 -0.0143867
77.5 -0.0144382
77.55 -0.0144904
77.6 -0.0145431
77.65 -0.0145965
77.7 -0.0146505
77.75 -0.0147051
77.8 -0.0147602
77.85 -0.014816
77.9 -0.0148723
77.95 -0.0149291
78 -0.0149865
78.05 -0.0150445
78.1 -0.0151029
78.15 -0.0151619
78.2 -0.0152214
78.25 -0.0152814
78.3 -0.0153419
78.35 -0.0154029
78.4 -0.0154643
78.45 -0.0155261
78.5 -0.0155885
78.55 -0.0156512
78.6 -0.0157143
78.65 -0.0157779
78.7 -0.0158418
78.75 -0.0159062
78.8 -0.0159709
78.85 -0.0160359
78.9 -0.0161013
78.95 -0.016167
79 -0.016233
79.05 -0.0162993
79.1 -0.0163659
79.15 -0.0164328
79.2 -0.0164999
79.25 -0.0165673
79.3 -0.0166349
79.35 -0.0167027
79.4 -0.0167707
79.45 -0.0168389
79.5 -0.0169072
79.55 -0.0169757
79.6 -0.0170444
79.65 -0.0171131
79.7 -0.017182
79.75 -0.0172509
79.8 -0.01732
79.85 -0.0173891
79.9 -0.0174582
79.95 -0.0175274
80 -0.0175966
80.05 -0.0176658
80.1 -0.0177349
80.15 -0.0178041
80.2 -0.0178732
80.25 -0.0179422
80.3 -0.0180111
80.35 -0.01808
80.4 -0.0181487
80.45 -0.0182173
80.5 -0.0182858
80.55 -0.0183541
80.6 -0.0184223
80.65 -0.0184902
80.7 -0.018558
80.75 -0.0186255
80.8 -0.0186928
80.85 -0.0187599
80.9 -0.0188267
80.95 -0.0188932
81 -0.0189594
81.05 -0.0190254
81.1 -0.019091
81.15 -0.0191562
81.2 -0.0192212
81.25 -0.0192857
81.3 -0.0193499
81.35 -0.0194138
81.4 -0.0194772
81.45 -0.0195402
81.5 -0.0196028
81.55 -0.0196649
81.6 -0.0197266
81.65 -0.0197878
81.7 -0.0198486
81.75 -0.0199089
81.8 -0.0199687
81.85 -0.020028
81.9 -0.0200867
81.95 -0.020145
82 -0.0202027
82.05 -0.0202599
82.1 -0.0203165
82.15 -0.0203726
82.2 -0.0204281
82.25 -0.0204831
82.3 -0.0205374
82.35 -0.0205912
82.4 -0.0206443
82.45 -0.0206969
82.5 -0.0207489
82.55 -0.0208002
82.6 -0.020851
82.65 -0.0209011
82.7 -0.0209506
82.75 -0.0209995
82.8 -0.0210477
82.85 -0.0210954
82.9 -0.0211424
82.95 -0.0211887
83 -0.0212344
83.05 -0.0212795
83.1 -0.021324
83.15 -0.0213678
83.2 -0.021411
83.25 -0.0214535
83.3 -0.0214955
83.35 -0.0215368
83.4 -0.0215775
83.45 -0.0216176
83.5 -0.021657
83.55 -0.0216959
83.6 -0.0217342
83.65 -0.0217719
83.7 -0.021809
83.75 -0.0218455
83.8 -0.0218814
83.85 -0.0219168
83.9 -0.0219517
83.95 -0.021986
84 -0.0220198
84.05 -0.0220531
84.1 -0.0220859
84.15 -0.0221182
84.2 -0.02215
84.25 -0.0221814
84.3 -0.0222123
84.35 -0.0222428
84.4 -0.0222729
84.45 -0.0223026
84.5 -0.0223319
84.55 -0.0223609
84.6 -0.0223895
84.65 -0.0224178
84.7 -0.0224458
84.75 -0.0224736
84.8 -0.0225011
84.85 -0.0225283
84.9 -0.0225554
84.95 -0.0225823
85 -0.022609
85.05 -0.0226356
85.1 -0.0226621
85.15 -0.0226885
85.2 -0.0227148
85.25 -0.0227412
85.3 -0.0227675
85.35 -0.0227939
85.4 -0.0228203
85.45 -0.0228469
85.5 -0.0228735
85.55 -0.0229004
85.6 -0.0229274
85.65 -0.0229546
85.7 -0.0229821
85.75 -0.0230099
85.8 -0.023038
85.85 -0.0230665
85.9 -0.0230954
85.95 -0.0231247
86 -0.0231545
86.05 -0.0231848
86.1 -0.0232156
86.15 -0.0232471
86.2 -0.0232791
86.25 -0.0233118
86.3 -0.0233453
86.35 -0.0233794
86.4 -0.0234144
86.45 -0.0234502
86.5 -0.0234868
86.55 -0.0235244
86.6 -0.0235629
86.65 -0.0236024
86.7 -0.023643
86.75 -0.0236846
86.8 -0.0237274
86.85 -0.0237713
86.9 -0.0238164
86.95 -0.0238628
87 -0.0239105
87.05 -0.0239595
87.1 -0.02401
87.15 -0.0240618
87.2 -0.0241152
87.25 -0.02417
87.3 -0.0242265
87.35 -0.0242845
87.4 -0.0243442
87.45 -0.0244057
87.5 -0.0244688
87.55 -0.0245338
87.6 -0.0246006
87.65 -0.0246693
87.7 -0.0247399
87.75 -0.0248125
87.8 -0.0248871
87.85 -0.0249638
87.9 -0.0250426
87.95 -0.0251235
88 -0.0252066
88.05 -0.025292
88.1 -0.0253796
88.15 -0.0254696
88.2 -0.0255619
88.25 -0.0256566
88.3 -0.0257538
88.35 -0.0258534
88.4 -0.0259556
88.45 -0.0260603
88.5 -0.0261676
88.55 -0.0262776
88.6 -0.0263902
88.65 -0.0265056
88.7 -0.0266237
88.75 -0.0267445
88.8 -0.0268682
88.85 -0.0269947
88.9 -0.0271242
88.95 -0.0272565
89 -0.0273917
89.05 -0.0275299
89.1 -0.0276712
89.15 -0.0278154
89.2 -0.0279627
89.25 -0.0281131
89.3 -0.0282665
89.35 -0.0284231
89.4 -0.0285829
89.45 -0.0287458
89.5 -0.0289118
89.55 -0.0290811
89.6 -0.0292536
89.65 -0.0294293
89.7 -0.0296083
89.75 -0.0297905
89.8 -0.029976
89.85 -0.0301648
89.9 -0.0303569
89.95 -0.0305522
90 -0.0307509
90.05 -0.0309529
90.1 -0.0311581
90.15 -0.0313667
90.2 -0.0315786
90.25 -0.0317938
90.3 -0.0320123
90.35 -0.0322341
90.4 -0.0324591
90.45 -0.0326875
90.5 -0.0329191
90.55 -0.033154
90.6 -0.0333921
90.65 -0.0336335
90.7 -0.0338781
90.75 -0.0341258
90.8 -0.0343768
90.85 -0.0346309
90.9 -0.0348882
90.95 -0.0351485
91 -0.035412
91.05 -0.0356785
91.1 -0.035948
91.15 -0.0362206
91.2 -0.0364961
91.25 -0.0367746
91.3 -0.0370559
91.35 -0.0373402
91.4 -0.0376273
91.45 -0.0379171
91.5 -0.0382098
91.55 -0.0385051
91.6 -0.0388032
91.65 -0.0391039
91.7 -0.0394072
91.75 -0.039713
91.8 -0.0400214
91.85 -0.0403322
91.9 -0.0406455
91.95 -0.0409611
92 -0.0412791
92.05 -0.0415994
92.1 -0.0419219
92.15 -0.0422466
92.2 -0.0425735
92.25 -0.0429025
92.3 -0.0432336
92.35 -0.0435667
92.4 -0.0439018
92.45 -0.0442388
92.5 -0.0445777
92.55 -0.0449185
92.6 -0.0452611
92.65 -0.0456055
92.7 -0.0459517
92.75 -0.0462996
92.8 -0.0466491
92.85 -0.0470004
92.9 -0.0473533
92.95 -0.0477077
93 -0.0480638
93.05 -0.0484215
93.1 -0.0487808
93.15 -0.0491416
93.2 -0.0495039
93.25 -0.0498679
93.3 -0.0502333
93.35 -0.0506004
93.4 -0.0509691
93.45 -0.0513394
93.5 -0.0517113
93.55 -0.0520849
93.6 -0.0524603
93.65 -0.0528374
93.7 -0.0532163
93.75 -0.0535972
93.8 -0.05398
93.85 -0.0543649
93.9 -0.0547519
93.95 -0.0551412
94 -0.0555329
94.05 -0.055927
94.1 -0.0563238
94.15 -0.0567234
94.2 -0.0571259
94.25 -0.0575316
94.3 -0.0579405
94.35 -0.058353
94.4 -0.0587692
94.45 -0.0591894
94.5 -0.0596138
94.55 -0.0600427
94.6 -0.0604764
94.65 -0.0609151
94.7 -0.0613593
94.75 -0.0618092
94.8 -0.0622652
94.85 -0.0627277
94.9 -0.0631971
94.95 -0.0636739
95 -0.0641585
95.05 -0.0646514
95.1 -0.0651531
95.15 -0.0656641
95.2 -0.066185
95.25 -0.0667165
95.3 -0.067259
95.35 -0.0678133
95.4 -0.0683801
95.45 -0.06896
95.5 -0.0695539
95.55 -0.0701626
95.6 -0.0707868
95.65 -0.0714274
95.7 -0.0720854
95.75 -0.0727616
95.8 -0.0734571
95.85 -0.074173
95.9 -0.0749102
95.95 -0.0756699
96 -0.0764533
96.05 -0.0772617
96.1 -0.0780962
96.15 -0.0789582
96.2 -0.0798491
96.25 -0.0807703
96.3 -0.0817233
96.35 -0.0827098
96.4 -0.0837312
96.45 -0.0847892
96.5 -0.0858857
96.55 -0.0870224
96.6 -0.0882011
96.65 -0.0894239
96.7 -0.0906928
96.75 -0.0920098
96.8 -0.0933772
96.85 -0.0947971
96.9 -0.0962719
96.95 -0.0978041
97 -0.0993961
97.05 -0.101051
97.1 -0.10277
97.15 -0.104557
97.2 -0.106416
97.25 -0.108347
97.3 -0.110356
97.35 -0.112445
97.4 -0.114617
97.45 -0.116875
97.5 -0.119224
97.55 -0.121666
97.6 -0.124206
97.65 -0.126847
97.7 -0.129594
97.75 -0.13245
97.8 -0.13542
97.85 -0.138508
97.9 -0.141718
97.95 -0.145056
98 -0.148526
98.05 -0.152132
98.1 -0.155881
98.15 -0.159777
98.2 -0.163826
98.25 -0.168034
98.3 -0.172405
98.35 -0.176947
98.4 -0.181665
98.45 -0.186565
98.5 -0.191654
98.55 -0.196938
98.6 -0.202425
98.65 -0.208122
98.7 -0.214035
98.75 -0.220173
98.8 -0.226542
98.85 -0.233151
98.9 -0.240008
98.95 -0.247121
99 -0.254499
99.05 -0.26215
99.1 -0.270084
99.15 -0.27831
99.2 -0.286838
99.25 -0.295677
99.3 -0.304838
99.35 -0.31433
99.4 -0.324165
99.45 -0.334354
99.5 -0.344907
99.55 -0.355836
99.6 -0.367154
99.65 -0.378871
99.7 -0.391002
99.75 -0.403558
99.8 -0.416552
99.85 -0.429999
99.9 -0.443911
99.95 -0.458304
100 -0.473191
&
@target G2.S2
@type xy
0 -0.49848
0.125 -0.444338
0.25 -0.409031
0.375 -0.372915
0.5 -0.342472
0.625 -0.314704
0.75 -0.290153
0.875 -0.268136
1 -0.248472
1.125 -0.230848
1.25 -0.215046
1.375 -0.200852
1.5 -0.188083
1.625 -0.176578
1.75 -0.166194
1.875 -0.156804
2 -0.148298
2.125 -0.140578
2.25 -0.133556
2.375 -0.127157
2.5 -0.121312
2.625 -0.115962
2.75 -0.111054
2.875 -0.106541
3 -0.102381
3.125 -0.0985393
3.25 -0.0949821
3.375 -0.0916809
3.5 -0.0886102
3.625 -0.0857474
3.75 -0.0830725
3.875 -0.0805676
4 -0.0782169
4.125 -0.0760063
4.25 -0.0739232
4.375 -0.0719564
4.5 -0.0700959
4.625 -0.0683328
4.75 -0.066659
4.875 -0.0650675
5 -0.0635517
5.125 -0.062106
5.25 -0.0607252
5.375 -0.0594045
5.5 -0.0581399
5.625 -0.0569274
5.75 -0.0557636
5.875 -0.0546454
6 -0.05357
6.125 -0.0525347
6.25 -0.0515373
6.375 -0.0505755
6.5 -0.0496474
6.625 -0.0487511
6.75 -0.0478851
6.875 -0.0470477
7 -0.0462376
7.125 -0.0454533
7.25 -0.0446938
7.375 -0.0439578
7.5 -0.0432444
7.625 -0.0425524
7.75 -0.0418811
7.875 -0.0412295
8 -0.0405969
8.125 -0.0399824
8.25 -0.0393853
8.375 -0.038805
8.5 -0.0382409
8.625 -0.0376922
8.75 -0.0371585
8.875 -0.0366392
9 -0.0361337
9.125 -0.0356417
9.25 -0.0351625
9.375 -0.0346958
9.5 -0.0342412
9.625 -0.0337982
9.75 -0.0333664
9.875 -0.0329454
10 -0.032535
10.125 -0.0321347
10.25 -0.0317442
10.375 -0.0313633
10.5 -0.0309915
10.625 -0.0306287
10.75 -0.0302745
10.875 -0.0299286
11 -0.0295909
11.125 -0.029261
11.25 -0.0289387
11.375 -0.0286238
11.5 -0.028316
11.625 -0.0280152
11.75 -0.0277211
11.875 -0.0274335
12 -0.0271523
12.125 -0.0268772
12.25 -0.026608
12.375 -0.0263447
12.5 -0.026087
12.625 -0.0258347
12.75 -0.0255878
12.875 -0.025346
13 -0.0251092
13.125 -0.0248773
13.25 -0.0246501
13.375 -0.0244275
13.5 -0.0242094
13.625 -0.0239956
13.75 -0.0237861
13.875 -0.0235806
14 -0.0233792
14.125 -0.0231816
14.25 -0.0229879
14.375 -0.0227978
14.5 -0.0226113
14.625 -0.0224283
14.75 -0.0222488
14.875 -0.0220725
15 -0.0218994
15.125 -0.0217295
15.25 -0.0215627
15.375 -0.0213988
15.5 -0.0212379
15.625 -0.0210798
15.75 -0.0209245
15.875 -0.0207718
16 -0.0206218
16.125 -0.0204744
16.25 -0.0203295
16.375 -0.020187
16.5 -0.0200469
16.625 -0.0199091
16.75 -0.0197736
16.875 -0.0196403
17 -0.0195092
17.125 -0.0193802
17.25 -0.0192533
17.375 -0.0191284
17.5 -0.0190054
17.625 -0.0188844
17.75 -0.0187653
17.875 -0.0186481
18 -0.0185326
18.125 -0.0184189
18.25 -0.018307
18.375 -0.0181967
18.5 -0.0180881
18.625 -0.0179811
18.75 -0.0178757
18.875 -0.0177718
19 -0.0176695
19.125 -0.0175686
19.25 -0.0174693
19.375 -0.0173713
19.5 -0.0172747
19.625 -0.0171795
19.75 -0.0170857
19.875 -0.0169932
20 -0.0169019
20.125 -0.0168119
20.25 -0.0167232
20.375 -0.0166357
20.5 -0.0165494
20.625 -0.0164643
20.75 -0.0163803
20.875 -0.0162974
21 -0.0162157
21.125 -0.016135
21.25 -0.0160554
21.375 -0.0159769
21.5 -0.0158994
21.625 -0.0158229
21.75 -0.0157474
21.875 -0.0156729
22 -0.0155993
22.125 -0.0155267
22.25 -0.015455
22.375 -0.0153842
22.5 -0.0153144
22.625 -0.0152454
22.75 -0.0151773
22.875 -0.01511
23 -0.0150436
23.125 -0.014978
23.25 -0.0149132
23.375 -0.0148492
23.5 -0.014786
23.625 -0.0147236
23.75 -0.0146619
23.875 -0.014601
24 -0.0145408
24.125 -0.0144814
24.25 -0.0144227
24.375 -0.0143647
24.5 -0.0143074
24.625 -0.0142507
24.75 -0.0141948
24.875 -0.0141395
25 -0.0140849
25.125 -0.0140309
25.25 -0.0139775
25.375 -0.0139248
25.5 -0.0138727
25.625 -0.0138212
25.75 -0.0137704
25.875 -0.0137201
26 -0.0136704
26.125 -0.0136213
26.25 -0.0135727
26.375 -0.0135247
26.5 -0.0134773
26.625 -0.0134304
26.75 -0.0133841
26.875 -0.0133382
27 -0.013293
27.125 -0.0132482
27.25 -0.0132039
27.375 -0.0131602
27.5 -0.0131169
27.625 -0.0130742
27.75 -0.0130319
27.875 -0.0129901
28 -0.0129488
28.125 -0.012908
28.25 -0.0128676
28.375 -0.0128277
28.5 -0.0127882
28.625 -0.0127492
28.75 -0.0127106
28.875 -0.0126725
29 -0.0126348
29.125 -0.0125975
29.25 -0.0125606
29.375 -0.0125242
29.5 -0.0124881
29.625 -0.0124525
29.75 -0.0124173
29.875 -0.0123824
30 -0.012348
30.125 -0.0123139
30.25 -0.0122803
30.375 -0.012247
30.5 -0.0122141
30.625 -0.0121815
30.75 -0.0121493
30.875 -0.0121175
31 -0.0120861
31.125 -0.012055
31.25 -0.0120242
31.375 -0.0119938
31.5 -0.0119637
31.625 -0.011934
31.75 -0.0119046
31.875 -0.0118756
32 -0.0118469
32.125 -0.0118184
32.25 -0.0117904
32.375 -0.0117626
32.5 -0.0117352
32.625 -0.011708
32.75 -0.0116812
32.875 -0.0116547
33 -0.0116285
33.125 -0.0116026
33.25 -0.011577
33.375 -0.0115516
33.5 -0.0115266
33.625 -0.0115019
33.75 -0.0114774
33.875 -0.0114532
34 -0.0114293
34.125 -0.0114057
34.25 -0.0113824
34.375 -0.0113593
34.5 -0.0113365
34.625 -0.0113139
34.75 -0.0112917
34.875 -0.0112697
35 -0.0112479
35.125 -0.0112264
35.25 -0.0112052
35.375 -0.0111842
35.5 -0.0111635
35.625 -0.011143
35.75 -0.0111227
35.875 -0.0111027
36 -0.011083
36.125 -0.0110634
36.25 -0.0110442
36.375 -0.0110251
36.5 -0.0110063
36.625 -0.0109877
36.75 -0.0109694
36.875 -0.0109512
37 -0.0109333
37.125 -0.0109156
37.25 -0.0108982
37.375 -0.0108809
37.5 -0.0108639
37.625 -0.0108471
37.75 -0.0108305
37.875 -0.0108142
38 -0.010798
38.125 -0.010782
38.25 -0.0107663
38.375 -0.0107507
38.5 -0.0107354
38.625 -0.0107203
38.75 -0.0107054
38.875 -0.0106906
39 -0.0106761
39.125 -0.0106617
39.25 -0.0106476
39.375 -0.0106337
39.5 -0.0106199
39.625 -0.0106064
39.75 -0.010593
39.875 -0.0105798
40 -0.0105668
40.125 -0.010554
40.25 -0.0105414
40.375 -0.010529
40.5 -0.0105167
40.625 -0.0105046
40.75 -0.0104927
40.875 -0.010481
41 -0.0104695
41.125 -0.0104581
41.25 -0.010447
41.375 -0.010436
41.5 -0.0104251
41.625 -0.0104145
41.75 -0.010404
41.875 -0.0103937
42 -0.0103835
42.125 -0.0103736
42.25 -0.0103638
42.375 -0.0103541
42.5 -0.0103447
42.625 -0.0103353
42.75 -0.0103262
42.875 -0.0103172
43 -0.0103084
43.125 -0.0102998
43.25 -0.0102913
43.375 -0.010283
43.5 -0.0102748
43.625 -0.0102668
43.75 -0.010259
43.875 -0.0102513
44 -0.0102437
44.125 -0.0102364
44.25 -0.0102291
44.375 -0.0102221
44.5 -0.0102152
44.625 -0.0102084
44.75 -0.0102018
44.875 -0.0101954
45 -0.0101891
45.125 -0.010183
45.25 -0.010177
45.375 -0.0101711
45.5 -0.0101655
45.625 -0.0101599
45.75 -0.0101545
45.875 -0.0101493
46 -0.0101442
46.125 -0.0101393
46.25 -0.0101345
46.375 -0.0101299
46.5 -0.0101254
46.625 -0.0101211
46.75 -0.0101169
46.875 -0.0101128
47 -0.0101089
47.125 -0.0101052
47.25 -0.0101016
47.375 -0.0100981
47.5 -0.0100948
47.625 -0.0100916
47.75 -0.0100886
47.875 -0.0100857
48 -0.010083
48.125 -0.0100804
48.25 -0.010078
48.375 -0.0100757
48.5 -0.0100735
48.625 -0.0100715
48.75 -0.0100697
48.875 -0.0100679
49 -0.0100664
49.125 -0.0100649
49.25 -0.0100637
49.375 -0.0100625
49.5 -0.0100615
49.625 -0.0100607
49.75 -0.01006
49.875 -0.0100594
50 -0.010059
50.125 -0.0100587
50.25 -0.0100586
50.375 -0.0100586
50.5 -0.0100588
50.625 -0.0100591
50.75 -0.0100596
50.875 -0.0100602
51 -0.0100609
51.125 -0.0100618
51.25 -0.0100629
51.375 -0.0100641
51.5 -0.0100654
51.625 -0.0100669
51.75 -0.0100685
51.875 -0.0100703
52 -0.0100723
52.125 -0.0100743
52.25 -0.0100766
52.375 -0.0100789
52.5 -0.0100815
52.625 -0.0100841
52.75 -0.010087
52.875 -0.0100899
53 -0.0100931
53.125 -0.0100963
53.25 -0.0100998
53.375 -0.0101033
53.5 -0.0101071
53.625 -0.0101109
53.75 -0.010115
53.875 -0.0101192
54 -0.0101235
54.125 -0.010128
54.25 -0.0101327
54.375 -0.0101375
54.5 -0.0101425
54.625 -0.0101476
54.75 -0.0101529
54.875 -0.0101583
55 -0.0101639
55.125 -0.0101697
55.25 -0.0101756
55.375 -0.0101817
55.5 -0.010188
55.625 -0.0101944
55.75 -0.010201
55.875 -0.0102077
56 -0.0102146
56.125 -0.0102217
56.25 -0.0102289
56.375 -0.0102363
56.5 -0.0102439
56.625 -0.0102516
56.75 -0.0102595
56.875 -0.0102676
57 -0.0102759
57.125 -0.0102843
57.25 -0.0102929
57.375 -0.0103017
57.5 -0.0103106
57.625 -0.0103197
57.75 -0.0103291
57.875 -0.0103385
58 -0.0103482
58.125 -0.010358
58.25 -0.0103681
58.375 -0.0103783
58.5 -0.0103887
58.625 -0.0103992
58.75 -0.01041
58.875 -0.0104209
59 -0.0104321
59.125 -0.0104434
59.25 -0.0104549
59.375 -0.0104666
59.5 -0.0104785
59.625 -0.0104906
59.75 -0.0105029
59.875 -0.0105154
60 -0.0105281
60.125 -0.010541
60.25 -0.010554
60.375 -0.0105673
60.5 -0.0105808
60.625 -0.0105945
60.75 -0.0106084
60.875 -0.0106225
61 -0.0106368
61.125 -0.0106514
61.25 -0.0106661
61.375 -0.0106811
61.5 -0.0106962
61.625 -0.0107116
61.75 -0.0107272
61.875 -0.010743
62 -0.0107591
62.125 -0.0107753
62.25 -0.0107918
62.375 -0.0108085
62.5 -0.0108255
62.625 -0.0108427
62.75 -0.0108601
62.875 -0.0108777
63 -0.0108956
63.125 -0.0109137
63.25 -0.0109321
63.375 -0.0109506
63.5 -0.0109695
63.625 -0.0109885
63.75 -0.0110079
63.875 -0.0110274
64 -0.0110473
64.125 -0.0110673
64.25 -0.0110877
64.375 -0.0111083
64.5 -0.0111291
64.625 -0.0111502
64.75 -0.0111716
64.875 -0.0111932
65 -0.0112151
65.125 -0.0112373
65.25 -0.0112597
65.375 -0.0112825
65.5 -0.0113055
65.625 -0.0113287
65.75 -0.0113523
65.875 -0.0113761
66 -0.0114003
66.125 -0.0114247
66.25 -0.0114494
66.375 -0.0114744
66.5 -0.0114997
66.625 -0.0115253
66.75 -0.0115512
66.875 -0.0115774
67 -0.0116039
67.125 -0.0116307
67.25 -0.0116578
67.375 -0.0116853
67.5 -0.0117131
67.625 -0.0117411
67.75 -0.0117696
67.875 -0.0117983
68 -0.0118274
68.125 -0.0118568
68.25 -0.0118865
68.375 -0.0119166
68.5 -0.0119471
68.625 -0.0119778
68.75 -0.012009
68.875 -0.0120405
69 -0.0120723
69.125 -0.0121045
69.25 -0.0121371
69.375 -0.01217
69.5 -0.0122033
69.625 -0.012237
69.75 -0.0122711
69.875 -0.0123055
70 -0.0123404
70.125 -0.0123756
70.25 -0.0124112
70.375 -0.0124473
70.5 -0.0124837
70.625 -0.0125205
70.75 -0.0125578
70.875 -0.0125954
71 -0.0126335
71.125 -0.0126721
71.25 -0.012711
71.375 -0.0127504
71.5 -0.0127902
71.625 -0.0128305
71.75 -0.0128712
71.875 -0.0129124
72 -0.0129541
72.125 -0.0129962
72.25 -0.0130388
72.375 -0.0130818
72.5 -0.0131254
72.625 -0.0131694
72.75 -0.0132139
72.875 -0.0132589
73 -0.0133045
73.125 -0.0133505
73.25 -0.0133971
73.375 -0.0134442
73.5 -0.0134918
73.625 -0.01354
73.75 -0.0135887
73.875 -0.013638
74 -0.0136878
74.125 -0.0137382
74.25 -0.0137892
74.375 -0.0138407
74.5 -0.0138928
74.625 -0.0139456
74.75 -0.0139989
74.875 -0.0140529
75 -0.0141075
75.125 -0.0141627
75.25 -0.0142185
75.375 -0.014275
75.5 -0.0143322
75.625 -0.01439
75.75 -0.0144485
75.875 -0.0145077
76 -0.0145676
76.125 -0.0146282
76.25 -0.0146895
76.375 -0.0147516
76.5 -0.0148143
76.625 -0.0148779
76.75 -0.0149422
76.875 -0.0150073
77 -0.0150731
77.125 -0.0151398
77.25 -0.0152073
77.375 -0.0152756
77.5 -0.0153447
77.625 -0.0154147
77.75 -0.0154856
77.875 -0.0155573
78 -0.01563
78.125 -0.0157035
78.25 -0.015778
78.375 -0.0158534
78.5 -0.0159298
78.625 -0.0160072
78.75 -0.0160855
78.875 -0.0161649
79 -0.0162453
79.125 -0.0163268
79.25 -0.0164093
79.375 -0.0164929
79.5 -0.0165777
79.625 -0.0166635
79.75 -0.0167506
79.875 -0.0168388
80 -0.0169282
80.125 -0.0170188
80.25 -0.0171107
80.375 -0.0172038
80.5 -0.0172982
80.625 -0.017394
80.75 -0.0174911
80.875 -0.0175896
81 -0.0176896
81.125 -0.0177909
81.25 -0.0178937
81.375 -0.0179981
81.5 -0.0181039
81.625 -0.0182114
81.75 -0.0183204
81.875 -0.0184311
82 -0.0185434
82.125 -0.0186575
82.25 -0.0187733
82.375 -0.0188909
82.5 -0.0190104
82.625 -0.0191317
82.75 -0.019255
82.875 -0.0193802
83 -0.0195074
83.125 -0.0196367
83.25 -0.0197681
83.375 -0.0199017
83.5 -0.0200375
83.625 -0.0201756
83.75 -0.020316
83.875 -0.0204588
84 -0.020604
84.125 -0.0207517
84.25 -0.0209021
84.375 -0.021055
84.5 -0.0212107
84.625 -0.0213692
84.75 -0.0215305
84.875 -0.0216948
85 -0.021862
85.125 -0.0220324
85.25 -0.0222059
85.375 -0.0223827
85.5 -0.0225628
85.625 -0.0227464
85.75 -0.0229335
85.875 -0.0231243
86 -0.0233188
86.125 -0.0235171
86.25 -0.0237194
86.375 -0.0239257
86.5 -0.0241362
86.625 -0.024351
86.75 -0.0245703
86.875 -0.0247941
87 -0.0250226
87.125 -0.0252559
87.25 -0.0254941
87.375 -0.0257375
87.5 -0.0259861
87.625 -0.0262402
87.75 -0.0264999
87.875 -0.0267653
88 -0.0270366
88.125 -0.027314
88.25 -0.0275978
88.375 -0.027888
88.5 -0.028185
88.625 -0.0284888
88.75 -0.0287998
88.875 -0.0291181
89 -0.029444
89.125 -0.0297777
89.25 -0.0301195
89.375 -0.0304697
89.5 -0.0308284
89.625 -0.0311961
89.75 -0.0315729
89.875 -0.0319592
90 -0.0323554
90.125 -0.0327617
90.25 -0.0331785
90.375 -0.0336061
90.5 -0.034045
90.625 -0.0344954
90.75 -0.034958
90.875 -0.0354329
91 -0.0359209
91.125 -0.0364221
91.25 -0.0369373
91.375 -0.0374669
91.5 -0.0380115
91.625 -0.0385715
91.75 -0.0391478
91.875 -0.0397408
92 -0.0403513
92.125 -0.04098
92.25 -0.0416276
92.375 -0.0422951
92.5 -0.0429832
92.625 -0.0436929
92.75 -0.0444251
92.875 -0.045181
93 -0.0459617
93.125 -0.0467684
93.25 -0.0476025
93.375 -0.0484654
93.5 -0.0493585
93.625 -0.0502837
93.75 -0.0512428
93.875 -0.0522377
94 -0.0532707
94.125 -0.0543441
94.25 -0.0554605
94.375 -0.0566229
94.5 -0.0578343
94.625 -0.0590984
94.75 -0.0604189
94.875 -0.0618001
95 -0.0632468
95.125 -0.0647642
95.25 -0.0663582
95.375 -0.0680354
95.5 -0.0698029
95.625 -0.0716688
95.75 -0.0736424
95.875 -0.0757337
96 -0.0779541
96.125 -0.0803164
96.25 -0.0828349
96.375 -0.0855257
96.5 -0.088407
96.625 -0.0914992
96.75 -0.0948252
96.875 -0.0984108
97 -0.102285
97.125 -0.106482
97.25 -0.111037
97.375 -0.115993
97.5 -0.121398
97.625 -0.127305
97.75 -0.133775
97.875 -0.140875
98 -0.148685
98.125 -0.157292
98.25 -0.166794
98.375 -0.177306
98.5 -0.188954
98.625 -0.201882
98.75 -0.216256
98.875 -0.232257
99 -0.250106
99.125 -0.270017
99.25 -0.292319
99.375 -0.317171
99.5 -0.345297
99.625 -0.376128
99.75 -0.412568
99.875 -0.448866
100 -0.501521
&
@target G2.S3
@type xy
0 -0.486541
0.125 -0.44236
0.25 -0.403609
0.375 -0.369335
0.5 -0.338845
0.625 -0.311625
0.75 -0.287282
0.875 -0.265501
1 -0.246019
1.125 -0.228607
1.25 -0.213058
1.375 -0.19918
1.5 -0.186794
1.625 -0.175733
1.75 -0.165838
1.875 -0.156964
2 -0.148979
2.125 -0.14176
2.25 -0.135199
2.375 -0.129202
2.5 -0.123685
2.625 -0.118579
2.75 -0.113824
2.875 -0.109373
3 -0.105186
3.125 -0.101233
3.25 -0.0974909
3.375 -0.0939417
3.5 -0.0905727
3.625 -0.0873747
3.75 -0.0843416
3.875 -0.0814688
4 -0.0787531
4.125 -0.0761916
4.25 -0.0737818
4.375 -0.0715207
4.5 -0.0694047
4.625 -0.0674294
4.75 -0.0655897
4.875 -0.0638796
5 -0.0622921
5.125 -0.0608197
5.25 -0.0594541
5.375 -0.0581866
5.5 -0.0570082
5.625 -0.0559097
5.75 -0.0548818
5.875 -0.0539156
6 -0.0530025
6.125 -0.0521341
6.25 -0.0513028
6.375 -0.0505016
6.5 -0.049724
6.625 -0.0489647
6.75 -0.0482187
6.875 -0.0474822
7 -0.046752
7.125 -0.0460257
7.25 -0.0453016
7.375 -0.0445788
7.5 -0.0438569
7.625 -0.0431361
7.75 -0.0424171
7.875 -0.0417009
8 -0.040989
8.125 -0.040283
8.25 -0.0395848
8.375 -0.0388963
8.5 -0.0382195
8.625 -0.0375564
8.75 -0.036909
8.875 -0.0362789
9 -0.0356679
9.125 -0.0350773
9.25 -0.0345085
9.375 -0.0339623
9.5 -0.0334396
9.625 -0.0329407
9.75 -0.032466
9.875 -0.0320153
10 -0.0315886
10.125 -0.0311851
10.25 -0.0308043
10.375 -0.0304453
10.5 -0.030107
10.625 -0.0297881
10.75 -0.0294875
10.875 -0.0292036
11 -0.0289351
11.125 -0.0286803
11.25 -0.0284377
11.375 -0.0282059
11.5 -0.0279832
11.625 -0.0277683
11.75 -0.0275597
11.875 -0.0273561
12 -0.0271562
12.125 -0.026959
12.25 -0.0267633
12.375 -0.0265684
12.5 -0.0263734
12.625 -0.0261776
12.75 -0.0259805
12.875 -0.0257817
13 -0.0255808
13.125 -0.0253777
13.25 -0.0251723
13.375 -0.0249647
13.5 -0.0247548
13.625 -0.0245429
13.75 -0.0243293
13.875 -0.0241143
14 -0.0238983
14.125 -0.0236817
14.25 -0.0234649
14.375 -0.0232484
14.5 -0.0230327
14.625 -0.0228184
14.75 -0.0226059
14.875 -0.0223956
15 -0.0221882
15.125 -0.0219839
15.25 -0.0217833
15.375 -0.0215866
15.5 -0.0213943
15.625 -0.0212066
15.75 -0.0210237
15.875 -0.020846
16 -0.0206735
16.125 -0.0205064
16.25 -0.0203446
16.375 -0.0201884
16.5 -0.0200375
16.625 -0.019892
16.75 -0.0197518
16.875 -0.0196166
17 -0.0194865
17.125 -0.019361
17.25 -0.0192401
17.375 -0.0191234
17.5 -0.0190107
17.625 -0.0189017
17.75 -0.0187961
17.875 -0.0186937
18 -0.018594
18.125 -0.0184968
18.25 -0.0184019
18.375 -0.0183088
18.5 -0.0182174
18.625 -0.0181273
18.75 -0.0180382
18.875 -0.01795
19 -0.0178624
19.125 -0.0177753
19.25 -0.0176883
19.375 -0.0176013
19.5 -0.0175143
19.625 -0.017427
19.75 -0.0173394
19.875 -0.0172513
20 -0.0171628
20.125 -0.0170738
20.25 -0.0169842
20.375 -0.0168941
20.5 -0.0168035
20.625 -0.0167124
20.75 -0.0166208
20.875 -0.0165289
21 -0.0164366
21.125 -0.0163442
21.25 -0.0162516
21.375 -0.0161589
21.5 -0.0160663
21.625 -0.015974
21.75 -0.0158819
21.875 -0.0157902
22 -0.015699
22.125 -0.0156085
22.25 -0.0155187
22.375 -0.0154298
22.5 -0.0153419
22.625 -0.015255
22.75 -0.0151693
22.875 -0.0150849
23 -0.0150018
23.125 -0.01492
23.25 -0.0148398
23.375 -0.0147611
23.5 -0.0146839
23.625 -0.0146084
23.75 -0.0145345
23.875 -0.0144623
24 -0.0143918
24.125 -0.0143231
24.25 -0.014256
24.375 -0.0141906
24.5 -0.0141269
24.625 -0.0140649
24.75 -0.0140046
24.875 -0.0139458
25 -0.0138887
25.125 -0.0138331
25.25 -0.0137791
25.375 -0.0137265
25.5 -0.0136753
25.625 -0.0136256
25.75 -0.0135771
25.875 -0.01353
26 -0.013484
26.125 -0.0134393
26.25 -0.0133956
26.375 -0.0133531
26.5 -0.0133115
26.625 -0.0132709
26.75 -0.0132312
26.875 -0.0131924
27 -0.0131543
27.125 -0.0131171
27.25 -0.0130805
27.375 -0.0130447
27.5 -0.0130094
27.625 -0.0129748
27.75 -0.0129406
27.875 -0.012907
28 -0.0128739
28.125 -0.0128412
28.25 -0.0128089
28.375 -0.0127769
28.5 -0.0127453
28.625 -0.0127139
28.75 -0.0126829
28.875 -0.0126521
29 -0.0126214
29.125 -0.012591
29.25 -0.0125607
29.375 -0.0125306
29.5 -0.0125006
29.625 -0.0124706
29.75 -0.0124407
29.875 -0.0124109
30 -0.0123811
30.125 -0.0123512
30.25 -0.0123214
30.375 -0.0122915
30.5 -0.0122615
30.625 -0.0122315
30.75 -0.0122014
30.875 -0.0121711
31 -0.0121408
31.125 -0.0121104
31.25 -0.0120798
31.375 -0.0120491
31.5 -0.0120182
31.625 -0.0119872
31.75 -0.0119561
31.875 -0.0119248
32 -0.0118933
32.125 -0.0118618
32.25 -0.0118301
32.375 -0.0117983
32.5 -0.0117664
32.625 -0.0117345
32.75 -0.0117025
32.875 -0.0116704
33 -0.0116383
33.125 -0.0116063
33.25 -0.0115742
33.375 -0.0115423
33.5 -0.0115104
33.625 -0.0114787
33.75 -0.0114471
33.875 -0.0114157
34 -0.0113846
34.125 -0.0113538
34.25 -0.0113232
34.375 -0.0112931
34.5 -0.0112633
34.625 -0.0112339
34.75 -0.0112051
34.875 -0.0111767
35 -0.0111489
35.125 -0.0111217
35.25 -0.0110951
35.375 -0.0110692
35.5 -0.0110439
35.625 -0.0110194
35.75 -0.0109956
35.875 -0.0109726
36 -0.0109503
36.125 -0.0109289
36.25 -0.0109083
36.375 -0.0108885
36.5 -0.0108695
36.625 -0.0108514
36.75 -0.0108341
36.875 -0.0108176
37 -0.010802
37.125 -0.0107871
37.25 -0.0107731
37.375 -0.0107599
37.5 -0.0107474
37.625 -0.0107356
37.75 -0.0107246
37.875 -0.0107142
38 -0.0107044
38.125 -0.0106953
38.25 -0.0106867
38.375 -0.0106786
38.5 -0.010671
38.625 -0.0106638
38.75 -0.0106569
38.875 -0.0106505
39 -0.0106443
39.125 -0.0106383
39.25 -0.0106325
39.375 -0.0106268
39.5 -0.0106212
39.625 -0.0106157
39.75 -0.0106102
39.875 -0.0106046
40 -0.0105989
40.125 -0.0105931
40.25 -0.0105871
40.375 -0.0105809
40.5 -0.0105745
40.625 -0.0105678
40.75 -0.0105608
40.875 -0.0105536
41 -0.010546
41.125 -0.010538
41.25 -0.0105298
41.375 -0.0105211
41.5 -0.0105121
41.625 -0.0105028
41.75 -0.0104931
41.875 -0.010483
42 -0.0104727
42.125 -0.010462
42.25 -0.010451
42.375 -0.0104397
42.5 -0.0104282
42.625 -0.0104165
42.75 -0.0104046
42.875 -0.0103925
43 -0.0103804
43.125 -0.0103681
43.25 -0.0103557
43.375 -0.0103434
43.5 -0.0103311
43.625 -0.0103188
43.75 -0.0103066
43.875 -0.0102946
44 -0.0102827
44.125 -0.0102711
44.25 -0.0102597
44.375 -0.0102485
44.5 -0.0102377
44.625 -0.0102272
44.75 -0.0102171
44.875 -0.0102074
45 -0.0101981
45.125 -0.0101892
45.25 -0.0101808
45.375 -0.0101728
45.5 -0.0101653
45.625 -0.0101583
45.75 -0.0101518
45.875 -0.0101457
46 -0.0101401
46.125 -0.010135
46.25 -0.0101304
46.375 -0.0101262
46.5 -0.0101225
46.625 -0.0101192
46.75 -0.0101163
46.875 -0.0101138
47 -0.0101117
47.125 -0.0101099
47.25 -0.0101084
47.375 -0.0101072
47.5 -0.0101063
47.625 -0.0101056
47.75 -0.0101051
47.875 -0.0101048
48 -0.0101046
48.125 -0.0101046
48.25 -0.0101046
48.375 -0.0101047
48.5 -0.0101049
48.625 -0.0101051
48.75 -0.0101052
48.875 -0.0101054
49 -0.0101055
49.125 -0.0101056
49.25 -0.0101055
49.375 -0.0101055
49.5 -0.0101053
49.625 -0.010105
49.75 -0.0101047
49.875 -0.0101042
50 -0.0101037
50.125 -0.010103
50.25 -0.0101023
50.375 -0.0101015
50.5 -0.0101007
50.625 -0.0100998
50.75 -0.0100988
50.875 -0.0100979
51 -0.010097
51.125 -0.0100961
51.25 -0.0100952
51.375 -0.0100944
51.5 -0.0100937
51.625 -0.0100931
51.75 -0.0100926
51.875 -0.0100923
52 -0.0100921
52.125 -0.0100922
52.25 -0.0100924
52.375 -0.0100929
52.5 -0.0100936
52.625 -0.0100946
52.75 -0.0100959
52.875 -0.0100975
53 -0.0100993
53.125 -0.0101014
53.25 -0.0101039
53.375 -0.0101066
53.5 -0.0101096
53.625 -0.0101129
53.75 -0.0101165
53.875 -0.0101204
54 -0.0101245
54.125 -0.0101289
54.25 -0.0101335
54.375 -0.0101383
54.5 -0.0101432
54.625 -0.0101484
54.75 -0.0101536
54.875 -0.010159
55 -0.0101644
55.125 -0.0101699
55.25 -0.0101755
55.375 -0.010181
55.5 -0.0101865
55.625 -0.0101919
55.75 -0.0101972
55.875 -0.0102024
56 -0.0102075
56.125 -0.0102124
56.25 -0.0102171
56.375 -0.0102217
56.5 -0.010226
56.625 -0.0102302
56.75 -0.0102341
56.875 -0.0102378
57 -0.0102412
57.125 -0.0102445
57.25 -0.0102475
57.375 -0.0102503
57.5 -0.010253
57.625 -0.0102555
57.75 -0.0102579
57.875 -0.0102602
58 -0.0102624
58.125 -0.0102646
58.25 -0.0102668
58.375 -0.0102691
58.5 -0.0102715
58.625 -0.010274
58.75 -0.0102768
58.875 -0.0102799
59 -0.0102833
59.125 -0.010287
59.25 -0.0102913
59.375 -0.010296
59.5 -0.0103013
59.625 -0.0103073
59.75 -0.0103139
59.875 -0.0103213
60 -0.0103295
60.125 -0.0103386
60.25 -0.0103486
60.375 -0.0103595
60.5 -0.0103714
60.625 -0.0103843
60.75 -0.0103983
60.875 -0.0104133
61 -0.0104295
61.125 -0.0104468
61.25 -0.0104652
61.375 -0.0104847
61.5 -0.0105054
61.625 -0.0105272
61.75 -0.01055
61.875 -0.0105739
62 -0.0105989
62.125 -0.0106249
62.25 -0.0106518
62.375 -0.0106796
62.5 -0.0107082
62.625 -0.0107377
62.75 -0.0107679
62.875 -0.0107987
63 -0.0108301
63.125 -0.010862
63.25 -0.0108943
63.375 -0.010927
63.5 -0.0109599
63.625 -0.010993
63.75 -0.0110262
63.875 -0.0110594
64 -0.0110925
64.125 -0.0111255
64.25 -0.0111582
64.375 -0.0111907
64.5 -0.0112227
64.625 -0.0112543
64.75 -0.0112854
64.875 -0.011316
65 -0.0113459
65.125 -0.0113752
65.25 -0.0114038
65.375 -0.0114318
65.5 -0.011459
65.625 -0.0114855
65.75 -0.0115112
65.875 -0.0115362
66 -0.0115605
66.125 -0.0115842
66.25 -0.0116071
66.375 -0.0116295
66.5 -0.0116512
66.625 -0.0116725
66.75 -0.0116933
66.875 -0.0117137
67 -0.0117337
67.125 -0.0117535
67.25 -0.0117732
67.375 -0.0117927
67.5 -0.0118123
67.625 -0.0118319
67.75 -0.0118517
67.875 -0.0118718
68 -0.0118922
68.125 -0.011913
68.25 -0.0119343
68.375 -0.0119563
68.5 -0.0119789
68.625 -0.0120022
68.75 -0.0120263
68.875 -0.0120513
69 -0.0120772
69.125 -0.012104
69.25 -0.0121318
69.375 -0.0121606
69.5 -0.0121905
69.625 -0.0122213
69.75 -0.0122533
69.875 -0.0122862
70 -0.0123202
70.125 -0.0123551
70.25 -0.012391
70.375 -0.0124278
70.5 -0.0124655
70.625 -0.012504
70.75 -0.0125432
70.875 -0.0125831
71 -0.0126236
71.125 -0.0126647
71.25 -0.0127062
71.375 -0.012748
71.5 -0.0127902
71.625 -0.0128326
71.75 -0.0128752
71.875 -0.0129178
72 -0.0129604
72.125 -0.0130029
72.25 -0.0130453
72.375 -0.0130876
72.5 -0.0131296
72.625 -0.0131714
72.75 -0.0132129
72.875 -0.0132541
73 -0.013295
73.125 -0.0133357
73.25 -0.013376
73.375 -0.0134162
73.5 -0.0134561
73.625 -0.0134959
73.75 -0.0135356
73.875 -0.0135754
74 -0.0136152
74.125 -0.0136552
74.25 -0.0136956
74.375 -0.0137363
74.5 -0.0137776
74.625 -0.0138196
74.75 -0.0138624
74.875 -0.0139061
75 -0.0139509
75.125 -0.0139969
75.25 -0.0140443
75.375 -0.0140932
75.5 -0.0141438
75.625 -0.014196
75.75 -0.0142502
75.875 -0.0143063
76 -0.0143645
76.125 -0.0144249
76.25 -0.0144875
76.375 -0.0145523
76.5 -0.0146195
76.625 -0.0146891
76.75 -0.014761
76.875 -0.0148353
77 -0.0149118
77.125 -0.0149907
77.25 -0.0150717
77.375 -0.0151549
77.5 -0.0152401
77.625 -0.0153272
77.75 -0.0154161
77.875 -0.0155066
78 -0.0155986
78.125 -0.015692
78.25 -0.0157865
78.375 -0.0158819
78.5 -0.0159782
78.625 -0.016075
78.75 -0.0161723
78.875 -0.0162698
79 -0.0163673
79.125 -0.0164648
79.25 -0.0165621
79.375 -0.0166589
79.5 -0.0167553
79.625 -0.0168511
79.75 -0.0169461
79.875 -0.0170405
80 -0.017134
80.125 -0.0172268
80.25 -0.0173188
80.375 -0.0174101
80.5 -0.0175008
80.625 -0.017591
80.75 -0.0176807
80.875 -0.0177702
81 -0.0178597
81.125 -0.0179493
81.25 -0.0180393
81.375 -0.01813
81.5 -0.0182216
81.625 -0.0183144
81.75 -0.0184088
81.875 -0.018505
82 -0.0186033
82.125 -0.0187041
82.25 -0.0188077
82.375 -0.0189143
82.5 -0.0190243
82.625 -0.019138
82.75 -0.0192556
82.875 -0.0193773
83 -0.0195033
83.125 -0.0196339
83.25 -0.0197691
83.375 -0.019909
83.5 -0.0200538
83.625 -0.0202034
83.75 -0.0203577
83.875 -0.0205168
84 -0.0206805
84.125 -0.0208487
84.25 -0.0210211
84.375 -0.0211976
84.5 -0.0213778
84.625 -0.0215615
84.75 -0.0217483
84.875 -0.021938
85 -0.02213
85.125 -0.0223241
85.25 -0.0225199
85.375 -0.022717
85.5 -0.022915
85.625 -0.0231136
85.75 -0.0233125
85.875 -0.0235113
86 -0.02371
86.125 -0.0239081
86.25 -0.0241057
86.375 -0.0243026
86.5 -0.0244989
86.625 -0.0246945
86.75 -0.0248897
86.875 -0.0250847
87 -0.0252797
87.125 -0.0254752
87.25 -0.0256717
87.375 -0.0258696
87.5 -0.0260697
87.625 -0.0262727
87.75 -0.0264792
87.875 -0.0266902
88 -0.0269066
88.125 -0.0271292
88.25 -0.027359
88.375 -0.0275971
88.5 -0.0278445
88.625 -0.028102
88.75 -0.0283708
88.875 -0.0286518
89 -0.0289458
89.125 -0.0292538
89.25 -0.0295765
89.375 -0.0299146
89.5 -0.0302688
89.625 -0.0306396
89.75 -0.0310273
89.875 -0.0314323
90 -0.0318549
90.125 -0.0322949
90.25 -0.0327524
90.375 -0.0332272
90.5 -0.0337191
90.625 -0.0342275
90.75 -0.034752
90.875 -0.0352921
91 -0.035847
91.125 -0.0364161
91.25 -0.0369985
91.375 -0.0375936
91.5 -0.0382005
91.625 -0.0388184
91.75 -0.0394467
91.875 -0.0400847
92 -0.0407318
92.125 -0.0413877
92.25 -0.042052
92.375 -0.0427247
92.5 -0.0434058
92.625 -0.0440957
92.75 -0.044795
92.875 -0.0455044
93 -0.0462251
93.125 -0.0469587
93.25 -0.0477069
93.375 -0.0484719
93.5 -0.0492564
93.625 -0.0500634
93.75 -0.0508963
93.875 -0.0517592
94 -0.0526563
94.125 -0.0535928
94.25 -0.0545742
94.375 -0.0556064
94.5 -0.0566962
94.625 -0.0578508
94.75 -0.059078
94.875 -0.0603863
95 -0.0617847
95.125 -0.0632828
95.25 -0.0648906
95.375 -0.0666188
95.5 -0.0684783
95.625 -0.0704807
95.75 -0.0726374
95.875 -0.0749601
96 -0.0774608
96.125 -0.0801511
96.25 -0.0830425
96.375 -0.0861462
96.5 -0.0894731
96.625 -0.0930339
96.75 -0.096839
96.875 -0.100899
97 -0.105224
97.125 -0.109827
97.25 -0.114721
97.375 -0.119923
97.5 -0.125456
97.625 -0.131346
97.75 -0.137633
97.875 -0.144364
98 -0.151607
98.125 -0.159446
98.25 -0.167992
98.375 -0.177381
98.5 -0.187786
98.625 -0.199417
98.75 -0.212525
98.875 -0.2274
99 -0.244375
99.125 -0.263814
99.25 -0.286099
99.375 -0.311606
99.5 -0.340668
99.625 -0.373515
99.75 -0.410198
99.875 -0.450469
100 -0.493629
&
@target G2.S4
@type xy
0 -0.498348
0.125 -0.44441
0.25 -0.404904
0.375 -0.368764
0.5 -0.337594
0.625 -0.310141
0.75 -0.28598
0.875 -0.264607
1 -0.245637
1.125 -0.228738
1.25 -0.213632
1.375 -0.200082
1.5 -0.18789
1.625 -0.176885
1.75 -0.166922
1.875 -0.157877
2 -0.149643
2.125 -0.142127
2.25 -0.135249
2.375 -0.12894
2.5 -0.123139
2.625 -0.117793
2.75 -0.112855
2.875 -0.108286
3 -0.104049
3.125 -0.100112
3.25 -0.0964464
3.375 -0.0930281
3.5 -0.0898344
3.625 -0.0868455
3.75 -0.0840435
3.875 -0.0814126
4 -0.0789384
4.125 -0.076608
4.25 -0.07441
4.375 -0.0723338
4.5 -0.0703701
4.625 -0.0685102
4.75 -0.0667464
4.875 -0.0650717
5 -0.0634796
5.125 -0.0619645
5.25 -0.0605208
5.375 -0.0591438
5.5 -0.0578291
5.625 -0.0565726
5.75 -0.0553705
5.875 -0.0542194
6 -0.0531162
6.125 -0.0520579
6.25 -0.051042
6.375 -0.0500659
6.5 -0.0491273
6.625 -0.0482241
6.75 -0.0473545
6.875 -0.0465164
7 -0.0457084
7.125 -0.0449287
7.25 -0.044176
7.375 -0.0434489
7.5 -0.042746
7.625 -0.0420662
7.75 -0.0414085
7.875 -0.0407716
8 -0.0401547
8.125 -0.0395569
8.25 -0.0389773
8.375 -0.038415
8.5 -0.0378693
8.625 -0.0373396
8.75 -0.036825
8.875 -0.0363249
9 -0.0358389
9.125 -0.0353662
9.25 -0.0349063
9.375 -0.0344588
9.5 -0.0340231
9.625 -0.0335988
9.75 -0.0331855
9.875 -0.0327826
10 -0.0323899
10.125 -0.0320069
10.25 -0.0316333
10.375 -0.0312688
10.5 -0.0309129
10.625 -0.0305655
10.75 -0.0302263
10.875 -0.0298948
11 -0.0295709
11.125 -0.0292543
11.25 -0.0289448
11.375 -0.0286422
11.5 -0.0283461
11.625 -0.0280564
11.75 -0.027773
11.875 -0.0274955
12 -0.0272238
12.125 -0.0269577
12.25 -0.0266971
12.375 -0.0264417
12.5 -0.0261915
12.625 -0.0259463
12.75 -0.0257059
12.875 -0.0254702
13 -0.025239
13.125 -0.0250123
13.25 -0.0247898
13.375 -0.0245715
13.5 -0.0243573
13.625 -0.024147
13.75 -0.0239406
13.875 -0.0237379
14 -0.0235389
14.125 -0.0233434
14.25 -0.0231514
14.375 -0.0229627
14.5 -0.0227773
14.625 -0.0225951
14.75 -0.0224161
14.875 -0.02224
15 -0.022067
15.125 -0.0218968
15.25 -0.0217295
15.375 -0.0215649
15.5 -0.0214031
15.625 -0.0212438
15.75 -0.0210872
15.875 -0.020933
16 -0.0207814
16.125 -0.0206321
16.25 -0.0204852
16.375 -0.0203406
16.5 -0.0201982
16.625 -0.0200581
16.75 -0.0199201
16.875 -0.0197842
17 -0.0196504
17.125 -0.0195186
17.25 -0.0193888
17.375 -0.0192609
17.5 -0.019135
17.625 -0.0190109
17.75 -0.0188887
17.875 -0.0187682
18 -0.0186495
18.125 -0.0185326
18.25 -0.0184173
18.375 -0.0183037
18.5 -0.0181918
18.625 -0.0180814
18.75 -0.0179726
18.875 -0.0178654
19 -0.0177597
19.125 -0.0176554
19.25 -0.0175527
19.375 -0.0174513
19.5 -0.0173514
19.625 -0.0172529
19.75 -0.0171557
19.875 -0.0170599
20 -0.0169653
20.125 -0.0168721
20.25 -0.0167802
20.375 -0.0166895
20.5 -0.0166
20.625 -0.0165118
20.75 -0.0164247
20.875 -0.0163388
21 -0.0162541
21.125 -0.0161705
21.25 -0.016088
21.375 -0.0160066
21.5 -0.0159263
21.625 -0.015847
21.75 -0.0157688
21.875 -0.0156916
22 -0.0156155
22.125 -0.0155403
22.25 -0.0154661
22.375 -0.0153929
22.5 -0.0153206
22.625 -0.0152493
22.75 -0.0151789
22.875 -0.0151094
23 -0.0150408
23.125 -0.0149731
23.25 -0.0149063
23.375 -0.0148403
23.5 -0.0147751
23.625 -0.0147108
23.75 -0.0146474
23.875 -0.0145847
24 -0.0145228
24.125 -0.0144617
24.25 -0.0144014
24.375 -0.0143418
24.5 -0.014283
24.625 -0.0142249
24.75 -0.0141675
24.875 -0.0141109
25 -0.014055
25.125 -0.0139998
25.25 -0.0139452
25.375 -0.0138914
25.5 -0.0138382
25.625 -0.0137857
25.75 -0.0137338
25.875 -0.0136826
26 -0.013632
26.125 -0.013582
26.25 -0.0135327
26.375 -0.013484
26.5 -0.0134358
26.625 -0.0133883
26.75 -0.0133413
26.875 -0.0132949
27 -0.0132491
27.125 -0.0132038
27.25 -0.0131591
27.375 -0.0131149
27.5 -0.0130713
27.625 -0.0130282
27.75 -0.0129856
27.875 -0.0129436
28 -0.012902
28.125 -0.012861
28.25 -0.0128204
28.375 -0.0127804
28.5 -0.0127408
28.625 -0.0127017
28.75 -0.0126631
28.875 -0.0126249
29 -0.0125872
29.125 -0.01255
29.25 -0.0125132
29.375 -0.0124768
29.5 -0.0124409
29.625 -0.0124054
29.75 -0.0123704
29.875 -0.0123357
30 -0.0123015
30.125 -0.0122677
30.25 -0.0122343
30.375 -0.0122013
30.5 -0.0121687
30.625 -0.0121364
30.75 -0.0121046
30.875 -0.0120731
31 -0.012042
31.125 -0.0120113
31.25 -0.011981
31.375 -0.011951
31.5 -0.0119213
31.625 -0.011892
31.75 -0.0118631
31.875 -0.0118345
32 -0.0118063
32.125 -0.0117784
32.25 -0.0117508
32.375 -0.0117236
32.5 -0.0116966
32.625 -0.01167
32.75 -0.0116438
32.875 -0.0116178
33 -0.0115921
33.125 -0.0115668
33.25 -0.0115417
33.375 -0.011517
33.5 -0.0114925
33.625 -0.0114684
33.75 -0.0114445
33.875 -0.0114209
34 -0.0113976
34.125 -0.0113746
34.25 -0.0113518
34.375 -0.0113294
34.5 -0.0113072
34.625 -0.0112852
34.75 -0.0112636
34.875 -0.0112422
35 -0.011221
35.125 -0.0112001
35.25 -0.0111795
35.375 -0.0111591
35.5 -0.011139
35.625 -0.0111191
35.75 -0.0110995
35.875 -0.0110801
36 -0.0110609
36.125 -0.011042
36.25 -0.0110233
36.375 -0.0110048
36.5 -0.0109866
36.625 -0.0109686
36.75 -0.0109508
36.875 -0.0109333
37 -0.0109159
37.125 -0.0108988
37.25 -0.0108819
37.375 -0.0108652
37.5 -0.0108488
37.625 -0.0108325
37.75 -0.0108165
37.875 -0.0108006
38 -0.010785
38.125 -0.0107695
38.25 -0.0107543
38.375 -0.0107393
38.5 -0.0107244
38.625 -0.0107098
38.75 -0.0106954
38.875 -0.0106811
39 -0.010667
39.125 -0.0106532
39.25 -0.0106395
39.375 -0.010626
39.5 -0.0106127
39.625 -0.0105996
39.75 -0.0105866
39.875 -0.0105739
40 -0.0105613
40.125 -0.0105489
40.25 -0.0105367
40.375 -0.0105246
40.5 -0.0105127
40.625 -0.010501
40.75 -0.0104895
40.875 -0.0104782
41 -0.010467
41.125 -0.010456
41.25 -0.0104451
41.375 -0.0104344
41.5 -0.0104239
41.625 -0.0104136
41.75 -0.0104034
41.875 -0.0103933
42 -0.0103835
42.125 -0.0103738
42.25 -0.0103642
42.375 -0.0103549
42.5 -0.0103456
42.625 -0.0103366
42.75 -0.0103276
42.875 -0.0103189
43 -0.0103103
43.125 -0.0103018
43.25 -0.0102936
43.375 -0.0102854
43.5 -0.0102774
43.625 -0.0102696
43.75 -0.0102619
43.875 -0.0102544
44 -0.010247
44.125 -0.0102397
44.25 -0.0102327
44.375 -0.0102257
44.5 -0.0102189
44.625 -0.0102123
44.75 -0.0102058
44.875 -0.0101994
45 -0.0101932
45.125 -0.0101871
45.25 -0.0101812
45.375 -0.0101755
45.5 -0.0101698
45.625 -0.0101643
45.75 -0.010159
45.875 -0.0101538
46 -0.0101487
46.125 -0.0101438
46.25 -0.010139
46.375 -0.0101344
46.5 -0.0101299
46.625 -0.0101255
46.75 -0.0101213
46.875 -0.0101173
47 -0.0101133
47.125 -0.0101095
47.25 -0.0101059
47.375 -0.0101024
47.5 -0.010099
47.625 -0.0100958
47.75 -0.0100927
47.875 -0.0100897
48 -0.0100869
48.125 -0.0100842
48.25 -0.0100817
48.375 -0.0100793
48.5 -0.010077
48.625 -0.0100749
48.75 -0.0100729
48.875 -0.0100711
49 -0.0100694
49.125 -0.0100678
49.25 -0.0100664
49.375 -0.0100651
49.5 -0.010064
49.625 -0.010063
49.75 -0.0100621
49.875 -0.0100614
50 -0.0100608
50.125 -0.0100604
50.25 -0.0100601
50.375 -0.0100599
50.5 -0.0100599
50.625 -0.01006
50.75 -0.0100603
50.875 -0.0100607
51 -0.0100613
51.125 -0.010062
51.25 -0.0100628
51.375 -0.0100638
51.5 -0.0100649
51.625 -0.0100662
51.75 -0.0100676
51.875 -0.0100692
52 -0.0100709
52.125 -0.0100727
52.25 -0.0100747
52.375 -0.0100768
52.5 -0.0100791
52.625 -0.0100816
52.75 -0.0100841
52.875 -0.0100869
53 -0.0100897
53.125 -0.0100928
53.25 -0.0100959
53.375 -0.0100993
53.5 -0.0101027
53.625 -0.0101064
53.75 -0.0101101
53.875 -0.0101141
54 -0.0101181
54.125 -0.0101224
54.25 -0.0101268
54.375 -0.0101313
54.5 -0.010136
54.625 -0.0101409
54.75 -0.0101459
54.875 -0.010151
55 -0.0101564
55.125 -0.0101619
55.25 -0.0101675
55.375 -0.0101733
55.5 -0.0101793
55.625 -0.0101854
55.75 -0.0101917
55.875 -0.0101982
56 -0.0102048
56.125 -0.0102116
56.25 -0.0102185
56.375 -0.0102256
56.5 -0.0102329
56.625 -0.0102404
56.75 -0.010248
56.875 -0.0102558
57 -0.0102638
57.125 -0.0102719
57.25 -0.0102802
57.375 -0.0102887
57.5 -0.0102974
57.625 -0.0103062
57.75 -0.0103152
57.875 -0.0103244
58 -0.0103338
58.125 -0.0103434
58.25 -0.0103531
58.375 -0.010363
58.5 -0.0103731
58.625 -0.0103834
58.75 -0.0103939
58.875 -0.0104046
59 -0.0104154
59.125 -0.0104265
59.25 -0.0104377
59.375 -0.0104491
59.5 -0.0104608
59.625 -0.0104726
59.75 -0.0104846
59.875 -0.0104968
60 -0.0105092
60.125 -0.0105218
60.25 -0.0105346
60.375 -0.0105476
60.5 -0.0105609
60.625 -0.0105743
60.75 -0.0105879
60.875 -0.0106018
61 -0.0106158
61.125 -0.0106301
61.25 -0.0106446
61.375 -0.0106592
61.5 -0.0106742
61.625 -0.0106893
61.75 -0.0107046
61.875 -0.0107202
62 -0.010736
62.125 -0.010752
62.25 -0.0107682
62.375 -0.0107847
62.5 -0.0108014
62.625 -0.0108183
62.75 -0.0108355
62.875 -0.0108529
63 -0.0108705
63.125 -0.0108884
63.25 -0.0109065
63.375 -0.0109249
63.5 -0.0109435
63.625 -0.0109623
63.75 -0.0109814
63.875 -0.0110008
64 -0.0110204
64.125 -0.0110402
64.25 -0.0110603
64.375 -0.0110807
64.5 -0.0111013
64.625 -0.0111222
64.75 -0.0111434
64.875 -0.0111648
65 -0.0111865
65.125 -0.0112085
65.25 -0.0112307
65.375 -0.0112533
65.5 -0.0112761
65.625 -0.0112991
65.75 -0.0113225
65.875 -0.0113462
66 -0.0113701
66.125 -0.0113943
66.25 -0.0114189
66.375 -0.0114437
66.5 -0.0114688
66.625 -0.0114943
66.75 -0.01152
66.875 -0.011546
67 -0.0115724
67.125 -0.0115991
67.25 -0.0116261
67.375 -0.0116534
67.5 -0.011681
67.625 -0.011709
67.75 -0.0117373
67.875 -0.0117659
68 -0.0117948
68.125 -0.0118241
68.25 -0.0118538
68.375 -0.0118838
68.5 -0.0119141
68.625 -0.0119448
68.75 -0.0119758
68.875 -0.0120072
69 -0.012039
69.125 -0.0120711
69.25 -0.0121037
69.375 -0.0121365
69.5 -0.0121698
69.625 -0.0122035
69.75 -0.0122375
69.875 -0.0122719
70 -0.0123067
70.125 -0.012342
70.25 -0.0123776
70.375 -0.0124136
70.5 -0.0124501
70.625 -0.0124869
70.75 -0.0125242
70.875 -0.012562
71 -0.0126001
71.125 -0.0126387
71.25 -0.0126777
71.375 -0.0127172
71.5 -0.0127571
71.625 -0.0127975
71.75 -0.0128384
71.875 -0.0128797
72 -0.0129215
72.125 -0.0129638
72.25 -0.0130065
72.375 -0.0130498
72.5 -0.0130936
72.625 -0.0131378
72.75 -0.0131826
72.875 -0.0132279
73 -0.0132737
73.125 -0.01332
73.25 -0.0133669
73.375 -0.0134143
73.5 -0.0134623
73.625 -0.0135108
73.75 -0.0135599
73.875 -0.0136096
74 -0.0136599
74.125 -0.0137107
74.25 -0.0137621
74.375 -0.0138142
74.5 -0.0138668
74.625 -0.0139201
74.75 -0.013974
74.875 -0.0140286
75 -0.0140838
75.125 -0.0141396
75.25 -0.0141961
75.375 -0.0142533
75.5 -0.0143112
75.625 -0.0143698
75.75 -0.0144291
75.875 -0.0144891
76 -0.0145499
76.125 -0.0146113
76.25 -0.0146736
76.375 -0.0147366
76.5 -0.0148003
76.625 -0.0148649
76.75 -0.0149302
76.875 -0.0149964
77 -0.0150634
77.125 -0.0151312
77.25 -0.0151999
77.375 -0.0152695
77.5 -0.0153399
77.625 -0.0154112
77.75 -0.0154834
77.875 -0.0155566
78 -0.0156307
78.125 -0.0157057
78.25 -0.0157818
78.375 -0.0158588
78.5 -0.0159368
78.625 -0.0160158
78.75 -0.0160959
78.875 -0.016177
79 -0.0162593
79.125 -0.0163426
79.25 -0.016427
79.375 -0.0165126
79.5 -0.0165993
79.625 -0.0166873
79.75 -0.0167764
79.875 -0.0168667
80 -0.0169583
80.125 -0.0170512
80.25 -0.0171454
80.375 -0.0172409
80.5 -0.0173377
80.625 -0.0174359
80.75 -0.0175355
80.875 -0.0176365
81 -0.017739
81.125 -0.017843
81.25 -0.0179485
81.375 -0.0180555
81.5 -0.0181641
81.625 -0.0182744
81.75 -0.0183862
81.875 -0.0184998
82 -0.018615
82.125 -0.018732
82.25 -0.0188508
82.375 -0.0189714
82.5 -0.0190938
82.625 -0.0192182
82.75 -0.0193445
82.875 -0.0194728
83 -0.0196031
83.125 -0.0197355
83.25 -0.01987
83.375 -0.0200066
83.5 -0.0201455
83.625 -0.0202866
83.75 -0.0204301
83.875 -0.0205759
84 -0.0207241
84.125 -0.0208748
84.25 -0.021028
84.375 -0.0211838
84.5 -0.0213423
84.625 -0.0215035
84.75 -0.0216674
84.875 -0.0218342
85 -0.0220039
85.125 -0.0221766
85.25 -0.0223524
85.375 -0.0225312
85.5 -0.0227133
85.625 -0.0228987
85.75 -0.0230874
85.875 -0.0232796
86 -0.0234753
86.125 -0.0236746
86.25 -0.0238777
86.375 -0.0240845
86.5 -0.0242953
86.625 -0.0245101
86.75 -0.024729
86.875 -0.0249522
87 -0.0251797
87.125 -0.0254116
87.25 -0.0256481
87.375 -0.0258894
87.5 -0.0261354
87.625 -0.0263865
87.75 -0.0266426
87.875 -0.026904
88 -0.0271708
88.125 -0.0274432
88.25 -0.0277213
88.375 -0.0280053
88.5 -0.0282954
88.625 -0.0285917
88.75 -0.0288945
88.875 -0.0292039
89 -0.0295202
89.125 -0.0298436
89.25 -0.0301742
89.375 -0.0305125
89.5 -0.0308585
89.625 -0.0312126
89.75 -0.031575
89.875 -0.0319461
90 -0.0323261
90.125 -0.0327154
90.25 -0.0331143
90.375 -0.0335231
90.5 -0.0339423
90.625 -0.0343722
90.75 -0.0348134
90.875 -0.0352661
91 -0.0357309
91.125 -0.0362084
91.25 -0.036699
91.375 -0.0372033
91.5 -0.037722
91.625 -0.0382557
91.75 -0.0388051
91.875 -0.0393709
92 -0.039954
92.125 -0.0405552
92.25 -0.0411754
92.375 -0.0418156
92.5 -0.0424769
92.625 -0.0431605
92.75 -0.0438675
92.875 -0.0445993
93 -0.0453573
93.125 -0.046143
93.25 -0.0469582
93.375 -0.0478047
93.5 -0.0486843
93.625 -0.0495993
93.75 -0.0505518
93.875 -0.0515445
94 -0.05258
94.125 -0.0536613
94.25 -0.0547915
94.375 -0.0559741
94.5 -0.057213
94.625 -0.0585121
94.75 -0.0598762
94.875 -0.0613099
95 -0.0628187
95.125 -0.0644085
95.25 -0.0660856
95.375 -0.0678569
95.5 -0.0697301
95.625 -0.0717136
95.75 -0.0738165
95.875 -0.0760489
96 -0.0784217
96.125 -0.0809471
96.25 -0.0836383
96.375 -0.08651
96.5 -0.0895783
96.625 -0.0928611
96.75 -0.0963781
96.875 -0.100151
97 -0.104204
97.125 -0.108565
97.25 -0.113263
97.375 -0.118332
97.5 -0.123811
97.625 -0.129742
97.75 -0.136174
97.875 -0.143163
98 -0.150774
98.125 -0.159078
98.25 -0.168164
98.375 -0.178131
98.5 -0.189098
98.625 -0.201207
98.75 -0.214627
98.875 -0.229563
99 -0.246264
99.125 -0.265035
99.25 -0.286254
99.375 -0.31039
99.5 -0.33803
99.625 -0.36991
99.75 -0.406965
99.875 -0.450378
100 -0.501656
&
@target G2.S5
@type xy
0 -0.49848
0.05 -0.476529
0.1 -0.440556
0.15 -0.450454
0.2 -0.416228
0.25 -0.39745
0.3 -0.396252
0.35 -0.360828
0.4 -0.359255
0.45 -0.345982
0.5 -0.341788
0.55 -0.344317
0.6 -0.319986
0.65 -0.305569
0.7 -0.306246
0.75 -0.26865
0.8 -0.298021
0.85 -0.262108
0.9 -0.258703
0.95 -0.237118
1 -0.248179
1.05 -0.209359
1.1 -0.234526
1.15 -0.218634
1.2 -0.210828
1.25 -0.248933
1.3 -0.22016
1.35 -0.212862
1.4 -0.193239
1.45 -0.198265
1.5 -0.180399
1.55 -0.167967
1.6 -0.162806
1.65 -0.177762
1.7 -0.162665
1.75 -0.173656
1.8 -0.162536
1.85 -0.155743
1.9 -0.141497
1.95 -0.159818
2 -0.165351
2.05 -0.146462
2.1 -0.14032
2.15 -0.143558
2.2 -0.127018
2.25 -0.13984
2.3 -0.133311
2.35 -0.136179
2.4 -0.123196
2.45 -0.116064
2.5 -0.109904
2.55 -0.126868
2.6 -0.115878
2.65 -0.123109
2.7 -0.114518
2.75 -0.114734
2.8 -0.11917
2.85 -0.107007
2.9 -0.103118
2.95 -0.101169
3 -0.109285
3.05 -0.100584
3.1 -0.0914559
3.15 -0.092798
3.2 -0.110336
3.25 -0.107296
3.3 -0.0936168
3.35 -0.0920746
3.4 -0.0836575
3.45 -0.0881147
3.5 -0.0922017
3.55 -0.0830081
3.6 -0.0954483
3.65 -0.0961771
3.7 -0.0764348
3.75 -0.0827352
3.8 -0.0849071
3.85 -0.0797496
3.9 -0.074023
3.95 -0.0823543
4 -0.0802122
4.05 -0.0734613
4.1 -0.0843363
4.15 -0.0722735
4.2 -0.0786885
4.25 -0.0734213
4.3 -0.0668083
4.35 -0.0698092
4.4 -0.07066
4.45 -0.0607233
4.5 -0.0626569
4.55 -0.0728504
4.6 -0.0735967
4.65 -0.0682095
4.7 -0.0753912
4.75 -0.0629658
4.8 -0.0597093
4.85 -0.0625638
4.9 -0.0690968
4.95 -0.0597956
5 -0.0613293
5.05 -0.0693137
5.1 -0.0615444
5.15 -0.0565528
5.2 -0.0620881
5.25 -0.0600838
5.3 -0.0623188
5.35 -0.0625575
5.4 -0.0531455
5.45 -0.0619704
5.5 -0.0528438
5.55 -0.0577363
5.6 -0.0628321
5.65 -0.0593169
5.7 -0.0553236
5.75 -0.0553195
5.8 -0.0555022
5.85 -0.0570806
5.9 -0.0523035
5.95 -0.05268
6 -0.0565184
6.05 -0.04724
6.1 -0.0484387
6.15 -0.0506905
6.2 -0.0461306
6.25 -0.0489385
6.3 -0.0441072
6.35 -0.0539927
6.4 -0.0463453
6.45 -0.0500347
6.5 -0.0425116
6.55 -0.0452285
6.6 -0.0500915
6.65 -0.046574
6.7 -0.0483301
6.75 -0.046795
6.8 -0.0430484
6.85 -0.0464155
6.9 -0.0511993
6.95 -0.0447764
7 -0.0404209
7.05 -0.0445776
7.1 -0.0447049
7.15 -0.0416875
7.2 -0.0544328
7.25 -0.0439497
7.3 -0.0466563
7.35 -0.0446402
7.4 -0.0464558
7.45 -0.048434
7.5 -0.0421171
7.55 -0.04383
7.6 -0.0389094
7.65 -0.0478329
7.7 -0.0490614
7.75 -0.0404625
7.8 -0.0399704
7.85 -0.0381241
7.9 -0.036337
7.95 -0.0412081
8 -0.0422978
8.05 -0.0403583
8.1 -0.0435348
8.15 -0.0366898
8.2 -0.0380782
8.25 -0.039393
8.3 -0.0366906
8.35 -0.0421436
8.4 -0.0386371
8.45 -0.0351782
8.5 -0.0364164
8.55 -0.033694
8.6 -0.0383456
8.65 -0.035575
8.7 -0.0370542
8.75 -0.0368545
8.8 -0.0386006
8.85 -0.0379549
8.9 -0.036851
8.95 -0.0348809
9 -0.0342081
9.05 -0.0331743
9.1 -0.0381491
9.15 -0.032018
9.2 -0.0332038
9.25 -0.0355938
9.3 -0.0340599
9.35 -0.036001
9.4 -0.0350329
9.45 -0.0312214
9.5 -0.0324787
9.55 -0.0319275
9.6 -0.033547
9.65 -0.0365691
9.7 -0.0333098
9.75 -0.032117
9.8 -0.0348579
9.85 -0.0323535
9.9 -0.0318627
9.95 -0.0309134
10 -0.0309244
10.05 -0.0290952
10.1 -0.0343309
10.15 -0.0326752
10.2 -0.0304447
10.25 -0.0339898
10.3 -0.0278834
10.35 -0.0338513
10.4 -0.0291505
10.45 -0.0320849
10.5 -0.0291525
10.55 -0.0304111
10.6 -0.0315502
10.65 -0.0281392
10.7 -0.0295145
10.75 -0.0292064
10.8 -0.0289344
10.85 -0.0319398
10.9 -0.0269673
10.95 -0.0324929
11 -0.0295362
11.05 -0.0309727
11.1 -0.0296015
11.15 -0.0300542
11.2 -0.0278096
11.25 -0.0293188
11.3 -0.0294963
11.35 -0.0293869
11.4 -0.0297867
11.45 -0.0277248
11.5 -0.025721
11.55 -0.029223
11.6 -0.0268911
11.65 -0.0276467
11.7 -0.0302571
11.75 -0.0282366
11.8 -0.0253307
11.85 -0.0272583
11.9 -0.0253679
11.95 -0.0242649
12 -0.0283913
12.05 -0.0254792
12.1 -0.0274345
12.15 -0.0280478
12.2 -0.0249696
12.25 -0.0290815
12.3 -0.0253185
12.35 -0.0299704
12.4 -0.026243
12.45 -0.0267222
12.5 -0.0257415
12.55 -0.0275577
12.6 -0.0242128
12.65 -0.0251661
12.7 -0.026808
12.75 -0.0247276
12.8 -0.0268476
12.85 -0.0294159
12.9 -0.0264541
12.95 -0.02657
13 -0.0264905
13.05 -0.0241486
13.1 -0.0249524
13.15 -0.0265127
13.2 -0.0266707
13.25 -0.0244118
13.3 -0.0267976
13.35 -0.0264033
13.4 -0.0235843
13.45 -0.0241947
13.5 -0.0240839
13.55 -0.0219127
13.6 -0.024721
13.65 -0.0262456
13.7 -0.0243446
13.75 -0.0216378
13.8 -0.0257716
13.85 -0.0252003
13.9 -0.0284848
13.95 -0.0243518
14 -0.021848
14.05 -0.0243927
14.1 -0.0206187
14.15 -0.0196777
14.2 -0.0214743
14.25 -0.0229257
14.3 -0.0228604
14.35 -0.0201131
14.4 -0.0217838
14.45 -0.029176
14.5 -0.0222036
14.55 -0.0253842
14.6 -0.0228578
14.65 -0.0238846
14.7 -0.0240842
14.75 -0.0200777
14.8 -0.0215607
14.85 -0.0201699
14.9 -0.0186828
14.95 -0.020122
15 -0.0247793
15.05 -0.0227353
15.1 -0.0218918
15.15 -0.0203942
15.2 -0.0198625
15.25 -0.0194299
15.3 -0.0213355
15.35 -0.0216999
15.4 -0.0230312
15.45 -0.0217192
15.5 -0.0229665
15.55 -0.021325
15.6 -0.0223553
15.65 -0.0208646
15.7 -0.0214969
15.75 -0.0204158
15.8 -0.0182448
15.85 -0.0254555
15.9 -0.0202145
15.95 -0.0215626
16 -0.0229864
16.05 -0.0217613
16.1 -0.0186682
16.15 -0.019374
16.2 -0.0167761
16.25 -0.0218328
16.3 -0.0193324
16.35 -0.0195472
16.4 -0.020058
16.45 -0.0205624
16.5 -0.0203869
16.55 -0.0193285
16.6 -0.0192496
16.65 -0.0168078
16.7 -0.0231561
16.75 -0.0182918
16.8 -0.0200121
16.85 -0.0208838
16.9 -0.0183235
16.95 -0.0219144
17 -0.017936
17.05 -0.0191324
17.1 -0.0178708
17.15 -0.0197536
17.2 -0.0169834
17.25 -0.0195653
17.3 -0.019983
17.35 -0.0199927
17.4 -0.0232052
17.45 -0.0182644
17.5 -0.0185084
17.55 -0.019514
17.6 -0.0196115
17.65 -0.0218634
17.7 -0.0202025
17.75 -0.0177164
17.8 -0.0180859
17.85 -0.0187645
17.9 -0.0186747
17.95 -0.0172003
18 -0.019203
18.05 -0.0189852
18.1 -0.018703
18.15 -0.0177453
18.2 -0.018347
18.25 -0.0170246
18.3 -0.0163762
18.35 -0.0180816
18.4 -0.0191236
18.45 -0.0213373
18.5 -0.0174446
18.55 -0.017948
18.6 -0.0171091
18.65 -0.018528
18.7 -0.0179736
18.75 -0.0181487
18.8 -0.017534
18.85 -0.018341
18.9 -0.0181542
18.95 -0.0172607
19 -0.0173412
19.05 -0.0174348
19.1 -0.0163816
19.15 -0.0174828
19.2 -0.0191585
19.25 -0.0176408
19.3 -0.0177604
19.35 -0.0192367
19.4 -0.0187713
19.45 -0.017666
19.5 -0.016907
19.55 -0.016831
19.6 -0.0180237
19.65 -0.0183275
19.7 -0.018928
19.75 -0.0169164
19.8 -0.0187879
19.85 -0.0178107
19.9 -0.0166393
19.95 -0.0156569
20 -0.0164525
20.05 -0.016895
20.1 -0.0170732
20.15 -0.0166253
20.2 -0.0191011
20.25 -0.0166796
20.3 -0.0148683
20.35 -0.0188321
20.4 -0.0169452
20.45 -0.0157586
20.5 -0.0201475
20.55 -0.0155756
20.6 -0.0154066
20.65 -0.0161768
20.7 -0.0179666
20.75 -0.0177675
20.8 -0.0162879
20.85 -0.0144598
20.9 -0.017592
20.95 -0.0151716
21 -0.0174213
21.05 -0.016014
21.1 -0.0144358
21.15 -0.0167479
21.2 -0.0161172
21.25 -0.0161946
21.3 -0.0140676
21.35 -0.0148323
21.4 -0.015887
21.45 -0.0146347
21.5 -0.0175031
21.55 -0.0165175
21.6 -0.0137597
21.65 -0.0159831
21.7 -0.0160439
21.75 -0.0158932
21.8 -0.0141319
21.85 -0.0151659
21.9 -0.0156109
21.95 -0.0159217
22 -0.0173986
22.05 -0.0152738
22.1 -0.0147187
22.15 -0.0137811
22.2 -0.0134643
22.25 -0.0158638
22.3 -0.0154848
22.35 -0.01635
22.4 -0.0146227
22.45 -0.0145903
22.5 -0.0172077
22.55 -0.0150766
22.6 -0.0151918
22.65 -0.016513
22.7 -0.0170039
22.75 -0.0147669
22.8 -0.0159758
22.85 -0.0155602
22.9 -0.0130009
22.95 -0.0131436
23 -0.0140737
23.05 -0.0150565
23.1 -0.0151734
23.15 -0.014597
23.2 -0.0147565
23.25 -0.0160147
23.3 -0.0150466
23.35 -0.0164197
23.4 -0.0152991
23.45 -0.0146567
23.5 -0.01634
23.55 -0.0141118
23.6 -0.0147039
23.65 -0.0141777
23.7 -0.0138333
23.75 -0.0154296
23.8 -0.014448
23.85 -0.0150304
23.9 -0.0153041
23.95 -0.0129832
24 -0.0149135
24.05 -0.0139504
24.1 -0.0155618
24.15 -0.0160376
24.2 -0.0143511
24.25 -0.0137829
24.3 -0.0162494
24.35 -0.0154307
24.4 -0.0138485
24.45 -0.0133651
24.5 -0.0138638
24.55 -0.0136319
24.6 -0.0150833
24.65 -0.0131673
24.7 -0.0148955
24.75 -0.0153557
24.8 -0.0164414
24.85 -0.014577
24.9 -0.0130476
24.95 -0.0131577
25 -0.0148413
25.05 -0.0140029
25.1 -0.0148044
25.15 -0.013478
25.2 -0.014538
25.25 -0.0141278
25.3 -0.0127832
25.35 -0.0118729
25.4 -0.0138569
25.45 -0.0144654
25.5 -0.0140943
25.55 -0.0131361
25.6 -0.0133474
25.65 -0.0147922
25.7 -0.0131591
25.75 -0.0134081
25.8 -0.0133265
25.85 -0.0139393
25.9 -0.0121513
25.95 -0.0139393
26 -0.0128012
26.05 -0.0165462
26.1 -0.0131049
26.15 -0.0143154
26.2 -0.0144694
26.25 -0.0138141
26.3 -0.0138104
26.35 -0.0134036
26.4 -0.0148395
26.45 -0.0131403
26.5 -0.012941
26.55 -0.0127743
26.6 -0.012266
26.65 -0.0138476
26.7 -0.0137028
26.75 -0.0143026
26.8 -0.0138458
26.85 -0.0142222
26.9 -0.0127112
26.95 -0.0140459
27 -0.0129566
27.05 -0.0133174
27.1 -0.0129575
27.15 -0.0148614
27.2 -0.0124767
27.25 -0.0129312
27.3 -0.0129736
27.35 -0.0119876
27.4 -0.0118475
27.45 -0.0139895
27.5 -0.0135297
27.55 -0.0128181
27.6 -0.0122899
27.65 -0.0132463
27.7 -0.0153072
27.75 -0.0133775
27.8 -0.0126354
27.85 -0.0137796
27.9 -0.0124379
27.95 -0.0141869
28 -0.0122983
28.05 -0.0129733
28.1 -0.0115563
28.15 -0.0140331
28.2 -0.0130699
28.25 -0.012191
28.3 -0.0133043
28.35 -0.0135511
28.4 -0.0131436
28.45 -0.0128673
28.5 -0.0115509
28.55 -0.0125528
28.6 -0.0138889
28.65 -0.0132913
28.7 -0.0132674
28.75 -0.0129066
28.8 -0.0127412
28.85 -0.0132944
28.9 -0.0113165
28.95 -0.0118824
29 -0.0126806
29.05 -0.0117753
29.1 -0.0124529
29.15 -0.011937
29.2 -0.0132821
29.25 -0.0122742
29.3 -0.0120862
29.35 -0.0126821
29.4 -0.012913
29.45 -0.0119588
29.5 -0.0135624
29.55 -0.0125066
29.6 -0.0110874
29.65 -0.013391
29.7 -0.0131612
29.75 -0.0111861
29.8 -0.0129573
29.85 -0.00993465
29.9 -0.0144127
29.95 -0.0129441
30 -0.0117954
30.05 -0.0123169
30.1 -0.0126874
30.15 -0.0126763
30.2 -0.012487
30.25 -0.0129187
30.3 -0.0120078
30.35 -0.0127674
30.4 -0.0122363
30.45 -0.0127186
30.5 -0.0124184
30.55 -0.0112313
30.6 -0.0112369
30.65 -0.0112465
30.7 -0.0115125
30.75 -0.0145055
30.8 -0.0109178
30.85 -0.0145316
30.9 -0.0132321
30.95 -0.0118912
31 -0.0120942
31.05 -0.0122229
31.1 -0.0118434
31.15 -0.011804
31.2 -0.0114878
31.25 -0.0120364
31.3 -0.0124082
31.35 -0.0115337
31.4 -0.0132017
31.45 -0.0116079
31.5 -0.0113143
31.55 -0.0102732
31.6 -0.0101336
31.65 -0.0126522
31.7 -0.0110025
31.75 -0.0116342
31.8 -0.0116309
31.85 -0.0132367
31.9 -0.0103391
31.95 -0.0113641
32 -0.0125247
32.05 -0.0125399
32.1 -0.0144786
32.15 -0.0113758
32.2 -0.0110701
32.25 -0.0129637
32.3 -0.0115607
32.35 -0.0121554
32.4 -0.0117749
32.45 -0.0120308
32.5 -0.0123789
32.55 -0.0118518
32.6 -0.0111916
32.65 -0.0112755
32.7 -0.0124132
32.75 -0.0116784
32.8 -0.0111374
32.85 -0.0112682
32.9 -0.0114956
32.95 -0.0111311
33 -0.0128204
33.05 -0.0111892
33.1 -0.0124118
33.15 -0.0110144
33.2 -0.00986989
33.25 -0.0121841
33.3 -0.0109479
33.35 -0.0114846
33.4 -0.0121814
33.45 -0.0125343
33.5 -0.0114351
33.55 -0.0126012
33.6 -0.0106332
33.65 -0.0115466
33.7 -0.0105083
33.75 -0.0110738
33.8 -0.0114546
33.85 -0.0119705
33.9 -0.0115302
33.95 -0.0108842
34 -0.011544
34.05 -0.00939567
34.1 -0.0117216
34.15 -0.0114906
34.2 -0.010648
34.25 -0.0118332
34.3 -0.0101455
34.35 -0.0120369
34.4 -0.0110155
34.45 -0.0102411
34.5 -0.0109982
34.55 -0.0100777
34.6 -0.0127076
34.65 -0.0118738
34.7 -0.0112835
34.75 -0.0106317
34.8 -0.0101576
34.85 -0.0112655
34.9 -0.0106956
34.95 -0.0117149
35 -0.0126737
35.05 -0.011144
35.1 -0.0106648
35.15 -0.00988061
35.2 -0.0110293
35.25 -0.0113927
35.3 -0.0120124
35.35 -0.011726
35.4 -0.0130808
35.45 -0.0123135
35.5 -0.011761
35.55 -0.0112481
35.6 -0.0103054
35.65 -0.0125742
35.7 -0.0115928
35.75 -0.0110422
35.8 -0.0115085
35.85 -0.0113753
35.9 -0.00979995
35.95 -0.010054
36 -0.0105813
36.05 -0.0110542
36.1 -0.011684
36.15 -0.00999629
36.2 -0.0111598
36.25 -0.0105739
36.3 -0.0108792
36.35 -0.00980159
36.4 -0.0127619
36.45 -0.0106378
36.5 -0.0126109
36.55 -0.0114008
36.6 -0.00974379
36.65 -0.0109983
36.7 -0.0102192
36.75 -0.0111668
36.8 -0.010949
36.85 -0.0126357
36.9 -0.0107275
36.95 -0.0106099
37 -0.0103356
37.05 -0.00992293
37.1 -0.0106833
37.15 -0.0118731
37.2 -0.0117971
37.25 -0.0107147
37.3 -0.0105569
37.35 -0.0120728
37.4 -0.0116109
37.45 -0.0095438
37.5 -0.0124899
37.55 -0.0112821
37.6 -0.0115271
37.65 -0.0107888
37.7 -0.0106176
37.75 -0.0109658
37.8 -0.0108348
37.85 -0.0103298
37.9 -0.010684
37.95 -0.0111467
38 -0.0111521
38.05 -0.00976037
38.1 -0.011209
38.15 -0.00966254
38.2 -0.0111951
38.25 -0.00975238
38.3 -0.0106784
38.35 -0.0106047
38.4 -0.00976889
38.45 -0.0109579
38.5 -0.0116838
38.55 -0.0105713
38.6 -0.00982005
38.65 -0.0103226
38.7 -0.010452
38.75 -0.0108747
38.8 -0.010627
38.85 -0.0122548
38.9 -0.0105462
38.95 -0.0121975
39 -0.00980391
39.05 -0.0106333
39.1 -0.0104092
39.15 -0.0109469
39.2 -0.0105372
39.25 -0.0102939
39.3 -0.011076
39.35 -0.010189
39.4 -0.0106182
39.45 -0.0105741
39.5 -0.0111083
39.55 -0.0105871
39.6 -0.0103306
39.65 -0.0101722
39.7 -0.00981837
39.75 -0.0105948
39.8 -0.00971721
39.85 -0.011493
39.9 -0.00969273
39.95 -0.0111844
40 -0.0102174
40.05 -0.00932607
40.1 -0.0108713
40.15 -0.00995539
40.2 -0.0100193
40.25 -0.0114847
40.3 -0.010491
40.35 -0.0109486
40.4 -0.0118496
40.45 -0.0114409
40.5 -0.0114239
40.55 -0.00980521
40.6 -0.00964995
40.65 -0.0115018
40.7 -0.0113738
40.75 -0.0106734
40.8 -0.00989449
40.85 -0.01092
40.9 -0.00992353
40.95 -0.0109041
41 -0.0112967
41.05 -0.0101403
41.1 -0.0101787
41.15 -0.0107082
41.2 -0.00992066
41.25 -0.0112496
41.3 -0.0118644
41.35 -0.010023
41.4 -0.0112527
41.45 -0.0101201
41.5 -0.0107164
41.55 -0.0116531
41.6 -0.00992754
41.65 -0.00993674
41.7 -0.0109402
41.75 -0.0114473
41.8 -0.00960896
41.85 -0.0114909
41.9 -0.00980465
41.95 -0.0100781
42 -0.00978253
42.05 -0.00976366
42.1 -0.00935699
42.15 -0.0106262
42.2 -0.0112749
42.25 -0.0102578
42.3 -0.00976336
42.35 -0.00975697
42.4 -0.00981967
42.45 -0.00952479
42.5 -0.0103863
42.55 -0.0103699
42.6 -0.0112265
42.65 -0.00985646
42.7 -0.00908544
42.75 -0.0104843
42.8 -0.0101049
42.85 -0.00968516
42.9 -0.0111247
42.95 -0.00982195
43 -0.0111755
43.05 -0.0113635
43.1 -0.0105213
43.15 -0.0100988
43.2 -0.00933076
43.25 -0.0124555
43.3 -0.0100142
43.35 -0.0094614
43.4 -0.0106749
43.45 -0.011018
43.5 -0.00988761
43.55 -0.010455
43.6 -0.00927658
43.65 -0.010263
43.7 -0.0102776
43.75 -0.0107985
43.8 -0.00956182
43.85 -0.00882583
43.9 -0.0107126
43.95 -0.0112018
44 -0.00928207
44.05 -0.00942273
44.1 -0.0105636
44.15 -0.0107145
44.2 -0.0102411
44.25 -0.0107583
44.3 -0.00961149
44.35 -0.0104056
44.4 -0.0108192
44.45 -0.0103464
44.5 -0.0109926
44.55 -0.00951241
44.6 -0.00986419
44.65 -0.0103198
44.7 -0.0107687
44.75 -0.0109307
44.8 -0.00939424
44.85 -0.0103633
44.9 -0.0105139
44.95 -0.00969416
45 -0.00985776
45.05 -0.00987348
45.1 -0.00950648
45.15 -0.00924352
45.2 -0.0115712
45.25 -0.0109528
45.3 -0.00908571
45.35 -0.00988312
45.4 -0.0104261
45.45 -0.0107999
45.5 -0.00999607
45.55 -0.00972588
45.6 -0.0105482
45.65 -0.0104316
45.7 -0.00987924
45.75 -0.0104267
45.8 -0.0111815
45.85 -0.0104114
45.9 -0.0111385
45.95 -0.00886253
46 -0.00909167
46.05 -0.0103617
46.1 -0.0102771
46.15 -0.00998228
46.2 -0.0105695
46.25 -0.0104901
46.3 -0.0102926
46.35 -0.0093605
46.4 -0.0101161
46.45 -0.00992928
46.5 -0.0092146
46.55 -0.0102671
46.6 -0.010467
46.65 -0.009816
46.7 -0.010508
46.75 -0.0104032
46.8 -0.00994816
46.85 -0.00880656
46.9 -0.00978554
46.95 -0.0100585
47 -0.00931644
47.05 -0.00986581
47.1 -0.00954697
47.15 -0.0098567
47.2 -0.0110312
47.25 -0.0104605
47.3 -0.0109781
47.35 -0.010643
47.4 -0.0098141
47.45 -0.00946892
47.5 -0.0105792
47.55 -0.00911997
47.6 -0.00993913
47.65 -0.00988917
47.7 -0.0111119
47.75 -0.0106884
47.8 -0.00980231
47.85 -0.00961267
47.9 -0.0089541
47.95 -0.00895568
48 -0.00985298
48.05 -0.0119571
48.1 -0.0100951
48.15 -0.0101029
48.2 -0.0102067
48.25 -0.00929958
48.3 -0.00970224
48.35 -0.0102367
48.4 -0.0104039
48.45 -0.00986516
48.5 -0.00840266
48.55 -0.0100601
48.6 -0.00988103
48.65 -0.00931292
48.7 -0.0108464
48.75 -0.00966586
48.8 -0.0094169
48.85 -0.00833747
48.9 -0.0098984
48.95 -0.0108265
49 -0.0106976
49.05 -0.00949683
49.1 -0.00987359
49.15 -0.010464
49.2 -0.0098004
49.25 -0.0103549
49.3 -0.00969731
49.35 -0.00989674
49.4 -0.00991651
49.45 -0.010329
49.5 -0.00972417
49.55 -0.0107574
49.6 -0.010049
49.65 -0.00996969
49.7 -0.00902567
49.75 -0.00977845
49.8 -0.00925777
49.85 -0.0107309
49.9 -0.00960726
49.95 -0.00965424
50 -0.0102837
50.05 -0.0111653
50.1 -0.0100371
50.15 -0.00981228
50.2 -0.00961363
50.25 -0.0101252
50.3 -0.00958186
50.35 -0.00931764
50.4 -0.011817
50.45 -0.0106361
50.5 -0.0102353
50.55 -0.00858465
50.6 -0.0108975
50.65 -0.0114537
50.7 -0.00949049
50.75 -0.0101588
50.8 -0.00873936
50.85 -0.00938811
50.9 -0.00958517
50.95 -0.0101317
51 -0.0104886
51.05 -0.00976917
51.1 -0.0101367
51.15 -0.00967539
51.2 -0.0106859
51.25 -0.00902272
51.3 -0.00885165
51.35 -0.0101519
51.4 -0.00946915
51.45 -0.010637
51.5 -0.00949847
51.55 -0.0100684
51.6 -0.00998541
51.65 -0.0108723
51.7 -0.00951229
51.75 -0.0100854
51.8 -0.00980852
51.85 -0.0111099
51.9 -0.00965709
51.95 -0.0102315
52 -0.0106798
52.05 -0.00981747
52.1 -0.010324
52.15 -0.0107892
52.2 -0.0090747
52.25 -0.0100263
52.3 -0.00895442
52.35 -0.0089258
52.4 -0.0105518
52.45 -0.0108017
52.5 -0.0109983
52.55 -0.0108289
52.6 -0.00951162
52.65 -0.0102784
52.7 -0.0101351
52.75 -0.00979623
52.8 -0.00903695
52.85 -0.0107768
52.9 -0.00989261
52.95 -0.0104182
53 -0.0106331
53.05 -0.0104585
53.1 -0.00967751
53.15 -0.00949303
53.2 -0.0102824
53.25 -0.0104499
53.3 -0.00992159
53.35 -0.00975814
53.4 -0.0100413
53.45 -0.00994452
53.5 -0.0102449
53.55 -0.0100313
53.6 -0.010673
53.65 -0.0100631
53.7 -0.0110323
53.75 -0.00942566
53.8 -0.0088501
53.85 -0.00893442
53.9 -0.0107687
53.95 -0.0109224
54 -0.00926085
54.05 -0.00940642
54.1 -0.0104342
54.15 -0.0106671
54.2 -0.0111632
54.25 -0.00953976
54.3 -0.0100883
54.35 -0.0103593
54.4 -0.0117689
54.45 -0.0100339
54.5 -0.0100728
54.55 -0.0106446
54.6 -0.00971344
54.65 -0.00909124
54.7 -0.00979903
54.75 -0.0102436
54.8 -0.0106533
54.85 -0.0103708
54.9 -0.0103581
54.95 -0.00995044
55 -0.0100083
55.05 -0.0102276
55.1 -0.00910997
55.15 -0.00970797
55.2 -0.00933644
55.25 -0.0109592
55.3 -0.00996149
55.35 -0.0104537
55.4 -0.00946739
55.45 -0.0095479
55.5 -0.0104988
55.55 -0.0103373
55.6 -0.00961707
55.65 -0.010146
55.7 -0.0110357
55.75 -0.00948864
55.8 -0.00982164
55.85 -0.0104007
55.9 -0.0104541
55.95 -0.0102194
56 -0.0100752
56.05 -0.01088
56.1 -0.0103088
56.15 -0.00899645
56.2 -0.0111524
56.25 -0.0107491
56.3 -0.0117982
56.35 -0.0100299
56.4 -0.0112594
56.45 -0.0107613
56.5 -0.00921277
56.55 -0.010023
56.6 -0.0100185
56.65 -0.0107897
56.7 -0.0107383
56.75 -0.00974261
56.8 -0.010505
56.85 -0.0093317
56.9 -0.00973249
56.95 -0.0100031
57 -0.00925354
57.05 -0.00980232
57.1 -0.0108081
57.15 -0.0109274
57.2 -0.00979272
57.25 -0.0102905
57.3 -0.010335
57.35 -0.00972911
57.4 -0.00994789
57.45 -0.0123842
57.5 -0.00969872
57.55 -0.0102991
57.6 -0.00985131
57.65 -0.0108297
57.7 -0.0113348
57.75 -0.00994526
57.8 -0.00995157
57.85 -0.0100041
57.9 -0.0103652
57.95 -0.0097474
58 -0.00993644
58.05 -0.00973887
58.1 -0.0111117
58.15 -0.0103014
58.2 -0.0103028
58.25 -0.00966023
58.3 -0.0109993
58.35 -0.0104209
58.4 -0.00922321
58.45 -0.0101441
58.5 -0.0123007
58.55 -0.010725
58.6 -0.0101009
58.65 -0.0108517
58.7 -0.00971968
58.75 -0.0113391
58.8 -0.00996614
58.85 -0.0106835
58.9 -0.00995615
58.95 -0.0110972
59 -0.0112676
59.05 -0.00964779
59.1 -0.0109452
59.15 -0.0092701
59.2 -0.0111086
59.25 -0.0112726
59.3 -0.00991132
59.35 -0.00924847
59.4 -0.0107823
59.45 -0.0103178
59.5 -0.0107044
59.55 -0.0105691
59.6 -0.0109831
59.65 -0.0104143
59.7 -0.0103787
59.75 -0.0105157
59.8 -0.0105812
59.85 -0.00940125
59.9 -0.00963453
59.95 -0.0114742
60 -0.00982357
60.05 -0.0100369
60.1 -0.0092553
60.15 -0.00985083
60.2 -0.0119111
60.25 -0.0115775
60.3 -0.00965949
60.35 -0.0119078
60.4 -0.0115168
60.45 -0.0111201
60.5 -0.00971984
60.55 -0.0112048
60.6 -0.0103525
60.65 -0.0105909
60.7 -0.0103839
60.75 -0.0105217
60.8 -0.0110367
60.85 -0.0105946
60.9 -0.0102465
60.95 -0.0108952
61 -0.010102
61.05 -0.011116
61.1 -0.0106458
61.15 -0.0111507
61.2 -0.010574
61.25 -0.0108351
61.3 -0.0116163
61.35 -0.00986424
61.4 -0.0109083
61.45 -0.0104191
61.5 -0.0120288
61.55 -0.00987632
61.6 -0.0108579
61.65 -0.0107578
61.7 -0.0113959
61.75 -0.0108198
61.8 -0.0122811
61.85 -0.00983746
61.9 -0.0109094
61.95 -0.0109339
62 -0.0109121
62.05 -0.0113127
62.1 -0.0103829
62.15 -0.0113011
62.2 -0.0106566
62.25 -0.0116515
62.3 -0.0105016
62.35 -0.00949324
62.4 -0.010936
62.45 -0.0108283
62.5 -0.0108625
62.55 -0.0105931
62.6 -0.010994
62.65 -0.00960275
62.7 -0.00967177
62.75 -0.0146594
62.8 -0.0111677
62.85 -0.0117721
62.9 -0.0107094
62.95 -0.0109465
63 -0.0113393
63.05 -0.0108231
63.1 -0.0100656
63.15 -0.0112188
63.2 -0.0104306
63.25 -0.00979822
63.3 -0.0107821
63.35 -0.0103495
63.4 -0.0111044
63.45 -0.00995858
63.5 -0.0116768
63.55 -0.0109968
63.6 -0.0119517
63.65 -0.0101773
63.7 -0.0103118
63.75 -0.0110592
63.8 -0.0116787
63.85 -0.010841
63.9 -0.0113649
63.95 -0.0113775
64 -0.011938
64.05 -0.0110564
64.1 -0.0106162
64.15 -0.0119994
64.2 -0.011067
64.25 -0.013484
64.3 -0.0102178
64.35 -0.0114925
64.4 -0.011152
64.45 -0.00897893
64.5 -0.0105405
64.55 -0.0107642
64.6 -0.011443
64.65 -0.00991577
64.7 -0.0102209
64.75 -0.0123891
64.8 -0.0108756
64.85 -0.0109034
64.9 -0.0117705
64.95 -0.010752
65 -0.0116763
65.05 -0.0112506
65.1 -0.0100164
65.15 -0.0106497
65.2 -0.012997
65.25 -0.0106221
65.3 -0.0102771
65.35 -0.0107064
65.4 -0.0112606
65.45 -0.0128633
65.5 -0.0104705
65.55 -0.010771
65.6 -0.0114527
65.65 -0.0124243
65.7 -0.0118293
65.75 -0.0118471
65.8 -0.0106701
65.85 -0.0124164
65.9 -0.0102654
65.95 -0.0123149
66 -0.0106591
66.05 -0.0118402
66.1 -0.010715
66.15 -0.0115145
66.2 -0.0119336
66.25 -0.0129386
66.3 -0.0114035
66.35 -0.0107045
66.4 -0.0128582
66.45 -0.0115331
66.5 -0.0122253
66.55 -0.0109497
66.6 -0.0105317
66.65 -0.0119265
66.7 -0.0121704
66.75 -0.0110707
66.8 -0.0130497
66.85 -0.0113537
66.9 -0.0112218
66.95 -0.0112894
67 -0.0123004
67.05 -0.0106
67.1 -0.0118517
67.15 -0.0114089
67.2 -0.0111643
67.25 -0.0115017
67.3 -0.0105791
67.35 -0.0124396
67.4 -0.0112025
67.45 -0.0120425
67.5 -0.0112271
67.55 -0.0109158
67.6 -0.0106497
67.65 -0.0114742
67.7 -0.0128012
67.75 -0.0136628
67.8 -0.0112709
67.85 -0.0134128
67.9 -0.0108763
67.95 -0.0103961
68 -0.0120161
68.05 -0.0116205
68.1 -0.0111651
68.15 -0.0124514
68.2 -0.0108286
68.25 -0.0126525
68.3 -0.0134065
68.35 -0.0126969
68.4 -0.0125737
68.45 -0.0110787
68.5 -0.0111397
68.55 -0.0107995
68.6 -0.0120323
68.65 -0.0122769
68.7 -0.0128629
68.75 -0.0123306
68.8 -0.0115549
68.85 -0.013625
68.9 -0.0109505
68.95 -0.0112096
69 -0.0141175
69.05 -0.011934
69.1 -0.0134276
69.15 -0.0112129
69.2 -0.0118206
69.25 -0.0117518
69.3 -0.011798
69.35 -0.0120771
69.4 -0.0137252
69.45 -0.0121208
69.5 -0.0128118
69.55 -0.0107239
69.6 -0.0136007
69.65 -0.0119773
69.7 -0.0116208
69.75 -0.0099083
69.8 -0.0120956
69.85 -0.0116931
69.9 -0.0126754
69.95 -0.0134512
70 -0.012168
70.05 -0.012796
70.1 -0.0123868
70.15 -0.0118474
70.2 -0.0126808
70.25 -0.01293
70.3 -0.0126197
70.35 -0.0120319
70.4 -0.0118398
70.45 -0.0135419
70.5 -0.0130615
70.55 -0.0116218
70.6 -0.0136871
70.65 -0.0121739
70.7 -0.0118306
70.75 -0.0122934
70.8 -0.0139781
70.85 -0.0126767
70.9 -0.0128386
70.95 -0.0127274
71 -0.0125981
71.05 -0.0122614
71.1 -0.0126191
71.15 -0.0138164
71.2 -0.0125853
71.25 -0.0128524
71.3 -0.0123264
71.35 -0.0138194
71.4 -0.0137358
71.45 -0.0142343
71.5 -0.013568
71.55 -0.0128261
71.6 -0.0130161
71.65 -0.0120645
71.7 -0.0114156
71.75 -0.0123883
71.8 -0.0148652
71.85 -0.0109136
71.9 -0.0119403
71.95 -0.0133252
72 -0.0118123
72.05 -0.0143277
72.1 -0.01386
72.15 -0.0136281
72.2 -0.013107
72.25 -0.0141994
72.3 -0.0129659
72.35 -0.0131706
72.4 -0.0130317
72.45 -0.013916
72.5 -0.0135919
72.55 -0.0129175
72.6 -0.0129381
72.65 -0.0124438
72.7 -0.0118029
72.75 -0.0139301
72.8 -0.0144854
72.85 -0.012762
72.9 -0.0141442
72.95 -0.0126682
73 -0.0142974
73.05 -0.0139484
73.1 -0.0126853
73.15 -0.0147813
73.2 -0.0129831
73.25 -0.0147662
73.3 -0.0126946
73.35 -0.0135994
73.4 -0.0132128
73.45 -0.0124558
73.5 -0.011466
73.55 -0.0127975
73.6 -0.0149149
73.65 -0.0144208
73.7 -0.0134871
73.75 -0.0114763
73.8 -0.0144283
73.85 -0.0142079
73.9 -0.0127623
73.95 -0.0154367
74 -0.0144814
74.05 -0.0143412
74.1 -0.0141505
74.15 -0.0137387
74.2 -0.0132
74.25 -0.0145033
74.3 -0.0138341
74.35 -0.0147534
74.4 -0.0134823
74.45 -0.0125521
74.5 -0.0119867
74.55 -0.0136688
74.6 -0.0142846
74.65 -0.0135938
74.7 -0.0157662
74.75 -0.0125849
74.8 -0.0118214
74.85 -0.0161121
74.9 -0.0136994
74.95 -0.0160867
75 -0.0134869
75.05 -0.0154178
75.1 -0.014626
75.15 -0.0123527
75.2 -0.0142805
75.25 -0.0133316
75.3 -0.014383
75.35 -0.0132499
75.4 -0.0140526
75.45 -0.0166649
75.5 -0.0155464
75.55 -0.0143576
75.6 -0.0149723
75.65 -0.0139985
75.7 -0.0140649
75.75 -0.0145626
75.8 -0.0141441
75.85 -0.0150404
75.9 -0.0138546
75.95 -0.0147066
76 -0.0149002
76.05 -0.0141463
76.1 -0.0149717
76.15 -0.0152445
76.2 -0.013621
76.25 -0.0152003
76.3 -0.0152113
76.35 -0.014579
76.4 -0.014366
76.45 -0.0157443
76.5 -0.0147423
76.55 -0.0153095
76.6 -0.0140168
76.65 -0.0154218
76.7 -0.0156086
76.75 -0.0155109
76.8 -0.0137875
76.85 -0.0158715
76.9 -0.0157367
76.95 -0.0167925
77 -0.0153001
77.05 -0.0143392
77.1 -0.0153299
77.15 -0.0146956
77.2 -0.0142686
77.25 -0.0138901
77.3 -0.0148678
77.35 -0.0172987
77.4 -0.0145327
77.45 -0.014002
77.5 -0.0158645
77.55 -0.0163799
77.6 -0.012429
77.65 -0.0160527
77.7 -0.016112
77.75 -0.0151227
77.8 -0.015459
77.85 -0.0152482
77.9 -0.0161142
77.95 -0.0138415
78 -0.0149654
78.05 -0.0155472
78.1 -0.0166926
78.15 -0.0148157
78.2 -0.0155014
78.25 -0.0165601
78.3 -0.0173045
78.35 -0.0155884
78.4 -0.0176473
78.45 -0.0167237
78.5 -0.0156307
78.55 -0.0169399
78.6 -0.016103
78.65 -0.0152242
78.7 -0.0175171
78.75 -0.0164981
78.8 -0.0143261
78.85 -0.0164694
78.9 -0.0172237
78.95 -0.016747
79 -0.0161801
79.05 -0.015489
79.1 -0.0166673
79.15 -0.0176124
79.2 -0.0146589
79.25 -0.0176854
79.3 -0.0143671
79.35 -0.0160273
79.4 -0.0178155
79.45 -0.0179445
79.5 -0.0150684
79.55 -0.015764
79.6 -0.0173696
79.65 -0.0162139
79.7 -0.0154088
79.75 -0.0176886
79.8 -0.0186052
79.85 -0.0166165
79.9 -0.0170089
79.95 -0.0172716
80 -0.0175465
80.05 -0.0175877
80.1 -0.0187534
80.15 -0.0172951
80.2 -0.016826
80.25 -0.0164559
80.3 -0.0184409
80.35 -0.0168805
80.4 -0.0172862
80.45 -0.0178232
80.5 -0.0177637
80.55 -0.0159989
80.6 -0.0153663
80.65 -0.0167757
80.7 -0.017137
80.75 -0.0162095
80.8 -0.0156016
80.85 -0.0160736
80.9 -0.0181808
80.95 -0.0171399
81 -0.0178307
81.05 -0.0195125
81.1 -0.0179441
81.15 -0.0183718
81.2 -0.015944
81.25 -0.0197526
81.3 -0.0178639
81.35 -0.0176499
81.4 -0.016211
81.45 -0.0194142
81.5 -0.0187503
81.55 -0.0203267
81.6 -0.0160639
81.65 -0.0178307
81.7 -0.0184343
81.75 -0.0199014
81.8 -0.0185491
81.85 -0.0190442
81.9 -0.014571
81.95 -0.0183551
82 -0.0208504
82.05 -0.0182113
82.1 -0.0207903
82.15 -0.0201246
82.2 -0.0195546
82.25 -0.0191167
82.3 -0.0174093
82.35 -0.0181945
82.4 -0.0183055
82.45 -0.0184315
82.5 -0.0187669
82.55 -0.0191839
82.6 -0.0190909
82.65 -0.0198149
82.7 -0.0213431
82.75 -0.0205044
82.8 -0.0199579
82.85 -0.0196592
82.9 -0.0191108
82.95 -0.0204823
83 -0.0210885
83.05 -0.0182963
83.1 -0.0200786
83.15 -0.0207819
83.2 -0.0196486
83.25 -0.0196718
83.3 -0.018863
83.35 -0.0216106
83.4 -0.019153
83.45 -0.0201327
83.5 -0.0210745
83.55 -0.0194575
83.6 -0.0184696
83.65 -0.0185713
83.7 -0.0204028
83.75 -0.0195472
83.8 -0.0212787
83.85 -0.0208456
83.9 -0.0196237
83.95 -0.0188721
84 -0.0218312
84.05 -0.0219082
84.1 -0.0216282
84.15 -0.0206883
84.2 -0.0216692
84.25 -0.0204941
84.3 -0.0216877
84.35 -0.0214749
84.4 -0.0191572
84.45 -0.0217509
84.5 -0.0243001
84.55 -0.0222829
84.6 -0.0211641
84.65 -0.0210655
84.7 -0.021204
84.75 -0.0210417
84.8 -0.0205644
84.85 -0.021154
84.9 -0.0212278
84.95 -0.0202778
85 -0.0221879
85.05 -0.0213272
85.1 -0.0224039
85.15 -0.0230513
85.2 -0.0206247
85.25 -0.0243321
85.3 -0.0251041
85.35 -0.0221988
85.4 -0.023316
85.45 -0.0236132
85.5 -0.0204996
85.55 -0.0228849
85.6 -0.0211153
85.65 -0.0230042
85.7 -0.021836
85.75 -0.0228082
85.8 -0.0217151
85.85 -0.024028
85.9 -0.0212074
85.95 -0.0245939
86 -0.0253849
86.05 -0.0220248
86.1 -0.0238395
86.15 -0.0229832
86.2 -0.0231764
86.25 -0.023997
86.3 -0.0251637
86.35 -0.0282546
86.4 -0.0255935
86.45 -0.0258618
86.5 -0.0257215
86.55 -0.025803
86.6 -0.0233333
86.65 -0.0250496
86.7 -0.0227847
86.75 -0.0248952
86.8 -0.0236285
86.85 -0.0262251
86.9 -0.0252231
86.95 -0.0274275
87 -0.0246271
87.05 -0.0242821
87.1 -0.0239671
87.15 -0.0254263
87.2 -0.024633
87.25 -0.0256482
87.3 -0.0263297
87.35 -0.0270394
87.4 -0.0261305
87.45 -0.023633
87.5 -0.0292478
87.55 -0.0271142
87.6 -0.0287966
87.65 -0.0280792
87.7 -0.0243521
87.75 -0.0262933
87.8 -0.0271708
87.85 -0.0244919
87.9 -0.0304182
87.95 -0.0253219
88 -0.0249841
88.05 -0.0252496
88.1 -0.0301742
88.15 -0.0287724
88.2 -0.0282062
88.25 -0.0306405
88.3 -0.0300691
88.35 -0.0246266
88.4 -0.0298226
88.45 -0.028808
88.5 -0.0279617
88.55 -0.0270935
88.6 -0.0285978
88.65 -0.0245778
88.7 -0.0311836
88.75 -0.0301292
88.8 -0.0268274
88.85 -0.0297584
88.9 -0.0323391
88.95 -0.0286414
89 -0.0298105
89.05 -0.0294941
89.1 -0.030785
89.15 -0.02681
89.2 -0.0293793
89.25 -0.0328484
89.3 -0.0260787
89.35 -0.0285931
89.4 -0.0276817
89.45 -0.0289005
89.5 -0.0311041
89.55 -0.0298465
89.6 -0.0287288
89.65 -0.0324612
89.7 -0.0334916
89.75 -0.0329215
89.8 -0.0332459
89.85 -0.0334698
89.9 -0.0320756
89.95 -0.0321816
90 -0.0323511
90.05 -0.0313784
90.1 -0.0292373
90.15 -0.0332184
90.2 -0.0306804
90.25 -0.0302171
90.3 -0.0340465
90.35 -0.0343548
90.4 -0.033359
90.45 -0.0310773
90.5 -0.035495
90.55 -0.0349043
90.6 -0.0321904
90.65 -0.0384611
90.7 -0.0361166
90.75 -0.0367093
90.8 -0.0319842
90.85 -0.0371685
90.9 -0.0313788
90.95 -0.0374929
91 -0.0368985
91.05 -0.0348049
91.1 -0.0365753
91.15 -0.0380314
91.2 -0.0362857
91.25 -0.0346247
91.3 -0.0365066
91.35 -0.0341124
91.4 -0.0345281
91.45 -0.0359933
91.5 -0.0405144
91.55 -0.0417753
91.6 -0.0408804
91.65 -0.0379203
91.7 -0.036575
91.75 -0.0353204
91.8 -0.0405418
91.85 -0.0420619
91.9 -0.0404011
91.95 -0.0430944
92 -0.0443415
92.05 -0.0401456
92.1 -0.0386484
92.15 -0.0415033
92.2 -0.0416954
92.25 -0.0412148
92.3 -0.0409868
92.35 -0.0421261
92.4 -0.0452238
92.45 -0.0409245
92.5 -0.043713
92.55 -0.0440007
92.6 -0.0434991
92.65 -0.0429739
92.7 -0.0373381
92.75 -0.0471045
92.8 -0.0452536
92.85 -0.0420038
92.9 -0.0428319
92.95 -0.0507381
93 -0.043805
93.05 -0.0439411
93.1 -0.0444116
93.15 -0.0468606
93.2 -0.0485974
93.25 -0.0468844
93.3 -0.0475966
93.35 -0.0526362
93.4 -0.0472943
93.45 -0.0466109
93.5 -0.0475758
93.55 -0.0497546
93.6 -0.0517966
93.65 -0.039986
93.7 -0.0561586
93.75 -0.0528922
93.8 -0.0493423
93.85 -0.0549009
93.9 -0.0557154
93.95 -0.0515918
94 -0.0511012
94.05 -0.050132
94.1 -0.0588005
94.15 -0.0578908
94.2 -0.0528122
94.25 -0.057925
94.3 -0.0623833
94.35 -0.0555084
94.4 -0.0577714
94.45 -0.0586678
94.5 -0.0610417
94.55 -0.0623166
94.6 -0.0597383
94.65 -0.0593265
94.7 -0.0515217
94.75 -0.0530215
94.8 -0.0586886
94.85 -0.059074
94.9 -0.061405
94.95 -0.0673342
95 -0.0613792
95.05 -0.0634374
95.1 -0.0722444
95.15 -0.0651319
95.2 -0.0635948
95.25 -0.0633557
95.3 -0.0746812
95.35 -0.0645138
95.4 -0.0785784
95.45 -0.0722149
95.5 -0.0637777
95.55 -0.060151
95.6 -0.0754872
95.65 -0.0680823
95.7 -0.06862
95.75 -0.0745064
95.8 -0.0707427
95.85 -0.0695478
95.9 -0.0789775
95.95 -0.0633914
96 -0.0894635
96.05 -0.0746715
96.1 -0.0805297
96.15 -0.0766161
96.2 -0.0829487
96.25 -0.087314
96.3 -0.0884974
96.35 -0.0854491
96.4 -0.0888712
96.45 -0.081551
96.5 -0.0859294
96.55 -0.0988091
96.6 -0.0948738
96.65 -0.0956308
96.7 -0.101033
96.75 -0.0900841
96.8 -0.103556
96.85 -0.0937421
96.9 -0.105633
96.95 -0.0974411
97 -0.110554
97.05 -0.103112
97.1 -0.104301
97.15 -0.114971
97.2 -0.10631
97.25 -0.109442
97.3 -0.106426
97.35 -0.124927
97.4 -0.121359
97.45 -0.123304
97.5 -0.118276
97.55 -0.112139
97.6 -0.127803
97.65 -0.12288
97.7 -0.144905
97.75 -0.137546
97.8 -0.142477
97.85 -0.1328
97.9 -0.147894
97.95 -0.150059
98 -0.142114
98.05 -0.140331
98.1 -0.161879
98.15 -0.151038
98.2 -0.160233
98.25 -0.158378
98.3 -0.17416
98.35 -0.166216
98.4 -0.190107
98.45 -0.176077
98.5 -0.182132
98.55 -0.202002
98.6 -0.183396
98.65 -0.199766
98.7 -0.198723
98.75 -0.233965
98.8 -0.21764
98.85 -0.22061
98.9 -0.226649
98.95 -0.264984
99 -0.213583
99.05 -0.262956
99.1 -0.278148
99.15 -0.285166
99.2 -0.265567
99.25 -0.289485
99.3 -0.319287
99.35 -0.313772
99.4 -0.307521
99.45 -0.330596
99.5 -0.322518
99.55 -0.325289
99.6 -0.359654
99.65 -0.37631
99.7 -0.405699
99.75 -0.402872
99.8 -0.432278
99.85 -0.461795
99.9 -0.445385
99.95 -0.464879
100 -0.50152
&
@target G2.S6
@type xy
0 -0.50000039
0.05 -0.4608974
0.1 -0.46046253
0.15 -0.42703788
0.2 -0.42528664
0.25 -0.39659939
0.3 -0.39387085
0.35 -0.36915758
0.4 -0.36572942
0.45 -0.34436242
0.5 -0.3404559
0.55 -0.32191489
0.6 -0.31770328
0.65 -0.30155505
0.7 -0.29717227
0.75 -0.28305512
0.8 -0.27860343
0.85 -0.26621471
0.9 -0.26177111
0.95 -0.25085714
1 -0.24647869
1.05 -0.23682646
1.1 -0.23255451
1.15 -0.22398485
1.2 -0.21984846
1.25 -0.2122104
1.3 -0.20822907
1.35 -0.20139515
1.4 -0.19758103
1.45 -0.19144341
1.5 -0.18780299
1.55 -0.18227026
1.6 -0.17880576
1.65 -0.17380024
1.7 -0.1705107
1.75 -0.16596623
1.8 -0.16284834
1.85 -0.15870844
1.9 -0.15575721
1.95 -0.15197355
2 -0.14918286
2.05 -0.14571392
2.1 -0.14307688
2.15 -0.13988697
2.2 -0.13739625
2.25 -0.13445454
2.3 -0.1321026
2.35 -0.12938241
2.4 -0.12716167
2.45 -0.12463984
2.5 -0.12254283
2.55 -0.12019919
2.6 -0.1182186
2.65 -0.11603553
2.7 -0.11416433
2.75 -0.11212639
2.8 -0.11035784
2.85 -0.10845145
2.9 -0.10677913
2.95 -0.10499232
3 -0.10341015
3.05 -0.10173236
3.1 -0.1002346
3.15 -0.09865642
3.2 -0.097237683
3.25 -0.095750761
3.3 -0.094405985
3.35 -0.093002863
3.4 -0.091727311
3.45 -0.090401313
3.5 -0.089190561
3.55 -0.087935693
3.6 -0.086785609
3.65 -0.085596476
3.7 -0.084503211
3.75 -0.083374943
3.8 -0.08233491
3.85 -0.0812631
3.9 -0.080272957
3.95 -0.079253609
4 -0.078310248
4.05 -0.077339726
4.1 -0.076440255
4.15 -0.075515246
4.2 -0.074656973
4.25 -0.073774452
4.3 -0.072954873
4.35 -0.07211207
4.4 -0.071328854
4.45 -0.070523231
4.5 -0.069774209
4.55 -0.069003433
4.6 -0.068286585
4.65 -0.067548508
4.7 -0.066861954
4.75 -0.066154598
4.8 -0.065496586
4.85 -0.064818122
4.9 -0.064187019
4.95 -0.063535757
5 -0.06293004
5.05 -0.062304415
5.1 -0.061722665
5.15 -0.061121225
5.2 -0.060562115
5.25 -0.059983512
5.3 -0.059445804
5.35 -0.058888785
5.4 -0.058371322
5.45 -0.057834722
5.5 -0.057336422
5.55 -0.056819152
5.6 -0.056339005
5.65 -0.055840052
5.7 -0.05537711
5.75 -0.054895527
5.8 -0.054448904
5.85 -0.053983806
5.9 -0.05355267
5.95 -0.053103229
6 -0.052686803
6.05 -0.052252243
6.1 -0.051849794
6.15 -0.051429389
6.2 -0.051040233
6.25 -0.050633301
6.3 -0.050256792
6.35 -0.049862694
6.4 -0.049498226
6.45 -0.04911636
6.5 -0.048763365
6.55 -0.048393166
6.6 -0.048051108
6.65 -0.047692044
6.7 -0.047360417
6.75 -0.047011988
6.8 -0.046690318
6.85 -0.04635205
6.9 -0.04603989
6.95 -0.045711339
7 -0.045408265
7.05 -0.045089012
7.1 -0.044794626
7.15 -0.044484274
7.2 -0.044198199
7.25 -0.043896374
7.3 -0.043618255
7.35 -0.043324603
7.4 -0.043054103
7.45 -0.042768289
7.5 -0.042505091
7.55 -0.042226797
7.6 -0.041970601
7.65 -0.041699528
7.7 -0.041450048
7.75 -0.041185911
7.8 -0.040942878
7.85 -0.040685406
7.9 -0.040448565
7.95 -0.040197504
8 -0.039966611
8.05 -0.039721718
8.1 -0.039496544
8.15 -0.039257587
8.2 -0.039037913
8.25 -0.038804674
8.3 -0.038590294
8.35 -0.038362564
8.4 -0.038153279
8.45 -0.03793086
8.5 -0.037726484
8.55 -0.037509187
8.6 -0.037309542
8.65 -0.037097187
8.7 -0.036902103
8.75 -0.036694519
8.8 -0.036503834
8.85 -0.036300858
8.9 -0.036114419
8.95 -0.035915895
9 -0.035733555
9.05 -0.035539335
9.1 -0.035360955
9.15 -0.035170896
9.2 -0.034996342
9.25 -0.034810309
9.3 -0.034639454
9.35 -0.034457318
9.4 -0.034290041
9.45 -0.034111677
9.5 -0.033947861
9.55 -0.033773153
9.6 -0.033612687
9.65 -0.03344152
9.7 -0.033284299
9.75 -0.033116564
9.8 -0.032962486
9.85 -0.03279808
9.9 -0.032647048
9.95 -0.032485872
10 -0.032337793
10.05 -0.032179751
10.1 -0.032034536
10.15 -0.031879536
10.2 -0.031737099
10.25 -0.031585054
10.3 -0.031445315
10.35 -0.03129614
10.4 -0.031159019
10.45 -0.031012633
10.5 -0.030878055
10.55 -0.030734381
10.6 -0.030602275
10.65 -0.030461237
10.7 -0.030331532
10.75 -0.03019306
10.8 -0.03006569
10.85 -0.029929714
10.9 -0.029804615
10.95 -0.029671068
11 -0.029548178
11.05 -0.029416996
11.1 -0.029296257
11.15 -0.029167379
11.2 -0.029048733
11.25 -0.028922099
11.3 -0.028805492
11.35 -0.028681045
11.4 -0.028566423
11.45 -0.028444108
11.5 -0.028331421
11.55 -0.028211184
11.6 -0.028100383
11.65 -0.027982174
11.7 -0.027873212
11.75 -0.027756979
11.8 -0.02764981
11.85 -0.027535508
11.9 -0.027430088
11.95 -0.027317669
12 -0.027213956
12.05 -0.027103375
12.1 -0.027001328
12.15 -0.026892543
12.2 -0.026792122
12.25 -0.026685091
12.3 -0.026586258
12.35 -0.02648094
12.4 -0.026383659
12.45 -0.026280015
12.5 -0.026184249
12.55 -0.026082242
12.6 -0.025987957
12.65 -0.02588755
12.7 -0.025794712
12.75 -0.02569587
12.8 -0.025604448
12.85 -0.025507135
12.9 -0.025417097
12.95 -0.025321281
13 -0.025232597
13.05 -0.025138245
13.1 -0.025050885
13.15 -0.024957967
13.2 -0.024871903
13.25 -0.024780388
13.3 -0.024695592
13.35 -0.02460545
13.4 -0.024521897
13.45 -0.024433099
13.5 -0.024350762
13.55 -0.024263281
13.6 -0.024182134
13.65 -0.024095944
13.7 -0.024015963
13.75 -0.023931036
13.8 -0.023852198
13.85 -0.02376851
13.9 -0.023690792
13.95 -0.023608317
14 -0.023531696
14.05 -0.023450411
14.1 -0.023374865
14.15 -0.023294746
14.2 -0.023220255
14.25 -0.02314128
14.3 -0.023067823
14.35 -0.022989968
14.4 -0.022917526
14.45 -0.022840771
14.5 -0.022769323
14.55 -0.022693647
14.6 -0.022623175
14.65 -0.022548557
14.7 -0.022479042
14.75 -0.022405463
14.8 -0.022336887
14.85 -0.022264327
14.9 -0.022196674
14.95 -0.022125114
15 -0.022058366
15.05 -0.021987787
15.1 -0.021921928
15.15 -0.021852313
15.2 -0.021787327
15.25 -0.021718658
15.3 -0.021654528
15.35 -0.021586788
15.4 -0.0215235
15.45 -0.021456673
15.5 -0.021394212
15.55 -0.021328281
15.6 -0.021266632
15.65 -0.021201581
15.7 -0.02114073
15.75 -0.021076544
15.8 -0.021016476
15.85 -0.02095314
15.9 -0.020893844
15.95 -0.020831342
16 -0.020772803
16.05 -0.020711122
16.1 -0.020653327
16.15 -0.020592453
16.2 -0.02053539
16.25 -0.020475308
16.3 -0.020418964
16.35 -0.020359661
16.4 -0.020304025
16.45 -0.020245489
16.5 -0.020190548
16.55 -0.020132765
16.6 -0.020078508
16.65 -0.020021465
16.7 -0.019967882
16.75 -0.019911567
16.8 -0.019858646
16.85 -0.019803047
16.9 -0.019750778
16.95 -0.019695883
17 -0.019644254
17.05 -0.019590052
17.1 -0.019539054
17.15 -0.019485534
17.2 -0.019435156
17.25 -0.019382306
17.3 -0.019332538
17.35 -0.019280349
17.4 -0.019231182
17.45 -0.019179641
17.5 -0.019131066
17.55 -0.019080164
17.6 -0.01903217
17.65 -0.018981897
17.7 -0.018934477
17.75 -0.018884822
17.8 -0.018837966
17.85 -0.01878892
17.9 -0.01874262
17.95 -0.018694173
18 -0.01864842
18.05 -0.018600563
18.1 -0.018555348
18.15 -0.018508072
18.2 -0.018463388
18.25 -0.018416684
18.3 -0.018372522
18.35 -0.018326381
18.4 -0.018282734
18.45 -0.018237146
18.5 -0.018194006
18.55 -0.018148965
18.6 -0.018106324
18.65 -0.01806182
18.7 -0.018019671
18.75 -0.017975696
18.8 -0.017934032
18.85 -0.017890578
18.9 -0.017849391
18.95 -0.017806451
19 -0.017765735
19.05 -0.0177233
19.1 -0.017683048
19.15 -0.017641111
19.2 -0.017601315
19.25 -0.017559869
19.3 -0.017520524
19.35 -0.017479561
19.4 -0.017440659
19.45 -0.017400173
19.5 -0.017361708
19.55 -0.017321691
19.6 -0.017283658
19.65 -0.017244103
19.7 -0.017206494
19.75 -0.017167395
19.8 -0.017130205
19.85 -0.017091555
19.9 -0.017054778
19.95 -0.01701657
20 -0.0169802
20.05 -0.016942428
20.1 -0.016906459
20.15 -0.016869117
20.2 -0.016833544
20.25 -0.016796625
20.3 -0.016761442
20.35 -0.01672494
20.4 -0.016690142
20.45 -0.016654052
20.5 -0.016619633
20.55 -0.016583949
20.6 -0.016549904
20.65 -0.016514619
20.7 -0.016480944
20.75 -0.016446053
20.8 -0.016412741
20.85 -0.016378239
20.9 -0.016345286
20.95 -0.016311167
21 -0.016278568
21.05 -0.016244826
21.1 -0.016212577
21.15 -0.016179208
21.2 -0.016147302
21.25 -0.0161143
21.3 -0.016082735
21.35 -0.016050095
21.4 -0.016018865
21.45 -0.015986582
21.5 -0.015955682
21.55 -0.015923752
21.6 -0.015893178
21.65 -0.015861595
21.7 -0.015831343
21.75 -0.015800103
21.8 -0.015770169
21.85 -0.015739266
21.9 -0.015709645
21.95 -0.015679075
22 -0.015649764
22.05 -0.015619523
22.1 -0.015590517
22.15 -0.0155606
22.2 -0.015531895
22.25 -0.015502298
22.3 -0.01547389
22.35 -0.015444608
22.4 -0.015416494
22.45 -0.015387523
22.5 -0.015359698
22.55 -0.015331035
22.6 -0.015303496
22.65 -0.015275135
22.7 -0.015247878
22.75 -0.015219817
22.8 -0.015192838
22.85 -0.015165071
22.9 -0.015138367
22.95 -0.015110891
23 -0.015084458
23.05 -0.01505727
23.1 -0.015031105
23.15 -0.0150042
23.2 -0.014978299
23.25 -0.014951674
23.3 -0.014926034
23.35 -0.014899685
23.4 -0.014874303
23.45 -0.014848226
23.5 -0.014823098
23.55 -0.01479729
23.6 -0.014772414
23.65 -0.014746871
23.7 -0.014722243
23.75 -0.014696962
23.8 -0.014672578
23.85 -0.014647556
23.9 -0.014623414
23.95 -0.014598647
24 -0.014574745
24.05 -0.014550229
24.1 -0.014526563
24.15 -0.014502296
24.2 -0.014478862
24.25 -0.014454841
24.3 -0.014431638
24.35 -0.014407859
24.4 -0.014384883
24.45 -0.014361343
24.5 -0.014338592
24.55 -0.014315288
24.6 -0.014292759
24.65 -0.014269689
24.7 -0.014247378
24.75 -0.014224538
24.8 -0.014202444
24.85 -0.014179832
24.9 -0.014157951
24.95 -0.014135563
25 -0.014113894
25.05 -0.014091728
25.1 -0.014070268
25.15 -0.014048321
25.2 -0.014027066
25.25 -0.014005336
25.3 -0.013984285
25.35 -0.013962769
25.4 -0.013941919
25.45 -0.013920614
25.5 -0.013899963
25.55 -0.013878866
25.6 -0.013858412
25.65 -0.013837521
25.7 -0.013817261
25.75 -0.013796573
25.8 -0.013776505
25.85 -0.013756019
25.9 -0.01373614
25.95 -0.013715852
26 -0.013696161
26.05 -0.013676069
26.1 -0.013656564
26.15 -0.013636666
26.2 -0.013617343
26.25 -0.013597636
26.3 -0.013578495
26.35 -0.013558977
26.4 -0.013540015
26.45 -0.013520684
26.5 -0.013501898
26.55 -0.013482753
26.6 -0.013464142
26.65 -0.013445179
26.7 -0.013426741
26.75 -0.013407958
26.8 -0.013389691
26.85 -0.013371086
26.9 -0.013352988
26.95 -0.01333456
27 -0.013316629
27.05 -0.013298374
27.1 -0.013280608
27.15 -0.013262526
27.2 -0.013244924
27.25 -0.013227012
27.3 -0.013209571
27.35 -0.013191827
27.4 -0.013174546
27.45 -0.013156969
27.5 -0.013139845
27.55 -0.013122432
27.6 -0.013105465
27.65 -0.013088215
27.7 -0.013071402
27.75 -0.013054312
27.8 -0.013037652
27.85 -0.013020722
27.9 -0.013004213
27.95 -0.012987439
28 -0.01297108
28.05 -0.012954461
28.1 -0.01293825
28.15 -0.012921785
28.2 -0.01290572
28.25 -0.012889407
28.3 -0.012873487
28.35 -0.012857324
28.4 -0.012841547
28.45 -0.012825533
28.5 -0.012809898
28.55 -0.01279403
28.6 -0.012778535
28.65 -0.012762813
28.7 -0.012747457
28.75 -0.012731879
28.8 -0.01271666
28.85 -0.012701224
28.9 -0.01268614
28.95 -0.012670845
29 -0.012655896
29.05 -0.01264074
29.1 -0.012625924
29.15 -0.012610906
29.2 -0.012596221
29.25 -0.012581339
29.3 -0.012566785
29.35 -0.012552038
29.4 -0.012537613
29.45 -0.012522999
29.5 -0.012508702
29.55 -0.01249422
29.6 -0.012480049
29.65 -0.012465697
29.7 -0.012451652
29.75 -0.012437429
29.8 -0.012423508
29.85 -0.012409413
29.9 -0.012395614
29.95 -0.012381646
30 -0.012367969
30.05 -0.012354126
30.1 -0.012340569
30.15 -0.01232685
30.2 -0.012313412
30.25 -0.012299816
30.3 -0.012286496
30.35 -0.012273021
30.4 -0.012259818
30.45 -0.012246464
30.5 -0.012233376
30.55 -0.012220141
30.6 -0.012207167
30.65 -0.012194051
30.7 -0.012181191
30.75 -0.01216819
30.8 -0.012155443
30.85 -0.012142558
30.9 -0.012129922
30.95 -0.012117152
31 -0.012104626
31.05 -0.012091969
31.1 -0.012079552
31.15 -0.012067008
31.2 -0.012054699
31.25 -0.012042266
31.3 -0.012030065
31.35 -0.012017742
31.4 -0.012005647
31.45 -0.011993433
31.5 -0.011981443
31.55 -0.011969338
31.6 -0.011957452
31.65 -0.011945453
31.7 -0.011933671
31.75 -0.011921779
31.8 -0.011910099
31.85 -0.011898312
31.9 -0.011886733
31.95 -0.01187505
32 -0.011863572
32.05 -0.011851992
32.1 -0.011840614
32.15 -0.011829137
32.2 -0.011817858
32.25 -0.011806481
32.3 -0.0117953
32.35 -0.011784024
32.4 -0.01177294
32.45 -0.011761764
32.5 -0.011750776
32.55 -0.011739699
32.6 -0.011728806
32.65 -0.011717827
32.7 -0.011707029
32.75 -0.011696146
32.8 -0.011685443
32.85 -0.011674656
32.9 -0.011664045
32.95 -0.011653354
33 -0.011642836
33.05 -0.011632239
33.1 -0.011621812
33.15 -0.011611309
33.2 -0.011600973
33.25 -0.011590562
33.3 -0.011580317
33.35 -0.011569998
33.4 -0.011559842
33.45 -0.011549615
33.5 -0.011539548
33.55 -0.011529411
33.6 -0.011519431
33.65 -0.011509384
33.7 -0.011499492
33.75 -0.011489534
33.8 -0.011479729
33.85 -0.011469859
33.9 -0.01146014
33.95 -0.011450358
34 -0.011440723
34.05 -0.011431029
34.1 -0.011421479
34.15 -0.01141187
34.2 -0.011402404
34.25 -0.011392881
34.3 -0.011383498
34.35 -0.01137406
34.4 -0.01136476
34.45 -0.011355407
34.5 -0.011346189
34.55 -0.011336919
34.6 -0.011327782
34.65 -0.011318595
34.7 -0.01130954
34.75 -0.011300435
34.8 -0.01129146
34.85 -0.011282437
34.9 -0.011273541
34.95 -0.011264599
35 -0.011255783
35.05 -0.011246921
35.1 -0.011238184
35.15 -0.011229402
35.2 -0.011220743
35.25 -0.01121204
35.3 -0.011203458
35.35 -0.011194835
35.4 -0.01118633
35.45 -0.011177785
35.5 -0.011169356
35.55 -0.011160889
35.6 -0.011152536
35.65 -0.011144146
35.7 -0.011135868
35.75 -0.011127555
35.8 -0.011119352
35.85 -0.011111115
35.9 -0.011102987
35.95 -0.011094825
36 -0.01108677
36.05 -0.011078684
36.1 -0.011070703
36.15 -0.011062691
36.2 -0.011054783
36.25 -0.011046845
36.3 -0.01103901
36.35 -0.011031145
36.4 -0.011023382
36.45 -0.01101559
36.5 -0.011007899
36.55 -0.01100018
36.6 -0.01099256
36.65 -0.010984913
36.7 -0.010977363
36.75 -0.010969788
36.8 -0.010962309
36.85 -0.010954805
36.9 -0.010947396
36.95 -0.010939963
37 -0.010932623
37.05 -0.010925261
37.1 -0.01091799
37.15 -0.010910698
37.2 -0.010903495
37.25 -0.010896273
37.3 -0.010889139
37.35 -0.010881985
37.4 -0.010874919
37.45 -0.010867834
37.5 -0.010860835
37.55 -0.010853819
37.6 -0.010846887
37.65 -0.010839939
37.7 -0.010833074
37.75 -0.010826193
37.8 -0.010819395
37.85 -0.010812581
37.9 -0.010805849
37.95 -0.010799102
38 -0.010792435
38.05 -0.010785754
38.1 -0.010779153
38.15 -0.010772539
38.2 -0.010766003
38.25 -0.010759454
38.3 -0.010752982
38.35 -0.010746499
38.4 -0.010740092
38.45 -0.010733673
38.5 -0.01072733
38.55 -0.010720976
38.6 -0.010714697
38.65 -0.010708408
38.7 -0.010702192
38.75 -0.010695966
38.8 -0.010689814
38.85 -0.010683652
38.9 -0.010677562
38.95 -0.010671464
39 -0.010665436
39.05 -0.010659401
39.1 -0.010653435
39.15 -0.010647463
39.2 -0.01064156
39.25 -0.01063565
39.3 -0.010629808
39.35 -0.01062396
39.4 -0.01061818
39.45 -0.010612394
39.5 -0.010606675
39.55 -0.010600951
39.6 -0.010595292
39.65 -0.010589629
39.7 -0.010584031
39.75 -0.010578429
39.8 -0.010572892
39.85 -0.010567351
39.9 -0.010561873
39.95 -0.010556393
40 -0.010550975
40.05 -0.010545555
40.1 -0.010540196
40.15 -0.010534836
40.2 -0.010529537
40.25 -0.010524237
40.3 -0.010518997
40.35 -0.010513756
40.4 -0.010508575
40.45 -0.010503394
40.5 -0.010498271
40.55 -0.010493149
40.6 -0.010488085
40.65 -0.010483021
40.7 -0.010478015
40.75 -0.01047301
40.8 -0.010468062
40.85 -0.010463116
40.9 -0.010458225
40.95 -0.010453337
41 -0.010448504
41.05 -0.010443674
41.1 -0.010438898
41.15 -0.010434126
41.2 -0.010429407
41.25 -0.010424692
41.3 -0.010420031
41.35 -0.010415373
41.4 -0.010410769
41.45 -0.010406168
41.5 -0.01040162
41.55 -0.010397076
41.6 -0.010392584
41.65 -0.010388097
41.7 -0.010383662
41.75 -0.010379231
41.8 -0.010374852
41.85 -0.010370478
41.9 -0.010366154
41.95 -0.010361836
42 -0.010357569
42.05 -0.010353307
42.1 -0.010349094
42.15 -0.010344888
42.2 -0.010340731
42.25 -0.010336581
42.3 -0.010332479
42.35 -0.010328384
42.4 -0.010324337
42.45 -0.010320298
42.5 -0.010316306
42.55 -0.010312322
42.6 -0.010308384
42.65 -0.010304455
42.7 -0.010300573
42.75 -0.010296698
42.8 -0.01029287
42.85 -0.01028905
42.9 -0.010285276
42.95 -0.010281511
43 -0.010277792
43.05 -0.010274081
43.1 -0.010270416
43.15 -0.010266759
43.2 -0.010263148
43.25 -0.010259545
43.3 -0.010255987
43.35 -0.010252439
43.4 -0.010248935
43.45 -0.010245441
43.5 -0.01024199
43.55 -0.01023855
43.6 -0.010235153
43.65 -0.010231766
43.7 -0.010228422
43.75 -0.010225089
43.8 -0.010221798
43.85 -0.010218518
43.9 -0.01021528
43.95 -0.010212054
44 -0.010208869
44.05 -0.010205696
44.1 -0.010202564
44.15 -0.010199444
44.2 -0.010196365
44.25 -0.010193298
44.3 -0.010190271
44.35 -0.010187257
44.4 -0.010184283
44.45 -0.010181322
44.5 -0.0101784
44.55 -0.010175492
44.6 -0.010172623
44.65 -0.010169766
44.7 -0.01016695
44.75 -0.010164146
44.8 -0.010161382
44.85 -0.01015863
44.9 -0.010155918
44.95 -0.010153219
45 -0.010150559
45.05 -0.010147912
45.1 -0.010145304
45.15 -0.01014271
45.2 -0.010140154
45.25 -0.010137611
45.3 -0.010135107
45.35 -0.010132616
45.4 -0.010130164
45.45 -0.010127725
45.5 -0.010125324
45.55 -0.010122937
45.6 -0.010120588
45.65 -0.010118253
45.7 -0.010115956
45.75 -0.010113673
45.8 -0.010111427
45.85 -0.010109195
45.9 -0.010107
45.95 -0.01010482
46 -0.010102677
46.05 -0.010100549
46.1 -0.010098457
46.15 -0.01009638
46.2 -0.01009434
46.25 -0.010092314
46.3 -0.010090325
46.35 -0.010088351
46.4 -0.010086413
46.45 -0.01008449
46.5 -0.010082603
46.55 -0.010080732
46.6 -0.010078896
46.65 -0.010077076
46.7 -0.010075291
46.75 -0.010073522
46.8 -0.010071788
46.85 -0.010070071
46.9 -0.010068388
46.95 -0.010066721
47 -0.01006509
47.05 -0.010063474
47.1 -0.010061893
47.15 -0.010060329
47.2 -0.010058799
47.25 -0.010057285
47.3 -0.010055807
47.35 -0.010054344
47.4 -0.010052916
47.45 -0.010051505
47.5 -0.010050128
47.55 -0.010048767
47.6 -0.010047441
47.65 -0.010046131
47.7 -0.010044856
47.75 -0.010043597
47.8 -0.010042372
47.85 -0.010041164
47.9 -0.01003999
47.95 -0.010038833
48 -0.01003771
48.05 -0.010036604
48.1 -0.010035532
48.15 -0.010034476
48.2 -0.010033455
48.25 -0.01003245
48.3 -0.01003148
48.35 -0.010030526
48.4 -0.010029606
48.45 -0.010028703
48.5 -0.010027834
48.55 -0.010026981
48.6 -0.010026163
48.65 -0.010025362
48.7 -0.010024594
48.75 -0.010023843
48.8 -0.010023127
48.85 -0.010022427
48.9 -0.010021761
48.95 -0.010021112
49 -0.010020497
49.05 -0.010019898
49.1 -0.010019334
49.15 -0.010018786
49.2 -0.010018273
49.25 -0.010017776
49.3 -0.010017314
49.35 -0.010016868
49.4 -0.010016456
49.45 -0.010016061
49.5 -0.0100157
49.55 -0.010015356
49.6 -0.010015046
49.65 -0.010014753
49.7 -0.010014494
49.75 -0.010014252
49.8 -0.010014044
49.85 -0.010013852
49.9 -0.010013695
49.95 -0.010013555
50 -0.010013449
50.05 -0.01001336
50.1 -0.010013305
50.15 -0.010013266
50.2 -0.010013262
50.25 -0.010013274
50.3 -0.01001332
50.35 -0.010013383
50.4 -0.01001348
50.45 -0.010013594
50.5 -0.010013742
50.55 -0.010013907
50.6 -0.010014107
50.65 -0.010014323
50.7 -0.010014573
50.75 -0.010014841
50.8 -0.010015142
50.85 -0.010015461
50.9 -0.010015814
50.95 -0.010016184
51 -0.010016588
51.05 -0.010017009
51.1 -0.010017465
51.15 -0.010017938
51.2 -0.010018445
51.25 -0.010018969
51.3 -0.010019528
51.35 -0.010020103
51.4 -0.010020713
51.45 -0.01002134
51.5 -0.010022002
51.55 -0.01002268
51.6 -0.010023394
51.65 -0.010024123
51.7 -0.010024889
51.75 -0.01002567
51.8 -0.010026487
51.85 -0.01002732
51.9 -0.010028189
51.95 -0.010029074
52 -0.010029995
52.05 -0.010030932
52.1 -0.010031905
52.15 -0.010032893
52.2 -0.010033918
52.25 -0.010034959
52.3 -0.010036036
52.35 -0.010037128
52.4 -0.010038258
52.45 -0.010039402
52.5 -0.010040584
52.55 -0.01004178
52.6 -0.010043015
52.65 -0.010044263
52.7 -0.01004555
52.75 -0.010046851
52.8 -0.01004819
52.85 -0.010049543
52.9 -0.010050935
52.95 -0.010052341
53 -0.010053785
53.05 -0.010055244
53.1 -0.010056741
53.15 -0.010058252
53.2 -0.010059802
53.25 -0.010061365
53.3 -0.010062969
53.35 -0.010064585
53.4 -0.010066241
53.45 -0.01006791
53.5 -0.010069619
53.55 -0.010071341
53.6 -0.010073104
53.65 -0.010074879
53.7 -0.010076695
53.75 -0.010078523
53.8 -0.010080393
53.85 -0.010082274
53.9 -0.010084197
53.95 -0.010086132
54 -0.010088108
54.05 -0.010090096
54.1 -0.010092127
54.15 -0.010094168
54.2 -0.010096252
54.25 -0.010098348
54.3 -0.010100486
54.35 -0.010102635
54.4 -0.010104827
54.45 -0.01010703
54.5 -0.010109276
54.55 -0.010111533
54.6 -0.010113834
54.65 -0.010116144
54.7 -0.0101185
54.75 -0.010120864
54.8 -0.010123275
54.85 -0.010125693
54.9 -0.010128158
54.95 -0.010130631
55 -0.010133151
55.05 -0.010135679
55.1 -0.010138253
55.15 -0.010140835
55.2 -0.010143465
55.25 -0.010146102
55.3 -0.010148787
55.35 -0.010151479
55.4 -0.01015422
55.45 -0.010156966
55.5 -0.010159762
55.55 -0.010162564
55.6 -0.010165416
55.65 -0.010168272
55.7 -0.01017118
55.75 -0.010174092
55.8 -0.010177056
55.85 -0.010180023
55.9 -0.010183043
55.95 -0.010186066
56 -0.010189142
56.05 -0.010192221
56.1 -0.010195353
56.15 -0.010198488
56.2 -0.010201677
56.25 -0.010204868
56.3 -0.010208113
56.35 -0.01021136
56.4 -0.010214663
56.45 -0.010217966
56.5 -0.010221326
56.55 -0.010224685
56.6 -0.010228102
56.65 -0.010231518
56.7 -0.010234993
56.75 -0.010238466
56.8 -0.010241998
56.85 -0.010245527
56.9 -0.010249117
56.95 -0.010252704
57 -0.010256352
57.05 -0.010259995
57.1 -0.010263702
57.15 -0.010267403
57.2 -0.010271167
57.25 -0.010274926
57.3 -0.010278749
57.35 -0.010282565
57.4 -0.010286446
57.45 -0.01029032
57.5 -0.010294261
57.55 -0.010298193
57.6 -0.010302193
57.65 -0.010306183
57.7 -0.010310242
57.75 -0.01031429
57.8 -0.010318409
57.85 -0.010322516
57.9 -0.010326694
57.95 -0.01033086
58 -0.010335098
58.05 -0.010339322
58.1 -0.010343621
58.15 -0.010347904
58.2 -0.010352263
58.25 -0.010356605
58.3 -0.010361025
58.35 -0.010365427
58.4 -0.010369907
58.45 -0.010374369
58.5 -0.01037891
58.55 -0.010383431
58.6 -0.010388034
58.65 -0.010392615
58.7 -0.010397279
58.75 -0.010401921
58.8 -0.010406647
58.85 -0.010411348
58.9 -0.010416136
58.95 -0.010420899
59 -0.010425749
59.05 -0.010430572
59.1 -0.010435485
59.15 -0.010440369
59.2 -0.010445344
59.25 -0.010450289
59.3 -0.010455328
59.35 -0.010460334
59.4 -0.010465436
59.45 -0.010470504
59.5 -0.010475669
59.55 -0.010480799
59.6 -0.010486028
59.65 -0.01049122
59.7 -0.010496513
59.75 -0.010501767
59.8 -0.010507125
59.85 -0.010512442
59.9 -0.010517864
59.95 -0.010523243
60 -0.01052873
60.05 -0.010534172
60.1 -0.010539725
60.15 -0.01054523
60.2 -0.010550848
60.25 -0.010556417
60.3 -0.0105621
60.35 -0.010567733
60.4 -0.010573483
60.45 -0.010579179
60.5 -0.010584995
60.55 -0.010590755
60.6 -0.010596638
60.65 -0.010602463
60.7 -0.010608413
60.75 -0.010614302
60.8 -0.01062032
60.85 -0.010626274
60.9 -0.010632359
60.95 -0.010638378
61 -0.010644531
61.05 -0.010650616
61.1 -0.010656838
61.15 -0.010662987
61.2 -0.010669278
61.25 -0.010675494
61.3 -0.010681854
61.35 -0.010688135
61.4 -0.010694565
61.45 -0.010700913
61.5 -0.010707412
61.55 -0.010713827
61.6 -0.010720396
61.65 -0.010726878
61.7 -0.010733518
61.75 -0.010740067
61.8 -0.010746778
61.85 -0.010753394
61.9 -0.010760176
61.95 -0.01076686
62 -0.010773715
62.05 -0.010780467
62.1 -0.010787393
62.15 -0.010794213
62.2 -0.010801212
62.25 -0.010808101
62.3 -0.010815173
62.35 -0.010822131
62.4 -0.010829276
62.45 -0.010836304
62.5 -0.010843523
62.55 -0.010850619
62.6 -0.010857913
62.65 -0.010865079
62.7 -0.010872447
62.75 -0.010879684
62.8 -0.010887127
62.85 -0.010894434
62.9 -0.010901953
62.95 -0.01090933
63 -0.010916925
63.05 -0.010924374
63.1 -0.010932045
63.15 -0.010939566
63.2 -0.010947314
63.25 -0.010954906
63.3 -0.010962732
63.35 -0.010970396
63.4 -0.0109783
63.45 -0.010986036
63.5 -0.010994018
63.55 -0.011001827
63.6 -0.011009889
63.65 -0.011017771
63.7 -0.011025912
63.75 -0.011033867
63.8 -0.011042088
63.85 -0.011050117
63.9 -0.011058419
63.95 -0.011066522
64 -0.011074905
64.05 -0.011083082
64.1 -0.011091547
64.15 -0.011099799
64.2 -0.011108346
64.25 -0.011116673
64.3 -0.011125303
64.35 -0.011133705
64.4 -0.011142418
64.45 -0.011150897
64.5 -0.011159694
64.55 -0.011168249
64.6 -0.011177131
64.65 -0.011185762
64.7 -0.011194729
64.75 -0.011203438
64.8 -0.01121249
64.85 -0.011221276
64.9 -0.011230415
64.95 -0.011239279
65 -0.011248505
65.05 -0.011257447
65.1 -0.011266761
65.15 -0.011275781
65.2 -0.011285184
65.25 -0.011294283
65.3 -0.011303775
65.35 -0.011312953
65.4 -0.011322535
65.45 -0.011331793
65.5 -0.011341465
65.55 -0.011350803
65.6 -0.011360566
65.65 -0.011369985
65.7 -0.01137984
65.75 -0.01138934
65.8 -0.011399288
65.85 -0.011408869
65.9 -0.01141891
65.95 -0.011428573
66 -0.011438709
66.05 -0.011448454
66.1 -0.011458685
66.15 -0.011468512
66.2 -0.011478839
66.25 -0.011488749
66.3 -0.011499173
66.35 -0.011509166
66.4 -0.011519687
66.45 -0.011529765
66.5 -0.011540384
66.55 -0.011550546
66.6 -0.011561265
66.65 -0.011571512
66.7 -0.01158233
66.75 -0.011592662
66.8 -0.011603582
66.85 -0.011614
66.9 -0.011625021
66.95 -0.011635525
67 -0.011646649
67.05 -0.011657239
67.1 -0.011668467
67.15 -0.011679144
67.2 -0.011690477
67.25 -0.011701242
67.3 -0.01171268
67.35 -0.011723533
67.4 -0.011735078
67.45 -0.011746019
67.5 -0.011757672
67.55 -0.011768702
67.6 -0.011780463
67.65 -0.011791583
67.7 -0.011803454
67.75 -0.011814663
67.8 -0.011826645
67.85 -0.011837945
67.9 -0.011850038
67.95 -0.011861429
68 -0.011873636
68.05 -0.011885117
68.1 -0.011897439
68.15 -0.011909012
68.2 -0.011921448
68.25 -0.011933114
68.3 -0.011945667
68.35 -0.011957426
68.4 -0.011970096
68.45 -0.011981948
68.5 -0.011994737
68.55 -0.012006683
68.6 -0.012019593
68.65 -0.012031633
68.7 -0.012044664
68.75 -0.012056798
68.8 -0.012069952
68.85 -0.012082182
68.9 -0.01209546
68.95 -0.012107786
69 -0.012121189
69.05 -0.012133611
69.1 -0.012147141
69.15 -0.01215966
69.2 -0.012173318
69.25 -0.012185934
69.3 -0.012199722
69.35 -0.012212436
69.4 -0.012226355
69.45 -0.012239167
69.5 -0.012253219
69.55 -0.01226613
69.6 -0.012280316
69.65 -0.012293326
69.7 -0.012307647
69.75 -0.012320758
69.8 -0.012335216
69.85 -0.012348427
69.9 -0.012363025
69.95 -0.012376337
70 -0.012391074
70.05 -0.012404488
70.1 -0.012419367
70.15 -0.012432883
70.2 -0.012447906
70.25 -0.012461524
70.3 -0.012476694
70.35 -0.012490415
70.4 -0.012505731
70.45 -0.012519556
70.5 -0.012535021
70.55 -0.01254895
70.6 -0.012564567
70.65 -0.0125786
70.7 -0.01259437
70.75 -0.012608508
70.8 -0.012624433
70.85 -0.012638677
70.9 -0.012654758
70.95 -0.012669109
71 -0.012685349
71.05 -0.012699806
71.1 -0.012716207
71.15 -0.012730771
71.2 -0.012747335
71.25 -0.012762007
71.3 -0.012778736
71.35 -0.012793517
71.4 -0.012810413
71.45 -0.012825302
71.5 -0.012842368
71.55 -0.012857366
71.6 -0.012874604
71.65 -0.012889712
71.7 -0.012907124
71.75 -0.012922342
71.8 -0.012939931
71.85 -0.01295526
71.9 -0.012973027
71.95 -0.012988467
72 -0.013006416
72.05 -0.013021968
72.1 -0.013040101
72.15 -0.013055765
72.2 -0.013074084
72.25 -0.013089861
72.3 -0.01310837
72.35 -0.01312426
72.4 -0.01314296
72.45 -0.013158963
72.5 -0.013177859
72.55 -0.013193976
72.6 -0.013213069
72.65 -0.0132293
72.7 -0.013248593
72.75 -0.01326494
72.8 -0.013284436
72.85 -0.013300898
72.9 -0.013320601
72.95 -0.013337179
73 -0.013357091
73.05 -0.013373785
73.1 -0.013393909
73.15 -0.01341072
73.2 -0.01343106
73.25 -0.013447987
73.3 -0.013468546
73.35 -0.013485591
73.4 -0.013506372
73.45 -0.013523535
73.5 -0.013544542
73.55 -0.013561822
73.6 -0.013583059
73.65 -0.013600457
73.7 -0.013621927
73.75 -0.013639444
73.8 -0.01366115
73.85 -0.013678786
73.9 -0.013700732
73.95 -0.013718488
74 -0.013740678
74.05 -0.013758553
74.1 -0.013780991
74.15 -0.013798985
74.2 -0.013821676
74.25 -0.01383979
74.3 -0.013862737
74.35 -0.013880971
74.4 -0.013904178
74.45 -0.013922533
74.5 -0.013946005
74.55 -0.01396448
74.6 -0.01398822
74.65 -0.014006816
74.7 -0.01403083
74.75 -0.014049546
74.8 -0.014073839
74.85 -0.014092676
74.9 -0.014117251
74.95 -0.014136209
75 -0.014161071
75.05 -0.01418015
75.1 -0.014205305
75.15 -0.014224505
75.2 -0.014249958
75.25 -0.014269278
75.3 -0.014295033
75.35 -0.014314475
75.4 -0.014340538
75.45 -0.0143601
75.5 -0.014386476
75.55 -0.014406159
75.6 -0.014432854
75.65 -0.014452657
75.7 -0.014479677
75.75 -0.0144996
75.8 -0.01452695
75.85 -0.014546993
75.9 -0.01457468
75.95 -0.014594842
76 -0.014622871
76.05 -0.014643153
76.1 -0.01467153
76.15 -0.014691931
76.2 -0.014720662
76.25 -0.014741182
76.3 -0.014770275
76.35 -0.014790913
76.4 -0.014820373
76.45 -0.014841129
76.5 -0.014870964
76.55 -0.014891836
76.6 -0.014922053
76.65 -0.014943042
76.7 -0.014973648
76.75 -0.014994753
76.8 -0.015025754
76.85 -0.015046974
76.9 -0.015078379
76.95 -0.015099713
77 -0.01513153
77.05 -0.015152977
77.1 -0.015185213
77.15 -0.015206773
77.2 -0.015239435
77.25 -0.015261107
77.3 -0.015294205
77.35 -0.015315986
77.4 -0.015349528
77.45 -0.015371419
77.5 -0.015405414
77.55 -0.015427413
77.6 -0.015461868
77.65 -0.015483974
77.7 -0.0155189
77.75 -0.015541112
77.8 -0.015576518
77.85 -0.015598833
77.9 -0.015634728
77.95 -0.015657146
78 -0.01569354
78.05 -0.015716059
78.1 -0.015752961
78.15 -0.015775579
78.2 -0.015813001
78.25 -0.015835717
78.3 -0.015873668
78.35 -0.015896479
78.4 -0.015934971
78.45 -0.015957876
78.5 -0.015996919
78.55 -0.016019915
78.6 -0.016059521
78.65 -0.016082606
78.7 -0.016122787
78.75 -0.016145959
78.8 -0.016186726
78.85 -0.016209982
78.9 -0.016251347
78.95 -0.016274685
79 -0.016316661
79.05 -0.016340078
79.1 -0.016382678
79.15 -0.016406171
79.2 -0.016449408
79.25 -0.016472974
79.3 -0.016516862
79.35 -0.016540498
79.4 -0.01658505
79.45 -0.016608753
79.5 -0.016653983
79.55 -0.01667775
79.6 -0.016723673
79.65 -0.016747499
79.7 -0.01679413
79.75 -0.016818012
79.8 -0.016865366
79.85 -0.016889301
79.9 -0.016937393
79.95 -0.016961376
80 -0.017010223
80.05 -0.017034251
80.1 -0.017083869
80.15 -0.017107936
80.2 -0.017158342
80.25 -0.017182444
80.3 -0.017233656
80.35 -0.017257788
80.4 -0.017309823
80.45 -0.01733398
80.5 -0.017386857
80.55 -0.017411034
80.6 -0.017464771
80.65 -0.017488963
80.7 -0.017543579
80.75 -0.01756778
80.8 -0.017623296
80.85 -0.0176475
80.9 -0.017703935
80.95 -0.017728136
81 -0.017785511
81.05 -0.017809703
81.1 -0.01786804
81.15 -0.017892215
81.2 -0.017951536
81.25 -0.017975689
81.3 -0.018036015
81.35 -0.018060138
81.4 -0.018121494
81.45 -0.018145579
81.5 -0.018207987
81.55 -0.018232028
81.6 -0.018295513
81.65 -0.018319501
81.7 -0.018384088
81.75 -0.018408014
81.8 -0.018473729
81.85 -0.018497586
81.9 -0.018564454
81.95 -0.018588232
82 -0.018656282
82.05 -0.018679972
82.1 -0.01874923
82.15 -0.018772823
82.2 -0.018843318
82.25 -0.018866803
82.3 -0.018938565
82.35 -0.018961932
82.4 -0.01903499
82.45 -0.019058229
82.5 -0.019132614
82.55 -0.019155714
82.6 -0.019231458
82.65 -0.019254408
82.7 -0.019331543
82.75 -0.01935433
82.8 -0.01943289
82.85 -0.019455502
82.9 -0.019535522
82.95 -0.019557946
83 -0.01963946
83.05 -0.019661684
83.1 -0.019744729
83.15 -0.019766739
83.2 -0.019851351
83.25 -0.019873133
83.3 -0.019959351
83.35 -0.019980891
83.4 -0.020068755
83.45 -0.020090036
83.5 -0.020179586
83.55 -0.020200595
83.6 -0.020291872
83.65 -0.020312591
83.7 -0.020405638
83.75 -0.020426052
83.8 -0.020520913
83.85 -0.020541003
83.9 -0.020637723
83.95 -0.020657473
84 -0.020756098
84.05 -0.020775489
84.1 -0.020876067
84.15 -0.02089508
84.2 -0.02099766
84.25 -0.021016275
84.3 -0.021120907
84.35 -0.021139105
84.4 -0.021245841
84.45 -0.021263601
84.5 -0.021372493
84.55 -0.021389793
84.6 -0.021500897
84.65 -0.021517715
84.7 -0.021631087
84.75 -0.0216474
84.8 -0.021763098
84.85 -0.021778881
84.9 -0.021896965
84.95 -0.021912195
85 -0.022032725
85.05 -0.022047377
85.1 -0.022170416
85.15 -0.022184464
85.2 -0.022310077
85.25 -0.022323494
85.3 -0.022451747
85.35 -0.022464506
85.4 -0.022595467
85.45 -0.022607539
85.5 -0.02274128
85.55 -0.022752636
85.6 -0.022889228
85.65 -0.022899837
85.7 -0.023039355
85.75 -0.023049186
85.8 -0.023191707
85.85 -0.023200729
85.9 -0.023346331
85.95 -0.02335451
86 -0.023503275
86.05 -0.023510576
86.1 -0.023662587
86.15 -0.023668977
86.2 -0.02382432
86.25 -0.023829761
86.3 -0.023988525
86.35 -0.023992981
86.4 -0.024155256
86.45 -0.024158688
86.5 -0.024324569
86.55 -0.024326937
86.6 -0.02449652
86.65 -0.024497784
86.7 -0.024671168
86.75 -0.024671286
86.8 -0.024848573
86.85 -0.024847502
86.9 -0.025028798
86.95 -0.025026494
87 -0.025211907
87.05 -0.025208324
87.1 -0.025397965
87.15 -0.025393057
87.2 -0.025587042
87.25 -0.02558076
87.3 -0.025779206
87.35 -0.025771502
87.4 -0.025974531
87.45 -0.025965353
87.5 -0.026173091
87.55 -0.026162386
87.6 -0.026374963
87.65 -0.026362678
87.7 -0.026580226
87.75 -0.026566306
87.8 -0.026788963
87.85 -0.02677335
87.9 -0.027001257
87.95 -0.026983894
88 -0.027217197
88.05 -0.027198024
88.1 -0.027436873
88.15 -0.027415828
88.2 -0.027660377
88.25 -0.027637397
88.3 -0.027887806
88.35 -0.027862827
88.4 -0.02811926
88.45 -0.028092215
88.5 -0.028354841
88.55 -0.028325662
88.6 -0.028594656
88.65 -0.028563274
88.7 -0.028838815
88.75 -0.028805158
88.8 -0.029087432
88.85 -0.029051426
88.9 -0.029340625
88.95 -0.029302194
89 -0.029598515
89.05 -0.029557584
89.1 -0.029861229
89.15 -0.029817718
89.2 -0.030128898
89.25 -0.030082726
89.3 -0.030401657
89.35 -0.030352742
89.4 -0.030679648
89.45 -0.030627904
89.5 -0.030963015
89.55 -0.030908356
89.6 -0.031251909
89.65 -0.031194248
89.7 -0.031546488
89.75 -0.031485732
89.8 -0.031846913
89.85 -0.031782972
89.9 -0.032153355
89.95 -0.032086132
90 -0.032465986
90.05 -0.032395387
90.1 -0.032784991
90.15 -0.032710916
90.2 -0.033110558
90.25 -0.033032907
90.3 -0.033442884
90.35 -0.033361555
90.4 -0.033782172
90.45 -0.033697061
90.5 -0.034128637
90.55 -0.034039638
90.6 -0.034482499
90.65 -0.034389503
90.7 -0.034843988
90.75 -0.034746887
90.8 -0.035213345
90.85 -0.035112027
90.9 -0.03559082
90.95 -0.035485171
91 -0.035976673
91.05 -0.03586658
91.1 -0.036371177
91.15 -0.036256523
91.2 -0.036774616
91.25 -0.036655284
91.3 -0.037187285
91.35 -0.037063156
91.4 -0.037609494
91.45 -0.037480449
91.5 -0.038041567
91.55 -0.037907485
91.6 -0.038483843
91.65 -0.038344601
91.7 -0.038936674
91.75 -0.038792151
91.8 -0.039400432
91.85 -0.039250506
91.9 -0.039875504
91.95 -0.039720053
92 -0.040362298
92.05 -0.0402012
92.1 -0.040861241
92.15 -0.040694374
92.2 -0.04137278
92.25 -0.041200025
92.3 -0.041897385
92.35 -0.041718623
92.4 -0.042435553
92.45 -0.042250666
92.5 -0.042987802
92.55 -0.042796677
92.6 -0.04355468
92.65 -0.043357206
92.7 -0.044136765
92.75 -0.043932833
92.8 -0.044734665
92.85 -0.044524173
92.9 -0.045349021
92.95 -0.045131873
93 -0.045980512
93.05 -0.045756616
93.1 -0.046629856
93.15 -0.046399127
93.2 -0.047297809
93.25 -0.047060174
93.3 -0.047985175
93.35 -0.047740568
93.4 -0.048692807
93.45 -0.048441174
93.5 -0.049421607
93.55 -0.049162907
93.6 -0.050172535
93.65 -0.049906742
93.7 -0.050946612
93.75 -0.050673716
93.8 -0.051744924
93.85 -0.051464934
93.9 -0.052568627
93.95 -0.052281574
94 -0.053418957
94.05 -0.053124894
94.1 -0.05429723
94.15 -0.05399624
94.2 -0.055204855
94.25 -0.05489705
94.3 -0.05614334
94.35 -0.055828865
94.4 -0.057114299
94.45 -0.056793338
94.5 -0.058119464
94.55 -0.057792244
94.6 -0.059160693
94.65 -0.05882749
94.7 -0.060239985
94.75 -0.059901126
94.8 -0.06135949
94.85 -0.061015365
94.9 -0.062521525
94.95 -0.062172588
95 -0.063728587
95.05 -0.063375368
95.1 -0.064983374
95.15 -0.064626486
95.2 -0.0662888
95.25 -0.06592895
95.3 -0.067648022
95.35 -0.067286019
95.4 -0.069064455
95.45 -0.068701224
95.5 -0.070541806
95.55 -0.070178401
95.6 -0.072084098
95.65 -0.071721717
95.7 -0.073695704
95.75 -0.073335704
95.8 -0.07538138
95.85 -0.075025296
95.9 -0.077146308
95.95 -0.076795874
96 -0.078996135
96.05 -0.078653306
96.1 -0.080937025
96.15 -0.080604002
96.2 -0.082975712
96.25 -0.08265497
96.3 -0.085119558
96.35 -0.08481388
96.4 -0.087376624
96.45 -0.08708913
96.5 -0.089755739
96.55 -0.089489932
96.6 -0.092266587
96.65 -0.092026391
96.7 -0.094919798
96.75 -0.094709609
96.8 -0.097727054
96.85 -0.097551792
96.9 -0.1007012
96.95 -0.10056637
97 -0.10385638
97.05 -0.10376814
97.1 -0.10720817
97.15 -0.1071734
97.2 -0.11077376
97.25 -0.11080015
97.3 -0.11457212
97.35 -0.11466826
97.4 -0.11862421
97.45 -0.11879967
97.5 -0.12295323
97.55 -0.1232187
97.6 -0.12758483
97.65 -0.12795221
97.7 -0.13254748
97.75 -0.13303001
97.8 -0.13787274
97.85 -0.13848514
97.9 -0.14359568
97.95 -0.14435426
98 -0.14975527
98.05 -0.15067808
98.1 -0.15639495
98.15 -0.15750187
98.2 -0.1635631
98.25 -0.16487593
98.3 -0.17131377
98.35 -0.17285627
98.4 -0.17970739
98.45 -0.18150522
98.5 -0.18881169
98.55 -0.19089218
98.6 -0.19870266
98.65 -0.20109446
98.7 -0.20946584
98.75 -0.21219812
98.8 -0.2211977
98.85 -0.22429895
98.9 -0.2340074
98.95 -0.23750347
99 -0.24801888
99.05 -0.2519299
99.1 -0.2633734
99.15 -0.26770922
99.2 -0.28023277
99.25 -0.28498595
99.3 -0.29878329
99.35 -0.30391882
99.4 -0.31924084
99.45 -0.32468094
99.5 -0.34185741
99.55 -0.34745917
99.6 -0.3669296
99.65 -0.37245239
99.7 -0.39480978
99.75 -0.3998678
99.8 -0.42592093
99.85 -0.42991435
99.9 -0.4607764
99.95 -0.46279195
100 -0.50000322
&


==> anc/supplement/Fig3.xmgr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill off
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sat Mar  2 17:23:11 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 4e-05, -0.0104, 0.012, -0.0097
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.500000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Logarithmic
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label ""
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 10
@    xaxis  tick minor ticks 9
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place opposite
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "G(\xb/2) [\xt\0]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.0002
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place normal
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.22, 0.65
@    legend box color 1
@    legend box pattern 0
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Editor"
@    s0 legend  "Exact"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 1
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 0
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/N10000_N500_RNDSWEEPS/results/ghalf_av.dat"
@    s1 legend  "\xt\0"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 1.000000
@    s2 symbol color 11
@    s2 symbol pattern 1
@    s2 symbol fill color 11
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 11
@    s2 line pattern 0
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 11
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/N10000_N500_RNDSWEEPS/results/ghalfp_av.dat"
@    s2 legend  "\xt \0 Proj"
@    s3 hidden true
@    s3 type xydy
@    s3 symbol 3
@    s3 symbol size 1.000000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 1
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 0
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/N10000_N500_RNDSWEEPS/results/ghalfl_av.dat"
@    s3 legend  "Leg"
@    s4 hidden true
@    s4 type xydy
@    s4 symbol 3
@    s4 symbol size 1.000000
@    s4 symbol color 15
@    s4 symbol pattern 1
@    s4 symbol fill color 15
@    s4 symbol fill pattern 1
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 15
@    s4 line pattern 0
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 15
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/N10000_N500_RNDSWEEPS/results/ghalflp_av.dat"
@    s4 legend  "Leg Proj"
@g1 on
@g1 hidden false
@g1 type XY
@g1 stacked false
@g1 bar hgap 0.000000
@g1 fixedpoint off
@g1 fixedpoint type 0
@g1 fixedpoint xy 0.000000, 0.000000
@g1 fixedpoint format general general
@g1 fixedpoint prec 6, 6
@with g1
@    world 4e-05, -0.0102, 0.012, -0.0098
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.500000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Logarithmic
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "1/sweeps"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 10
@    xaxis  tick minor ticks 9
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "G(\xb/2) \0[Legendre]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.0002
@    yaxis  tick minor ticks 2
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place opposite
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.22, 0.3
@    legend box color 1
@    legend box pattern 0
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 2.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "copy of set G0.S0"
@    s0 legend  "Exact"
@    s1 hidden true
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 1.000000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 1
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 0
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "copy of set G0.S1"
@    s1 legend  "\xt"
@    s2 hidden true
@    s2 type xydy
@    s2 symbol 2
@    s2 symbol size 1.000000
@    s2 symbol color 2
@    s2 symbol pattern 1
@    s2 symbol fill color 2
@    s2 symbol fill pattern 1
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 2
@    s2 line pattern 0
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 2
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "copy of set G0.S2"
@    s2 legend  "\xt \0Projected"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 3
@    s3 symbol size 1.000000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 1
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 0
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "copy of set G0.S3"
@    s3 legend  "Leg"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 3
@    s4 symbol size 1.000000
@    s4 symbol color 4
@    s4 symbol pattern 1
@    s4 symbol fill color 4
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 2.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 4
@    s4 line pattern 0
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 4
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "copy of set G0.S4"
@    s4 legend  "Leg Proj"
@target G0.S0
@type xy
0 -0.0099987659
0.02 -0.0099987659
&
@target G0.S1
@type xydy
0.01 -0.0097730111 0.00022396716
0.0066666667 -0.010281399 0.00019861338
0.005 -0.0099883317 0.00016165988
0.0033333333 -0.010202379 0.00015284103
0.0025 -0.0098992391 0.00014402263
0.002 -0.010043229 0.00010092812
0.001 -0.010145878 7.4986483e-05
0.0005 -0.010054385 4.9236819e-05
0.0002 -0.009990722 3.1888046e-05
0.0001 -0.009979035 4.2155175e-05
5e-05 -0.0099665795 3.666498e-05
&
@target G0.S2
@type xydy
0.01 -0.010023437 2.2180407e-05
0.0066666667 -0.0099989527 1.3915383e-05
0.005 -0.0099996736 1.3360747e-05
0.0033333333 -0.0099989083 9.443589e-06
0.0025 -0.009993435 8.1561487e-06
0.002 -0.010003093 8.3765581e-06
0.001 -0.0099981886 5.4451886e-06
0.0005 -0.010001014 4.5414279e-06
0.0002 -0.010000241 2.7938031e-06
0.0001 -0.010000363 3.007753e-06
5e-05 -0.0099951344 2.8496024e-06
&
@target G0.S3
@type xydy
0.01 -0.0099667639 0.00010114225
0.0066666667 -0.0098921738 7.0963027e-05
0.005 -0.009955892 7.7125429e-05
0.0033333333 -0.010070852 6.8640155e-05
0.0025 -0.01001836 6.2023181e-05
0.002 -0.0099923427 3.7481197e-05
0.001 -0.010006915 3.2212708e-05
0.0005 -0.010004583 2.1130012e-05
0.0002 -0.0099914702 1.7438819e-05
0.0001 -0.0099593902 1.6676107e-05
5e-05 -0.010011795 1.6757605e-05
&
@target G0.S4
@type xydy
0.01 -0.010028556 2.7913857e-05
0.0066666667 -0.010018811 2.2519124e-05
0.005 -0.0099927775 2.437778e-05
0.0033333333 -0.010014139 1.9989236e-05
0.0025 -0.010013085 1.5533151e-05
0.002 -0.0099977719 1.1407687e-05
0.001 -0.010008114 9.3331977e-06
0.0005 -0.0099949237 8.0126674e-06
0.0002 -0.010004456 5.1900356e-06
0.0001 -0.0099962033 4.786722e-06
5e-05 -0.0099963614 4.2119672e-06
&
@target G1.S0
@type xy
0 -0.0099987659
0.02 -0.0099987659
&
@target G1.S1
@type xydy
0.01 -0.0097730111 0.00022396716
0.0066666667 -0.010281399 0.00019861338
0.005 -0.0099883317 0.00016165988
0.0033333333 -0.010202379 0.00015284103
0.0025 -0.0098992391 0.00014402263
0.002 -0.010043229 0.00010092812
0.001 -0.010145878 7.4986483e-05
0.0005 -0.010054385 4.9236819e-05
0.0002 -0.009990722 3.1888046e-05
0.0001 -0.009979035 4.2155175e-05
5e-05 -0.0099665795 3.666498e-05
&
@target G1.S2
@type xydy
0.01 -0.010023437 2.2180407e-05
0.0066666667 -0.0099989527 1.3915383e-05
0.005 -0.0099996736 1.3360747e-05
0.0033333333 -0.0099989083 9.443589e-06
0.0025 -0.009993435 8.1561487e-06
0.002 -0.010003093 8.3765581e-06
0.001 -0.0099981886 5.4451886e-06
0.0005 -0.010001014 4.5414279e-06
0.0002 -0.010000241 2.7938031e-06
0.0001 -0.010000363 3.007753e-06
5e-05 -0.0099951344 2.8496024e-06
&
@target G1.S3
@type xydy
0.01 -0.0099667639 0.00010114225
0.0066666667 -0.0098921738 7.0963027e-05
0.005 -0.009955892 7.7125429e-05
0.0033333333 -0.010070852 6.8640155e-05
0.0025 -0.01001836 6.2023181e-05
0.002 -0.0099923427 3.7481197e-05
0.001 -0.010006915 3.2212708e-05
0.0005 -0.010004583 2.1130012e-05
0.0002 -0.0099914702 1.7438819e-05
0.0001 -0.0099593902 1.6676107e-05
5e-05 -0.010011795 1.6757605e-05
&
@target G1.S4
@type xydy
0.01 -0.010028556 2.7913857e-05
0.0066666667 -0.010018811 2.2519124e-05
0.005 -0.0099927775 2.437778e-05
0.0033333333 -0.010014139 1.9989236e-05
0.0025 -0.010013085 1.5533151e-05
0.002 -0.0099977719 1.1407687e-05
0.001 -0.010008114 9.3331977e-06
0.0005 -0.0099949237 8.0126674e-06
0.0002 -0.010004456 5.1900356e-06
0.0001 -0.0099962033 4.786722e-06
5e-05 -0.0099963614 4.2119672e-06
&


==> anc/supplement/Fig4.xmgr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill off
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Aug  1 14:45:16 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0.0003, 1e-05, 0.011, 0.1
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Logarithmic
@    yaxes scale Logarithmic
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "1/sweeps"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 10
@    xaxis  tick minor ticks 9
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.480000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "|Pick Matrix \xl\0\smin\N|"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.480000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 10
@    yaxis  tick minor ticks 9
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format power
@    yaxis  ticklabel prec 0
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.480000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.22, 0.78
@    legend box color 1
@    legend box pattern 0
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 3
@    s0 symbol size 1.000000
@    s0 symbol color 15
@    s0 symbol pattern 1
@    s0 symbol fill color 15
@    s0 symbol fill pattern 1
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 0
@    s0 line linewidth 1.0
@    s0 line color 15
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 15
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/N10000_N501_RNDSWEEPS/results/pick_av_orig.dat"
@    s0 legend  "Leg"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 3
@    s1 symbol size 1.000000
@    s1 symbol color 4
@    s1 symbol pattern 1
@    s1 symbol fill color 4
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 0
@    s1 line linewidth 1.0
@    s1 line color 4
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 4
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/egull/Projects/ImaginaryHankel/CT-HYB/N10000_N501_RNDSWEEPS/results/pick_av_proj.dat"
@    s1 legend  "Leg Proj"
@target G0.S0
@type xydy
0.01 0.045854859 0.028372695
0.0001 0.0013395283 0.0009643693
0.005 0.019096581 0.013970748
5e-05 0.0012007037 0.0014710139
0.0025 0.010308482 0.0066328053
0.0002 0.0011606747 0.0007057276
0.001 0.0043880378 0.0031976484
0.0066666667 0.026850261 0.020827733
0.0005 0.0018887914 0.0013079585
0.0033333333 0.015241301 0.010066744
0.002 0.0098440739 0.0056084816
&
@target G0.S1
@type xydy
0.01 0.00021405931 0.00032248583
0.0001 3.445115e-05 2.4254147e-05
0.005 0.00013330052 0.00013453776
5e-05 3.4464134e-05 2.4110188e-05
0.0025 8.9237948e-05 0.00012779543
0.0002 3.4534336e-05 2.4821089e-05
0.001 6.2074648e-05 6.9897298e-05
0.0066666667 0.00025557034 0.00040679383
0.0005 4.5631947e-05 4.1182805e-05
0.0033333333 9.3782939e-05 0.00010783085
0.002 7.9945267e-05 8.9403994e-05
&


==> anc/supplement/Fig5.xmgr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill off
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Aug  1 15:09:25 2024"
@with string
@    string on
@    string loctype view
@    string 0.268607442977, 0.373829531813
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 0.810000
@    string def "(\xp,0)"
@with string
@    string on
@    string loctype view
@    string 0.214705882353, 0.413025210084
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 0.810000
@    string def "(\xp,p)"
@with string
@    string on
@    string loctype view
@    string 0.103121248499, 0.421020408163
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 0.810000
@    string def "(\x0,0)"
@with string
@    string on
@    string loctype view
@    string 0.522929171669, 0.240396158463
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 0.810000
@    string def "(\x0,0)"
@with string
@    string on
@    string loctype view
@    string 0.802460984394, 0.23399759904
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 0.810000
@    string def "(\xp,0)"
@with string
@    string on
@    string loctype view
@    string 1.03883553421, 0.287214885954
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 0.810000
@    string def "(\xp,\xp)"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -1, 20, 0.01
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.100000, 0.150000, 0.420000, 0.450000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\xt"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 0.980000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 5
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 0.800000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "G(\xt)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 0.980000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 0.800000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place normal
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.3
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar off
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_orig_xydy_s0.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar off
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_orig_xydy_s2.dat"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar off
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_orig_xydy_s7.dat"
@    s2 legend  "measured"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 2
@    s3 symbol pattern 1
@    s3 symbol fill color 2
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 1.0
@    s3 line color 2
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar off
@    s3 errorbar place both
@    s3 errorbar color 2
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_proj_xydy_s0.dat"
@    s3 legend  "projected"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 1.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar off
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_proj_xydy_s2.dat"
@    s4 legend  ""
@    s5 hidden false
@    s5 type xydy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 2
@    s5 symbol pattern 1
@    s5 symbol fill color 2
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 1.0
@    s5 line color 2
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar off
@    s5 errorbar place both
@    s5 errorbar color 2
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_proj_xydy_s7.dat"
@    s5 legend  ""
@g1 on
@g1 hidden false
@g1 type XY
@g1 stacked false
@g1 bar hgap 0.000000
@g1 fixedpoint off
@g1 fixedpoint type 0
@g1 fixedpoint xy 0.000000, 0.000000
@g1 fixedpoint format general general
@g1 fixedpoint prec 6, 6
@with g1
@    world 6.8, -0.035, 10.6, -0.026
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.680000, 0.150000, 0.940000, 0.450000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\xt"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 0.980000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 0.800000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 0.980000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place opposite
@    yaxis  tick on
@    yaxis  tick major 0.002
@    yaxis  tick minor ticks 1
@    yaxis  tick default 4
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.520000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place opposite
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type spec
@    yaxis  ticklabel start -0.034000
@    yaxis  ticklabel stop type spec
@    yaxis  ticklabel stop -0.032000
@    yaxis  ticklabel char size 0.800000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place opposite
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend off
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 5
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_orig_xydy_s7.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 5
@    s1 line type 1
@    s1 line linestyle 3
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/egull/Projects/ImaginaryHankel/CTAUX/frust_pauli/Betts2D_4A_frust/results/G_proj_xydy_s7.dat"
@    s1 legend  ""
@g2 on
@g2 hidden false
@g2 type XY
@g2 stacked false
@g2 bar hgap 0.000000
@g2 fixedpoint off
@g2 fixedpoint type 0
@g2 fixedpoint xy 0.000000, 0.000000
@g2 fixedpoint format general general
@g2 fixedpoint prec 6, 6
@with g2
@    world 0.602941176, -0.00805322129, 4.13235294, 0.001
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.420000, 0.150000, 0.680000, 0.450000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\xt"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 0.980000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 0.800000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place spec
@    yaxis  label place 0.000000, 0.060000
@    yaxis  label char size 0.980000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 0.800000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place normal
@    yaxis  tick spec type both
@    yaxis  tick spec 9
@    yaxis  tick major 0, -0.01
@    yaxis  ticklabel 0, "-0.01"
@    yaxis  tick minor 1, -0.0075
@    yaxis  tick major 2, -0.005
@    yaxis  ticklabel 2, "-0.005"
@    yaxis  tick minor 3, -0.0025
@    yaxis  tick major 4, 0
@    yaxis  ticklabel 4, "0"
@    yaxis  tick minor 5, 0.0025
@    yaxis  tick major 6, 0.005
@    yaxis  ticklabel 6, " "
@    yaxis  tick minor 7, 0.0075
@    yaxis  tick major 8, 0.01
@    yaxis  ticklabel 8, "0.01"
@    altxaxis  off
@    altyaxis  off
@    legend off
@    legend loctype view
@    legend 0.12, 0.3
@    legend box color 1
@    legend box pattern 0
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.500000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 5
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "copy of set G1.S0"
@    s0 legend  "measured"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 5
@    s1 line type 1
@    s1 line linestyle 3
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "copy of set G1.S1"
@    s1 legend  "projected"
@g3 on
@g3 hidden false
@g3 type XY
@g3 stacked false
@g3 bar hgap 0.000000
@g3 fixedpoint off
@g3 fixedpoint type 0
@g3 fixedpoint xy 0.000000, 0.000000
@g3 fixedpoint format general general
@g3 fixedpoint prec 6, 6
@with g3
@    world 12.6, -0.06, 17, -0.025
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.940000, 0.150000, 1.200000, 0.450000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\xt"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 0.980000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 1
@    xaxis  tick default 4
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 0.800000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 0.980000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place opposite
@    yaxis  tick on
@    yaxis  tick major 0.02
@    yaxis  tick minor ticks 1
@    yaxis  tick default 4
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place opposite
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 0.800000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place opposite
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend off
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 5
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "copy of set G0.S2"
@    s2 legend  ""
@    s5 hidden false
@    s5 type xydy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 2
@    s5 symbol pattern 1
@    s5 symbol fill color 2
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 5
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 1.0
@    s5 line color 2
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 2
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "copy of set G0.S5"
@    s5 legend  ""
@target G0.S0
@type xydy
0 -0.052383127 0.00044594894
0.01953125 -0.047942118 0.00042224622
0.0390625 -0.043986925 0.00040165526
0.05859375 -0.040453125 0.00038281386
0.078125 -0.037283612 0.00037589977
0.09765625 -0.034444652 0.00036746953
0.1171875 -0.03189723 0.00034861824
0.13671875 -0.029600844 0.00032085201
0.15625 -0.027516649 0.00029237503
0.17578125 -0.025619526 0.00025937784
0.1953125 -0.023894822 0.0002223547
0.21484375 -0.022324858 0.00019626449
0.234375 -0.02088896 0.00019274033
0.25390625 -0.019575207 0.00019663942
0.2734375 -0.018386775 0.00019978836
0.29296875 -0.017298376 0.00020805041
0.3125 -0.016292003 0.00021294739
0.33203125 -0.015360253 0.00021456928
0.3515625 -0.014511194 0.00021518464
0.37109375 -0.013732822 0.00021794462
0.390625 -0.013005607 0.0002205189
0.41015625 -0.012330179 0.00023324204
0.4296875 -0.011703005 0.00025830031
0.44921875 -0.011122956 0.00028496816
0.46875 -0.010599677 0.00030518002
0.48828125 -0.010126712 0.00031126702
0.5078125 -0.0096727963 0.00031049787
0.52734375 -0.0092561453 0.00029462784
0.546875 -0.0088726663 0.0002631142
0.56640625 -0.0085200629 0.00022100065
0.5859375 -0.0081831301 0.00018754544
0.60546875 -0.0078521779 0.00015244688
0.625 -0.0075295097 0.00012843511
0.64453125 -0.0072028189 0.00013501999
0.6640625 -0.0069039575 0.00012412762
0.68359375 -0.0066319095 0.00012263753
0.703125 -0.0063810505 0.00012387812
0.72265625 -0.0061458109 0.00012941015
0.7421875 -0.0059167769 0.00013708979
0.76171875 -0.0056974884 0.00014879271
0.78125 -0.005508799 0.00018855127
0.80078125 -0.0053392209 0.00025059612
0.8203125 -0.005199951 0.00031980872
0.83984375 -0.0050644124 0.00038728383
0.859375 -0.0049238541 0.0004311502
0.87890625 -0.0047899384 0.00047163891
0.8984375 -0.004641484 0.00050060958
0.91796875 -0.0045007236 0.00051071956
0.9375 -0.0043815305 0.00052022739
0.95703125 -0.0042717936 0.00052406381
0.9765625 -0.0041534452 0.00053827857
0.99609375 -0.0040258519 0.00054370719
1.015625 -0.0038975702 0.00054302613
1.0351562 -0.003763063 0.00053543122
1.0546875 -0.0036334839 0.00052251194
1.0742188 -0.0034981538 0.00050859349
1.09375 -0.0033809945 0.00050590651
1.1132812 -0.0032971366 0.00049125149
1.1328125 -0.0032028458 0.00049007742
1.1523438 -0.0030987475 0.00050977551
1.171875 -0.0029979043 0.00052863269
1.1914062 -0.0029263466 0.00054092659
1.2109375 -0.0028957877 0.00054017257
1.2304688 -0.0028685734 0.00056393773
1.25 -0.002858113 0.00062255537
1.2695312 -0.0028157219 0.00065843358
1.2890625 -0.002772443 0.00068575918
1.3085938 -0.0027260392 0.00072770721
1.328125 -0.0026702572 0.00076243237
1.3476562 -0.0026109598 0.00078748816
1.3671875 -0.0025657836 0.00082736172
1.3867188 -0.0024941485 0.00080626188
1.40625 -0.0024169636 0.00075824724
1.4257812 -0.0023406543 0.00069706315
1.4453125 -0.0022602649 0.00061624052
1.4648438 -0.0021782244 0.00056235548
1.484375 -0.0020947947 0.00051579107
1.5039062 -0.0020404978 0.00049421743
1.5234375 -0.0019948027 0.00048662172
1.5429688 -0.0019385515 0.00046618697
1.5625 -0.0018867166 0.00045055957
1.5820312 -0.0018433866 0.0004538729
1.6015625 -0.0018048414 0.0004858523
1.6210938 -0.0017636317 0.00053228453
1.640625 -0.0017455487 0.00060546237
1.6601562 -0.0017400629 0.0006937247
1.6796875 -0.0017473759 0.00077996105
1.6992188 -0.0017564033 0.00082236586
1.71875 -0.0017753663 0.00086901667
1.7382812 -0.001800667 0.00093413834
1.7578125 -0.0018273998 0.0010046851
1.7773438 -0.0018669079 0.0010786673
1.796875 -0.0018931169 0.0011094773
1.8164062 -0.0019151284 0.0011457222
1.8359375 -0.0019301209 0.0011896031
1.8554688 -0.0019355066 0.0012266242
1.875 -0.0019151847 0.001213404
1.8945312 -0.0018518944 0.0010765967
1.9140625 -0.0017859538 0.00092630579
1.9335938 -0.0017159081 0.00076193022
1.953125 -0.0016357799 0.00057968856
1.9726562 -0.0015407279 0.0004642093
1.9921875 -0.0014288287 0.00052144987
2.0117188 -0.0013076961 0.00074406372
2.03125 -0.0011668671 0.0010576347
2.0507812 -0.0010110212 0.0014234695
2.0703125 -0.00090256786 0.0016391214
2.0898438 -0.00085538942 0.0017180712
2.109375 -0.00081073727 0.0017949352
2.1289062 -0.00074999473 0.0018736177
2.1484375 -0.00070655997 0.0019488325
2.1679688 -0.00066959099 0.0020259973
2.1875 -0.00063727726 0.0021042573
2.2070312 -0.00059975104 0.0022101566
2.2265625 -0.00057157297 0.0023362975
2.2460938 -0.00054260649 0.0024714306
2.265625 -0.00047652817 0.0027074991
2.2851562 -0.00039309845 0.0029919813
2.3046875 -0.000295061 0.0033365637
2.3242188 -0.00017289321 0.0037128185
2.34375 -0.00021548985 0.0036008438
2.3632812 -0.00028628903 0.0033998007
2.3828125 -0.00037438392 0.0031503742
2.4023438 -0.00048488969 0.002823752
2.421875 -0.00060990695 0.0024675399
2.4414062 -0.00075347655 0.0020480367
2.4609375 -0.00091668738 0.0015606513
2.4804688 -0.0010986542 0.0010014915
2.5 -0.0013198181 0.00037313548
2.5195312 -0.0014586824 0.00027808031
2.5390625 -0.0015228415 0.00042249463
2.5585938 -0.0016039919 0.00061791302
2.578125 -0.0017166024 0.00088311679
2.5976562 -0.0018414466 0.0012195439
2.6171875 -0.0019760246 0.0015969556
2.6367188 -0.0020879821 0.0018956714
2.65625 -0.0022202345 0.0022342155
2.6757812 -0.0022640269 0.0023282389
2.6953125 -0.0022077399 0.002171779
2.7148438 -0.0021431724 0.0019885471
2.734375 -0.0020670122 0.0017748887
2.7539062 -0.0019710861 0.0015271984
2.7734375 -0.0018641087 0.0012321381
2.7929688 -0.001749977 0.00089272711
2.8125 -0.0016212765 0.00054460111
2.8320312 -0.0014692305 0.00023896576
2.8515625 -0.0013199211 0.00041153869
2.8710938 -0.0012852979 0.00047214883
2.890625 -0.0012445144 0.00054849041
2.9101562 -0.0011895333 0.0006415581
2.9296875 -0.0011353469 0.00074973931
2.9492188 -0.001056038 0.00091998418
2.96875 -0.0010150394 0.00096570234
2.9882812 -0.0009987056 0.00095867387
3.0078125 -0.0009858143 0.00094078162
3.0273438 -0.00097578991 0.0009047735
3.046875 -0.00096993333 0.00086265437
3.0664062 -0.0009770745 0.00081853848
3.0859375 -0.00098945187 0.00077607242
3.1054688 -0.001008746 0.00073128854
3.125 -0.001035076 0.00065752049
3.1445312 -0.001034331 0.00062981288
3.1640625 -0.0010184528 0.00062538702
3.1835938 -0.0010124377 0.00059698238
3.203125 -0.0010161134 0.00056309523
3.2226562 -0.0010283014 0.00054577402
3.2421875 -0.0010296447 0.00052407285
3.2617188 -0.0010209388 0.00051318077
3.28125 -0.0010238554 0.00050340552
3.3007812 -0.0010220611 0.00050980065
3.3203125 -0.00099878685 0.00052379521
3.3398438 -0.00097481296 0.00053075842
3.359375 -0.00094760353 0.00052701963
3.3789062 -0.00092307604 0.00051928622
3.3984375 -0.00090097472 0.00051522524
3.4179688 -0.0008931727 0.00049762405
3.4375 -0.00089234367 0.00048034843
3.4570312 -0.00088629751 0.00046693932
3.4765625 -0.00088904545 0.00047116993
3.4960938 -0.0009051703 0.0004840945
3.515625 -0.00090985167 0.00048987926
3.5351562 -0.00091071715 0.00048702074
3.5546875 -0.00092277182 0.00048183592
3.5742188 -0.00094712035 0.00047416629
3.59375 -0.00097808051 0.00046821655
3.6132812 -0.0009902692 0.00047721548
3.6328125 -0.0010001838 0.00050341476
3.6523438 -0.0010110199 0.00054124285
3.671875 -0.0010153038 0.00056356464
3.6914062 -0.0010360051 0.00057256116
3.7109375 -0.0010586267 0.00058548849
3.7304688 -0.0010568949 0.00059281942
3.75 -0.0010550434 0.00058999714
3.7695312 -0.0010465031 0.00056882466
3.7890625 -0.0010367323 0.00054306326
3.8085938 -0.0010363266 0.00054646654
3.828125 -0.0010301533 0.00054619547
3.8476562 -0.0010033904 0.00054132165
3.8671875 -0.00097544335 0.00053858472
3.8867188 -0.00095285012 0.00053161558
3.90625 -0.00091950119 0.00051183109
3.9257812 -0.00087899144 0.0005020328
3.9453125 -0.00084334462 0.00049488702
3.9648438 -0.00081775891 0.00048351775
3.984375 -0.00078003869 0.00049071834
4.0039062 -0.00074704076 0.00051928497
4.0234375 -0.00071989926 0.00055627106
4.0429688 -0.00069152637 0.00059356659
4.0625 -0.00066696179 0.00061553044
4.0820312 -0.00065921552 0.00060827531
4.1015625 -0.00066013301 0.00059643076
4.1210938 -0.00065061193 0.00059614005
4.140625 -0.00063654433 0.00060701332
4.1601562 -0.00062441753 0.00061647213
4.1796875 -0.00062086414 0.00062069952
4.1992188 -0.00062135525 0.0006129979
4.21875 -0.00062651703 0.00060047177
4.2382812 -0.00063590436 0.00058618267
4.2578125 -0.00063784107 0.00057186752
4.2773438 -0.00063601755 0.00055543946
4.296875 -0.00064334377 0.00053071339
4.3164062 -0.00065392184 0.00050122445
4.3359375 -0.00067077389 0.00047079686
4.3554688 -0.00069883037 0.00043724513
4.375 -0.00073474219 0.00040369775
4.3945312 -0.00076629324 0.0003785726
4.4140625 -0.00079037531 0.00036012486
4.4335938 -0.00080160885 0.00034508673
4.453125 -0.00081347293 0.00033609936
4.4726562 -0.00083657497 0.00032482362
4.4921875 -0.00086332433 0.00032203137
4.5117188 -0.00088326681 0.00032365828
4.53125 -0.00090120891 0.00034221569
4.5507812 -0.00091929503 0.00037619113
4.5703125 -0.00093182695 0.00041510649
4.5898438 -0.00094495025 0.0004422512
4.609375 -0.00095953201 0.00047710344
4.6289062 -0.00097134933 0.00051758212
4.6484375 -0.00098927079 0.00057231368
4.6679688 -0.0009966554 0.00061795491
4.6875 -0.00097819884 0.00062639043
4.7070312 -0.0009555992 0.00062430079
4.7265625 -0.00091954053 0.00060709625
4.7460938 -0.00088401443 0.00058331717
4.765625 -0.00084894755 0.00056364748
4.7851562 -0.00080252728 0.00053299591
4.8046875 -0.00076790122 0.00049057027
4.8242188 -0.00073052264 0.00044170083
4.84375 -0.00070368112 0.00040322623
4.8632812 -0.00069789778 0.00035442182
4.8828125 -0.00069548762 0.00031360407
4.9023438 -0.0007011902 0.00027275094
4.921875 -0.00071658328 0.00024666835
4.9414062 -0.00072460441 0.00025034986
4.9609375 -0.00072838641 0.00028449011
4.9804688 -0.00071873084 0.00034113451
5 -0.00070379375 0.00039273459
5.0195312 -0.00068813011 0.00044953183
5.0390625 -0.00067458087 0.00049553523
5.0585938 -0.00066592052 0.00052839794
5.078125 -0.00066182419 0.00057369271
5.0976562 -0.0006592835 0.00062229591
5.1171875 -0.00064524036 0.00063285455
5.1367188 -0.00061697941 0.00061890775
5.15625 -0.00058087069 0.00060219014
5.1757812 -0.00054403782 0.00060629622
5.1953125 -0.00050411023 0.00061834782
5.2148438 -0.00046257899 0.00061302581
5.234375 -0.00041291565 0.00061885245
5.2539062 -0.00038252724 0.0006183981
5.2734375 -0.00037497933 0.00060825182
5.2929688 -0.00037774064 0.00059131164
5.3125 -0.00037859469 0.00058270966
5.3320312 -0.00038309465 0.00057980221
5.3515625 -0.00039922873 0.00059508479
5.3710938 -0.00041844473 0.00060853021
5.390625 -0.00043814369 0.00062871314
5.4101562 -0.00046262503 0.00064823084
5.4296875 -0.00049689102 0.00065673776
5.4492188 -0.0005365571 0.0006545585
5.46875 -0.00057985932 0.00064894571
5.4882812 -0.00061723741 0.00064230726
5.5078125 -0.00065297791 0.00062934236
5.5273438 -0.00067011957 0.00061425661
5.546875 -0.00067425882 0.00059315317
5.5664062 -0.00068313694 0.0005791961
5.5859375 -0.00069511512 0.00056988215
5.6054688 -0.00068905569 0.00057097102
5.625 -0.00068029207 0.00056252339
5.6445312 -0.00067952868 0.00054659886
5.6640625 -0.00067526255 0.00052636461
5.6835938 -0.00067460224 0.00051892381
5.703125 -0.0006672904 0.00050856873
5.7226562 -0.00065548163 0.00050527161
5.7421875 -0.00063867144 0.00050351622
5.7617188 -0.0006138069 0.00050965894
5.78125 -0.00058888401 0.00052075552
5.8007812 -0.00055656637 0.00053549274
5.8203125 -0.00051937557 0.00054860214
5.8398438 -0.00048863966 0.00055873022
5.859375 -0.00046333739 0.00056763629
5.8789062 -0.00044969958 0.00057731133
5.8984375 -0.00045182827 0.00057144282
5.9179688 -0.00046712837 0.0005586867
5.9375 -0.00049429337 0.00054510676
5.9570312 -0.00052822312 0.00053611678
5.9765625 -0.00054924902 0.00051326721
5.9960938 -0.00056047336 0.00050016591
6.015625 -0.00056266472 0.00049364024
6.0351562 -0.00056628367 0.00049108784
6.0546875 -0.00056076972 0.00048471366
6.0742188 -0.00055861905 0.0004744852
6.09375 -0.00055847808 0.00046561364
6.1132812 -0.00055780541 0.0004524213
6.1328125 -0.00056021267 0.00041984447
6.1523438 -0.00055899125 0.00039711968
6.171875 -0.00056326432 0.00039020613
6.1914062 -0.00056210011 0.00038436163
6.2109375 -0.00056379675 0.00038681925
6.2304688 -0.00056030784 0.00040167865
6.25 -0.00056732225 0.00042141877
6.2695312 -0.00057997482 0.00044480959
6.2890625 -0.00057880775 0.00045634058
6.3085938 -0.00057676778 0.00046300605
6.328125 -0.00056849497 0.00046957931
6.3476562 -0.0005594983 0.00048452704
6.3671875 -0.0005492476 0.00049472471
6.3867188 -0.00053882061 0.00051066555
6.40625 -0.00053155045 0.00052826489
6.4257812 -0.00050992805 0.00053595941
6.4453125 -0.00048755436 0.0005478369
6.4648438 -0.00047501238 0.00055828785
6.484375 -0.00046990444 0.00056229102
6.5039062 -0.00046062986 0.00056318634
6.5234375 -0.00044444565 0.00056116158
6.5429688 -0.00042959734 0.00053121345
6.5625 -0.00042482244 0.0005061281
6.5820312 -0.0004400875 0.00048600174
6.6015625 -0.00045908158 0.00046673794
6.6210938 -0.00047845755 0.0004530219
6.640625 -0.00049577378 0.00044407661
6.6601562 -0.00050818443 0.0004374278
6.6796875 -0.0005279269 0.00043317596
6.6992188 -0.0005554581 0.00042300199
6.71875 -0.00058527162 0.00041351945
6.7382812 -0.0006179758 0.0004204654
6.7578125 -0.00065180714 0.00043149768
6.7773438 -0.00068597227 0.00043942998
6.796875 -0.00071595698 0.00044952522
6.8164062 -0.00072084535 0.0004468894
6.8359375 -0.00071228352 0.00044314578
6.8554688 -0.00069557377 0.00043655473
6.875 -0.00067250556 0.00043396712
6.8945312 -0.00065619976 0.00043619113
6.9140625 -0.00064296595 0.00045122162
6.9335938 -0.00063834899 0.00047190076
6.953125 -0.00064404063 0.00049283418
6.9726562 -0.00066282738 0.00051251474
6.9921875 -0.00066999622 0.00050764404
7.0117188 -0.00067921752 0.00050233871
7.03125 -0.00069434862 0.00048712561
7.0507812 -0.0007075797 0.00046150253
7.0703125 -0.00071810241 0.00042961084
7.0898438 -0.0007413169 0.000393293
7.109375 -0.00077814379 0.00036146885
7.1289062 -0.00080991973 0.00034386335
7.1484375 -0.00083355874 0.00034648611
7.1679688 -0.00087055311 0.00036501076
7.1875 -0.00090836122 0.00038015326
7.2070312 -0.0009352687 0.00039120183
7.2265625 -0.00093215224 0.00038955271
7.2460938 -0.00092420634 0.00037411854
7.265625 -0.00091261049 0.00035299497
7.2851562 -0.00089921688 0.00034013364
7.3046875 -0.00087965915 0.00032700134
7.3242188 -0.00086409531 0.00032789516
7.34375 -0.00083536 0.00034371901
7.3632812 -0.0008033659 0.00035818316
7.3828125 -0.00078713088 0.00036461188
7.4023438 -0.00076818397 0.00037230902
7.421875 -0.00073866799 0.00039929423
7.4414062 -0.00071351434 0.00043059944
7.4609375 -0.00069212723 0.0004355507
7.4804688 -0.00068095762 0.00043251047
7.5 -0.00066899146 0.00041980049
7.5195312 -0.00065759529 0.00040978433
7.5390625 -0.00063900257 0.00040140203
7.5585938 -0.00061864987 0.0003840965
7.578125 -0.00060110739 0.00037319387
7.5976562 -0.0005797071 0.00036035077
7.6171875 -0.00056105437 0.00035035416
7.6367188 -0.00055207765 0.00034644234
7.65625 -0.00055544328 0.00034212088
7.6757812 -0.00055510223 0.00033918687
7.6953125 -0.00054269283 0.00033162939
7.7148438 -0.00052792733 0.0003208226
7.734375 -0.00052285079 0.00031280167
7.7539062 -0.00052954083 0.00031790909
7.7734375 -0.00053792346 0.00031891743
7.7929688 -0.00054692082 0.00032122421
7.8125 -0.00055816326 0.00033437441
7.8320312 -0.00056676795 0.00033591187
7.8515625 -0.0005598196 0.00032452415
7.8710938 -0.00054609131 0.00031441315
7.890625 -0.00053261258 0.00031847269
7.9101562 -0.00053749071 0.0003310091
7.9296875 -0.00054998206 0.00034936783
7.9492188 -0.00056315832 0.00036556876
7.96875 -0.00056589405 0.00036056244
7.9882812 -0.00057478183 0.0003548062
8.0078125 -0.00058233974 0.00035433
8.0273438 -0.00058388459 0.00036931959
8.046875 -0.00059286413 0.00040920367
8.0664062 -0.00059819611 0.00045841959
8.0859375 -0.00058773205 0.00052259228
8.1054688 -0.00057138636 0.00060177774
8.125 -0.00056145901 0.00069941687
8.1445312 -0.00060808747 0.00070251892
8.1640625 -0.00065036473 0.00068642892
8.1835938 -0.00068076455 0.00069280015
8.203125 -0.00071964743 0.0006926721
8.2226562 -0.00077892951 0.00067279725
8.2421875 -0.00084970358 0.00064297232
8.2617188 -0.00091011494 0.00060290434
8.28125 -0.00096205599 0.00055792236
8.3007812 -0.001006263 0.00050034476
8.3203125 -0.0010219495 0.00046544454
8.3398438 -0.0010081365 0.00043108037
8.359375 -0.00099750048 0.0003926552
8.3789062 -0.00099442 0.00037033725
8.3984375 -0.00099789441 0.00036615796
8.4179688 -0.0010066017 0.00037480751
8.4375 -0.001026285 0.00039790563
8.4570312 -0.0010522848 0.0004422509
8.4765625 -0.0010794549 0.00049790831
8.4960938 -0.0010917797 0.00054698643
8.515625 -0.0010896145 0.0005723845
8.5351562 -0.0010767965 0.00058996138
8.5546875 -0.0010764359 0.00063969549
8.5742188 -0.0010815817 0.0007035393
8.59375 -0.0011011579 0.00076648714
8.6132812 -0.0011331207 0.00083983289
8.6328125 -0.0011700472 0.0009330873
8.6523438 -0.0011790233 0.0009402095
8.671875 -0.0011753977 0.00091130223
8.6914062 -0.0011834413 0.00090839654
8.7109375 -0.0011949532 0.00090667444
8.7304688 -0.001201555 0.00089576104
8.75 -0.0011879036 0.00085654254
8.7695312 -0.0011742023 0.00083779252
8.7890625 -0.0011602613 0.00081733773
8.8085938 -0.0011202283 0.0007749407
8.828125 -0.0010819168 0.00074030054
8.8476562 -0.0010580027 0.00073727926
8.8671875 -0.0010466897 0.00073841874
8.8867188 -0.0010270975 0.00074121745
8.90625 -0.0010008405 0.00075476141
8.9257812 -0.00098186204 0.00076068376
8.9453125 -0.00097309573 0.00076993556
8.9648438 -0.00097491974 0.00079090746
8.984375 -0.00098320608 0.00080764911
9.0039062 -0.00099204073 0.00080848495
9.0234375 -0.00098840445 0.00080145161
9.0429688 -0.00098350918 0.00079116859
9.0625 -0.00098186465 0.00077342806
9.0820312 -0.00097663624 0.00075667074
9.1015625 -0.00097213387 0.00074621246
9.1210938 -0.00097426982 0.00075498511
9.140625 -0.00097573864 0.00074982346
9.1601562 -0.00098529628 0.00075132161
9.1796875 -0.00098469459 0.00076331908
9.1992188 -0.00098170781 0.00076156635
9.21875 -0.00097649047 0.00076599126
9.2382812 -0.00097992789 0.00075532087
9.2578125 -0.0009981768 0.00073864055
9.2773438 -0.001015086 0.00070538033
9.296875 -0.0010190565 0.00063827846
9.3164062 -0.0010490423 0.00059931885
9.3359375 -0.0010946814 0.00060603527
9.3554688 -0.0011479658 0.0006503664
9.375 -0.0011884004 0.00071858135
9.3945312 -0.0012133524 0.00077933105
9.4140625 -0.0011916977 0.00074042458
9.4335938 -0.0011752984 0.0006993149
9.453125 -0.0011517559 0.00064851258
9.4726562 -0.0011344365 0.00063807801
9.4921875 -0.0011068757 0.00063033564
9.5117188 -0.0010659787 0.00057794967
9.53125 -0.0010200895 0.00049218174
9.5507812 -0.00097752632 0.00038231798
9.5703125 -0.00093507794 0.00026459509
9.5898438 -0.00092068425 0.00023777209
9.609375 -0.00090054729 0.00025448069
9.6289062 -0.00088282664 0.00029897864
9.6484375 -0.00086270168 0.0003707881
9.6679688 -0.00084779525 0.00044116719
9.6875 -0.00083426942 0.00051049671
9.7070312 -0.00082203634 0.00057078859
9.7265625 -0.00080499736 0.00063089898
9.7460938 -0.00077369515 0.00070559743
9.765625 -0.00072996765 0.00078826726
9.7851562 -0.00072321864 0.00077109098
9.8046875 -0.00072117185 0.00074040839
9.8242188 -0.00071837435 0.00072176696
9.84375 -0.00071839848 0.00068431355
9.8632812 -0.00073473886 0.00061188632
9.8828125 -0.00076853655 0.00052888906
9.9023438 -0.00079950477 0.00047116974
9.921875 -0.00082254229 0.00043003888
9.9414062 -0.00083019841 0.00040404447
9.9609375 -0.00082405775 0.00042338371
9.9804688 -0.00079562568 0.00048606918
10 -0.00076192292 0.00053101296
10.019531 -0.00077112742 0.00050477957
10.039062 -0.00077796187 0.0004666232
10.058594 -0.00081823249 0.00043172103
10.078125 -0.00085609031 0.00041876166
10.097656 -0.00090027518 0.00042286003
10.117188 -0.00095269182 0.00044931473
10.136719 -0.0010112913 0.00049761207
10.15625 -0.0010921774 0.00059780028
10.175781 -0.0011805395 0.00075670924
10.195312 -0.0012358335 0.00084864949
10.214844 -0.0012753218 0.00094056195
10.234375 -0.0013070343 0.0010401155
10.253906 -0.0012898487 0.0010276767
10.273438 -0.0012665254 0.0010160374
10.292969 -0.0012421903 0.00097345974
10.3125 -0.0011990412 0.00090547904
10.332031 -0.0011518675 0.00080573551
10.351562 -0.0011095002 0.00067428354
10.371094 -0.0010680221 0.00054946964
10.390625 -0.0010131286 0.0004408239
10.410156 -0.00095959857 0.00038574757
10.429688 -0.00092824028 0.00037274952
10.449219 -0.00091811174 0.00037733615
10.46875 -0.0009024863 0.00037470402
10.488281 -0.00089426237 0.00036681339
10.507812 -0.00089008566 0.00034523135
10.527344 -0.00088832915 0.00033385458
10.546875 -0.00089628992 0.00032202668
10.566406 -0.00090840556 0.00031928197
10.585938 -0.00092405561 0.0003133886
10.605469 -0.00095376279 0.00030622301
10.625 -0.0009898642 0.0003148298
10.644531 -0.0010277455 0.00034626007
10.664062 -0.0010614657 0.00037788131
10.683594 -0.0010837942 0.00040915408
10.703125 -0.0011094629 0.00044432519
10.722656 -0.0011389759 0.00048603759
10.742188 -0.0012132252 0.0006074116
10.761719 -0.0013046766 0.00076739003
10.78125 -0.0014062624 0.0009843807
10.800781 -0.001512961 0.001228034
10.820312 -0.0015251854 0.0011953562
10.839844 -0.0015165878 0.0011498045
10.859375 -0.001507323 0.0010906477
10.878906 -0.0014941633 0.0010278352
10.898438 -0.0014830979 0.00096682946
10.917969 -0.0014378895 0.00081494372
10.9375 -0.0013765517 0.00062188462
10.957031 -0.0012985579 0.00043170297
10.976562 -0.0011988444 0.00034952258
10.996094 -0.0011692575 0.00036247366
11.015625 -0.0011619186 0.00036510123
11.035156 -0.0011537024 0.00038434445
11.054688 -0.0011419108 0.00041455388
11.074219 -0.001116601 0.00047299589
11.09375 -0.0010821166 0.00052754509
11.113281 -0.0010571002 0.0005420137
11.132812 -0.0010429989 0.00054662819
11.152344 -0.0010103816 0.00057884389
11.171875 -0.00097820809 0.00062881799
11.191406 -0.00094261222 0.00067720427
11.210938 -0.00091956395 0.00071634039
11.230469 -0.00091824481 0.00070291491
11.25 -0.0009314953 0.00067210643
11.269531 -0.00093615954 0.00065001301
11.289062 -0.00093766912 0.00062917645
11.308594 -0.00093693343 0.00064651007
11.328125 -0.00093401866 0.00068051464
11.347656 -0.00091752215 0.00073908869
11.367188 -0.00087915192 0.00084899405
11.386719 -0.00089147555 0.00084495917
11.40625 -0.0009291146 0.00079466238
11.425781 -0.00097402106 0.00074136164
11.445312 -0.0010260335 0.00066146075
11.464844 -0.001087535 0.00056532974
11.484375 -0.0011617266 0.00045917893
11.503906 -0.0012257659 0.00038638038
11.523438 -0.0012762369 0.00033733412
11.542969 -0.0013280286 0.00030505456
11.5625 -0.0013599285 0.00032415958
11.582031 -0.0013417491 0.00034275065
11.601562 -0.0013239078 0.00035549383
11.621094 -0.0013173077 0.00036096214
11.640625 -0.001302903 0.00035832786
11.660156 -0.0012919777 0.00035960152
11.679688 -0.0012711185 0.00035583998
11.699219 -0.0012577246 0.00034475028
11.71875 -0.0012508697 0.00033162108
11.738281 -0.0012427422 0.00032557024
11.757812 -0.0012334042 0.00031953662
11.777344 -0.0012253271 0.00031324977
11.796875 -0.0012262683 0.00029804983
11.816406 -0.0012334003 0.00029822671
11.835938 -0.0012520137 0.00031297465
11.855469 -0.001296128 0.00035798027
11.875 -0.0013414703 0.0004313482
11.894531 -0.0013895524 0.00049636757
11.914062 -0.0014287365 0.00052378934
11.933594 -0.001461965 0.00054872587
11.953125 -0.0014953699 0.00057527369
11.972656 -0.0015445158 0.00062029677
11.992188 -0.0015926045 0.00066810917
12.011719 -0.0016416052 0.00069731328
12.03125 -0.0016768131 0.00070388204
12.050781 -0.0017018117 0.00069650393
12.070312 -0.0017233376 0.00070323375
12.089844 -0.0017676874 0.00078669624
12.109375 -0.0018069934 0.00086925604
12.128906 -0.0018180663 0.00087622148
12.148438 -0.0018183798 0.00086509469
12.167969 -0.0018174252 0.00083826015
12.1875 -0.001818648 0.00083404634
12.207031 -0.0018350242 0.00086909286
12.226562 -0.0018618499 0.00089771593
12.246094 -0.0018916299 0.00092141822
12.265625 -0.0019063215 0.00094850862
12.285156 -0.0019176778 0.00097891294
12.304688 -0.0019284666 0.0010039094
12.324219 -0.0019415841 0.0010298215
12.34375 -0.0019661836 0.0011045693
12.363281 -0.0019905484 0.0012170255
12.382812 -0.001956184 0.0011537189
12.402344 -0.0019076617 0.0010402534
12.421875 -0.0018489141 0.00090907064
12.441406 -0.0017851831 0.00075164349
12.460938 -0.0017338042 0.00060850167
12.480469 -0.0016716632 0.00045409959
12.5 -0.0015955672 0.00033245792
12.519531 -0.0015182258 0.00033530005
12.539062 -0.0014496857 0.00048840441
12.558594 -0.0013984683 0.00064197131
12.578125 -0.0013898634 0.0007135841
12.597656 -0.0013810173 0.00080180153
12.617188 -0.0013480729 0.00089882846
12.636719 -0.0013245596 0.0009833678
12.65625 -0.0013057192 0.0010715944
12.675781 -0.0013001634 0.0011122842
12.695312 -0.0012741753 0.0012081906
12.714844 -0.0012436567 0.0013185926
12.734375 -0.0012142798 0.0014441073
12.753906 -0.0011735914 0.0015856239
12.773438 -0.0011266035 0.001767203
12.792969 -0.001080853 0.0019227345
12.8125 -0.001083984 0.0019234592
12.832031 -0.0010763842 0.001939639
12.851562 -0.0011073467 0.0018688532
12.871094 -0.0011539135 0.0017533829
12.890625 -0.0012173492 0.0015914182
12.910156 -0.0012946301 0.0014176508
12.929688 -0.0013735916 0.0012440419
12.949219 -0.0014718065 0.0010493461
12.96875 -0.0015774925 0.00085518931
12.988281 -0.0016356237 0.0007664062
13.007812 -0.0017067722 0.000675681
13.027344 -0.0017758757 0.00062331404
13.046875 -0.0018253721 0.00059917531
13.066406 -0.0018621601 0.00058003022
13.085938 -0.0018840336 0.00056562933
13.105469 -0.0019035042 0.00055289603
13.125 -0.0019267396 0.00053698758
13.144531 -0.0019408345 0.00052499899
13.164062 -0.0019735672 0.00052126686
13.183594 -0.0019996152 0.00052709843
13.203125 -0.002013303 0.00054104588
13.222656 -0.002023657 0.00056044436
13.242188 -0.0020306197 0.00056829478
13.261719 -0.0020468788 0.00057618084
13.28125 -0.0020732864 0.00058378447
13.300781 -0.0020935214 0.00059481377
13.320312 -0.0021186435 0.00061170966
13.339844 -0.002139092 0.00062369608
13.359375 -0.0021565188 0.00063634403
13.378906 -0.0021733005 0.00064326018
13.398438 -0.0021863108 0.00062687721
13.417969 -0.0022018561 0.00060914942
13.4375 -0.0022215646 0.00059739837
13.457031 -0.0022330679 0.00058165609
13.476562 -0.0022499795 0.00055940198
13.496094 -0.0022771667 0.00054787098
13.515625 -0.002307942 0.00053851472
13.535156 -0.002338951 0.00052889971
13.554688 -0.002380925 0.00054331784
13.574219 -0.0024259543 0.00055958474
13.59375 -0.0024772864 0.00057724807
13.613281 -0.0025301075 0.00058859494
13.632812 -0.0025834037 0.00060929121
13.652344 -0.0026327448 0.00063494773
13.671875 -0.002660833 0.00063203353
13.691406 -0.0026828102 0.00061818605
13.710938 -0.0026961548 0.00059715659
13.730469 -0.0027075463 0.00058409458
13.75 -0.0027111619 0.00057069866
13.769531 -0.0027082765 0.00055448367
13.789062 -0.0027069822 0.00052464787
13.808594 -0.0026854108 0.00048574182
13.828125 -0.002663651 0.0004485048
13.847656 -0.0026457442 0.00041688361
13.867188 -0.0026351176 0.00039740405
13.886719 -0.0026319056 0.00039151731
13.90625 -0.0026268049 0.00039563604
13.925781 -0.0026185084 0.00042173397
13.945312 -0.0026174517 0.00045728844
13.964844 -0.0026206319 0.00047466221
13.984375 -0.0026415036 0.00046040866
14.003906 -0.0026481233 0.00045790319
14.023438 -0.0026439651 0.0004669047
14.042969 -0.002635915 0.00047956558
14.0625 -0.002639052 0.00048237643
14.082031 -0.0026476507 0.00048732641
14.101562 -0.0026577002 0.00048652155
14.121094 -0.0026669584 0.00047465002
14.140625 -0.0026777807 0.00046741908
14.160156 -0.0026767806 0.00047392517
14.179688 -0.0026650113 0.00050110287
14.199219 -0.0026588072 0.00053647648
14.21875 -0.0026652933 0.00055092435
14.238281 -0.0026773142 0.00055607226
14.257812 -0.0026910333 0.00055118948
14.277344 -0.0027002103 0.00054308213
14.296875 -0.002716448 0.0005253622
14.316406 -0.0027277694 0.00051075207
14.335938 -0.0027418041 0.00049554062
14.355469 -0.0027515364 0.00047874508
14.375 -0.0027585506 0.00045227468
14.394531 -0.002756753 0.00043260704
14.414062 -0.0027604835 0.0004213095
14.433594 -0.0027598406 0.00041691692
14.453125 -0.0027563819 0.00040580742
14.472656 -0.0027669952 0.00039151419
14.492188 -0.0027857667 0.00039753813
14.511719 -0.0028026984 0.00040410303
14.53125 -0.0028204258 0.00040926384
14.550781 -0.0028512734 0.00039891081
14.570312 -0.0028785537 0.00038191741
14.589844 -0.0028990884 0.00036199622
14.609375 -0.0029242579 0.00035081812
14.628906 -0.0029416523 0.00035553739
14.648438 -0.002944388 0.00035200092
14.667969 -0.0029458896 0.00036283383
14.6875 -0.0029451717 0.000372008
14.707031 -0.0029413792 0.00038760159
14.726562 -0.002941418 0.00038731589
14.746094 -0.0029366189 0.00038904715
14.765625 -0.0029437257 0.00038783854
14.785156 -0.0029628156 0.00038241161
14.804688 -0.0029857661 0.0003654179
14.824219 -0.0030211518 0.00034039482
14.84375 -0.0030473523 0.00032526779
14.863281 -0.0030715916 0.00031637347
14.882812 -0.003090834 0.00030144925
14.902344 -0.0031030425 0.00028822636
14.921875 -0.0031034906 0.00028380448
14.941406 -0.0030965897 0.00029321199
14.960938 -0.0030796119 0.00033270044
14.980469 -0.0030606165 0.00039368294
15 -0.0030394439 0.00046916045
15.019531 -0.0030183152 0.00057059769
15.039062 -0.0030097429 0.00070031878
15.058594 -0.00300041 0.00086023932
15.078125 -0.003014031 0.00097041477
15.097656 -0.0030631004 0.00098862298
15.117188 -0.0031141629 0.00097801645
15.136719 -0.0031632742 0.00099033629
15.15625 -0.0032117773 0.0010176827
15.175781 -0.003259185 0.0010467001
15.195312 -0.0033092701 0.0010646058
15.214844 -0.0033528711 0.0010857812
15.234375 -0.0033925257 0.0011165366
15.253906 -0.0034247457 0.0011596677
15.273438 -0.0034428509 0.0012075436
15.292969 -0.003445517 0.0012969104
15.3125 -0.0034311268 0.0013961502
15.332031 -0.0034199794 0.0014928652
15.351562 -0.0034665977 0.001445925
15.371094 -0.0035176377 0.0013814539
15.390625 -0.00357384 0.0013044611
15.410156 -0.0036286173 0.0012444612
15.429688 -0.003691009 0.0011748543
15.449219 -0.0037650582 0.0010756781
15.46875 -0.0038344941 0.00098016336
15.488281 -0.003915402 0.00084154937
15.507812 -0.0040064414 0.00067266969
15.527344 -0.0040728816 0.00057486351
15.546875 -0.0041253552 0.00052205067
15.566406 -0.0041787942 0.00046380938
15.585938 -0.0042351506 0.00039271957
15.605469 -0.0042844003 0.00033504429
15.625 -0.0043249513 0.00029661636
15.644531 -0.0043756965 0.00027030357
15.664062 -0.0044479932 0.0002391146
15.683594 -0.0045275177 0.00021748862
15.703125 -0.0046128692 0.00024016012
15.722656 -0.0046967554 0.00030764775
15.742188 -0.0047529028 0.00032478737
15.761719 -0.0048044021 0.00034031254
15.78125 -0.0048530278 0.00034643575
15.800781 -0.0048953606 0.0003431654
15.820312 -0.0049348221 0.00034252506
15.839844 -0.0049610522 0.00033521129
15.859375 -0.0049835702 0.00033344732
15.878906 -0.005010601 0.00034646367
15.898438 -0.0050362335 0.00035229473
15.917969 -0.0050967842 0.00038114553
15.9375 -0.0051595557 0.00044189399
15.957031 -0.0052272892 0.00049593563
15.976562 -0.0052834946 0.00051748069
15.996094 -0.0053310349 0.0005263859
16.015625 -0.005376889 0.00054217903
16.035156 -0.0054256071 0.00058866637
16.054688 -0.0054779368 0.00064339089
16.074219 -0.00553919 0.00070886077
16.09375 -0.0055924378 0.00072340899
16.113281 -0.0056383527 0.00072545391
16.132812 -0.0056714948 0.00073174531
16.152344 -0.0057173629 0.00075486277
16.171875 -0.0057786123 0.00079105795
16.191406 -0.0058359218 0.00083274919
16.210938 -0.0058629466 0.00081644505
16.230469 -0.005888007 0.00078358556
16.25 -0.0059028696 0.00074075661
16.269531 -0.0059349487 0.00071781516
16.289062 -0.0059863697 0.00070807478
16.308594 -0.0060440765 0.00068962153
16.328125 -0.0060940282 0.00066616471
16.347656 -0.0061404615 0.00064408637
16.367188 -0.0061949177 0.00062565213
16.386719 -0.0062509164 0.00061218145
16.40625 -0.0063076387 0.00059522981
16.425781 -0.0063635989 0.00057343498
16.445312 -0.006421984 0.00055767183
16.464844 -0.0064767504 0.00053709844
16.484375 -0.0065318661 0.00050655635
16.503906 -0.0065956555 0.00048203692
16.523438 -0.0066564138 0.00045543598
16.542969 -0.006717724 0.00043725419
16.5625 -0.0067840016 0.00043396645
16.582031 -0.0068526926 0.0004302812
16.601562 -0.0069189216 0.00043171222
16.621094 -0.0069861628 0.00043055985
16.640625 -0.0070581562 0.00042422088
16.660156 -0.0071320293 0.0004173491
16.679688 -0.0072111096 0.00042364512
16.699219 -0.0072989952 0.00043037322
16.71875 -0.0074050539 0.00045619978
16.738281 -0.007516973 0.0004829065
16.757812 -0.0076358398 0.00052076482
16.777344 -0.007758937 0.00056012694
16.796875 -0.0078779876 0.00059467219
16.816406 -0.0080035961 0.00063270187
16.835938 -0.0081332387 0.00067436958
16.855469 -0.0082675913 0.0007218636
16.875 -0.0084009973 0.00077611631
16.894531 -0.0085294112 0.0008335135
16.914062 -0.0086587295 0.0008923478
16.933594 -0.0087953928 0.00095710716
16.953125 -0.0089353925 0.001038299
16.972656 -0.0090943098 0.0011246351
16.992188 -0.0092185198 0.001107689
17.011719 -0.0093362787 0.0010742447
17.03125 -0.0094493327 0.0010169189
17.050781 -0.009566467 0.00095777917
17.070312 -0.009683065 0.00089915009
17.089844 -0.0097960529 0.00081513541
17.109375 -0.0099006002 0.00073583436
17.128906 -0.010006375 0.00065476624
17.148438 -0.010106132 0.0005438098
17.167969 -0.010204945 0.00047466771
17.1875 -0.010313285 0.00042414984
17.207031 -0.010421972 0.00037405182
17.226562 -0.010532912 0.00032202464
17.246094 -0.010644627 0.00027287113
17.265625 -0.010759584 0.00024327163
17.285156 -0.010889671 0.00022809069
17.304688 -0.011030065 0.00021407121
17.324219 -0.011166177 0.00020949006
17.34375 -0.011317796 0.00020936105
17.363281 -0.011467662 0.00020873582
17.382812 -0.011612016 0.00021420661
17.402344 -0.011745994 0.00021363421
17.421875 -0.01188302 0.00021354724
17.441406 -0.012039716 0.00021385452
17.460938 -0.01220096 0.00021279885
17.480469 -0.012354366 0.00023146962
17.5 -0.012504371 0.00025917781
17.519531 -0.012665737 0.00028998989
17.539062 -0.012838847 0.00032751012
17.558594 -0.013014526 0.00038000707
17.578125 -0.013191723 0.00044316293
17.597656 -0.013383617 0.00047085941
17.617188 -0.013578558 0.00048390857
17.636719 -0.013794003 0.00048575124
17.65625 -0.014008299 0.00051021709
17.675781 -0.014218668 0.00054170711
17.695312 -0.014433069 0.00056314337
17.714844 -0.014651708 0.00059137964
17.734375 -0.014873775 0.0006090708
17.753906 -0.015097674 0.00063328725
17.773438 -0.015308331 0.00071102871
17.792969 -0.015523847 0.00080229967
17.8125 -0.015747722 0.00089766804
17.832031 -0.015988525 0.00096686253
17.851562 -0.016228218 0.0010548484
17.871094 -0.016466691 0.0011801459
17.890625 -0.016703791 0.0013297669
17.910156 -0.016944717 0.0015048947
17.929688 -0.017182567 0.0016967487
17.949219 -0.017452548 0.0018067819
17.96875 -0.017745298 0.0018672179
17.988281 -0.018106958 0.0017734738
18.007812 -0.018479425 0.0016878894
18.027344 -0.018875423 0.0015977646
18.046875 -0.019280639 0.0014783785
18.066406 -0.019712896 0.0013100483
18.085938 -0.020161002 0.0011183951
18.105469 -0.02062039 0.0008984884
18.125 -0.021081818 0.00069515898
18.144531 -0.021541854 0.00055510486
18.164062 -0.021981999 0.0004861109
18.183594 -0.022411383 0.00046464257
18.203125 -0.0228549 0.00044636098
18.222656 -0.023303562 0.00041738632
18.242188 -0.023760618 0.00040631958
18.261719 -0.024237125 0.00040496995
18.28125 -0.024707818 0.00042650529
18.300781 -0.025188574 0.00043107116
18.320312 -0.025700133 0.00043293664
18.339844 -0.02622487 0.00042452694
18.359375 -0.026758399 0.00042923915
18.378906 -0.027302352 0.00042658197
18.398438 -0.027871086 0.00041760427
18.417969 -0.028443324 0.00042051428
18.4375 -0.029022413 0.00044141213
18.457031 -0.029618289 0.0004621038
18.476562 -0.03023385 0.00047530938
18.496094 -0.030877021 0.0004826302
18.515625 -0.03154808 0.00047158363
18.535156 -0.032255589 0.00045035324
18.554688 -0.032992642 0.00043527902
18.574219 -0.033773724 0.00040621716
18.59375 -0.034577629 0.00039692359
18.613281 -0.035407271 0.00038616476
18.632812 -0.036259737 0.00036679922
18.652344 -0.037137385 0.00034145316
18.671875 -0.038042188 0.00032714394
18.691406 -0.03898356 0.00031669597
18.710938 -0.03994594 0.00033508594
18.730469 -0.040947723 0.0003631146
18.75 -0.041976893 0.00039575571
18.769531 -0.043051749 0.00040947817
18.789062 -0.044179684 0.00040353293
18.808594 -0.04533799 0.00040078137
18.828125 -0.046542513 0.00040123775
18.847656 -0.047798723 0.00040240005
18.867188 -0.049101697 0.00039248902
18.886719 -0.050454972 0.00038003879
18.90625 -0.051874077 0.00036691636
18.925781 -0.053358199 0.00035673125
18.945312 -0.054913846 0.0003429887
18.964844 -0.056531851 0.00033068133
18.984375 -0.058211064 0.00032201543
19.003906 -0.059970571 0.00031978757
19.023438 -0.061812144 0.00031743343
19.042969 -0.063740358 0.00031387301
19.0625 -0.065774234 0.00031220664
19.082031 -0.067909659 0.00029871894
19.101562 -0.070151453 0.00027686462
19.121094 -0.072497231 0.00025305242
19.140625 -0.074953561 0.00023219421
19.160156 -0.077546119 0.00021188744
19.179688 -0.080279274 0.00019804096
19.199219 -0.083159713 0.0001917988
19.21875 -0.086201796 0.00018759731
19.238281 -0.089405773 0.00019717511
19.257812 -0.092775786 0.00020520446
19.277344 -0.09634499 0.00021922103
19.296875 -0.10013236 0.00022842941
19.316406 -0.10416072 0.00023405896
19.335938 -0.10844813 0.00023138206
19.355469 -0.11300567 0.00023803341
19.375 -0.11784738 0.00024440308
19.394531 -0.12300661 0.00024799391
19.414062 -0.12851139 0.00026293715
19.433594 -0.13441069 0.00025142809
19.453125 -0.14074162 0.00024566927
19.472656 -0.14753759 0.0002522265
19.492188 -0.15483013 0.00027112083
19.511719 -0.16266782 0.0003044334
19.53125 -0.17111481 0.00034177575
19.550781 -0.18023918 0.00038571451
19.570312 -0.19010444 0.00042612244
19.589844 -0.2007777 0.00046702832
19.609375 -0.21232692 0.00052369348
19.628906 -0.22487945 0.0005617945
19.648438 -0.23854455 0.00057443531
19.667969 -0.25345132 0.00058373553
19.6875 -0.26973749 0.00060038932
19.707031 -0.2875629 0.00061298732
19.726562 -0.3070892 0.00061539313
19.746094 -0.32852969 0.00062507145
19.765625 -0.35212099 0.00064147378
19.785156 -0.37810852 0.00064952051
19.804688 -0.40680112 0.00064658121
19.824219 -0.43854896 0.0006517768
19.84375 -0.4737382 0.0006489114
19.863281 -0.51280419 0.0006506503
19.882812 -0.55624501 0.00064545147
19.902344 -0.6046312 0.00062882918
19.921875 -0.65863422 0.00060506205
19.941406 -0.71900226 0.0005754827
19.960938 -0.78660349 0.00053400203
19.980469 -0.86242952 0.0004859697
20 -0.94761687 0.00044594894
&
@target G0.S1
@type xydy
0 -0.69140996 0.004416606
0.01953125 -0.67061303 0.0044138072
0.0390625 -0.65142198 0.0044271879
0.05859375 -0.63367127 0.0044435108
0.078125 -0.61720828 0.0044728219
0.09765625 -0.60189052 0.0045097443
0.1171875 -0.58762519 0.0045369618
0.13671875 -0.57430224 0.0045645085
0.15625 -0.56181306 0.0046110173
0.17578125 -0.55009418 0.0046645071
0.1953125 -0.53907797 0.0047345022
0.21484375 -0.52870408 0.0048184504
0.234375 -0.51890857 0.0049107316
0.25390625 -0.50964406 0.0049932604
0.2734375 -0.5008699 0.0050804159
0.29296875 -0.49254552 0.00516814
0.3125 -0.48463252 0.005261266
0.33203125 -0.47709073 0.0053527045
0.3515625 -0.46990397 0.0054340335
0.37109375 -0.4630345 0.00551761
0.390625 -0.45644358 0.0056135572
0.41015625 -0.45013715 0.0057010766
0.4296875 -0.44409484 0.0057881505
0.44921875 -0.43830093 0.0058699664
0.46875 -0.43274141 0.0059419449
0.48828125 -0.42740117 0.0059957702
0.5078125 -0.42225979 0.0060415177
0.52734375 -0.41729545 0.0060873182
0.546875 -0.41250736 0.006127343
0.56640625 -0.40789081 0.0061695721
0.5859375 -0.40343538 0.0062333244
0.60546875 -0.39912268 0.0063109409
0.625 -0.39494357 0.0063844412
0.64453125 -0.39088134 0.0064768525
0.6640625 -0.38694895 0.006576821
0.68359375 -0.38313132 0.0066689229
0.703125 -0.37942376 0.0067763288
0.72265625 -0.3758233 0.0068797468
0.7421875 -0.37231997 0.0069791632
0.76171875 -0.36892152 0.0070761549
0.78125 -0.36561374 0.0071893266
0.80078125 -0.36239213 0.0072823269
0.8203125 -0.35926615 0.0073297984
0.83984375 -0.35620832 0.0073996108
0.859375 -0.35319178 0.0075327824
0.87890625 -0.35024498 0.0076706326
0.8984375 -0.34736075 0.0078283311
0.91796875 -0.34452963 0.007969657
0.9375 -0.34175512 0.0081129587
0.95703125 -0.33903715 0.0082428624
0.9765625 -0.33638042 0.008393921
0.99609375 -0.33378013 0.0085572169
1.015625 -0.33123363 0.0087201983
1.0351562 -0.32874722 0.0088832464
1.0546875 -0.32631982 0.0090336076
1.0742188 -0.32395946 0.0091703406
1.09375 -0.32163863 0.0093182488
1.1132812 -0.31933253 0.0095400243
1.1328125 -0.31707505 0.0097477565
1.1523438 -0.31484038 0.0099839765
1.171875 -0.31263662 0.010199479
1.1914062 -0.3104917 0.010371051
1.2109375 -0.30837505 0.010600326
1.2304688 -0.30629695 0.010822818
1.25 -0.30425222 0.011051748
1.2695312 -0.30222439 0.011352354
1.2890625 -0.3002357 0.011641099
1.3085938 -0.29828359 0.011919855
1.328125 -0.29635018 0.012186661
1.3476562 -0.29444611 0.012440959
1.3671875 -0.29257182 0.012685771
1.3867188 -0.2907499 0.012879255
1.40625 -0.28896167 0.013068033
1.4257812 -0.28722027 0.013233006
1.4453125 -0.28557292 0.01324927
1.4648438 -0.28396203 0.013251818
1.484375 -0.28239218 0.013227729
1.5039062 -0.28085299 0.013190352
1.5234375 -0.27935052 0.013157943
1.5429688 -0.27788908 0.013126356
1.5625 -0.27645984 0.013088236
1.5820312 -0.27505591 0.013037647
1.6015625 -0.27367148 0.01298459
1.6210938 -0.27228715 0.012968904
1.640625 -0.27091036 0.012974581
1.6601562 -0.26955828 0.012962124
1.6796875 -0.26823069 0.012913486
1.6992188 -0.2669312 0.01283005
1.71875 -0.26566627 0.012759536
1.7382812 -0.2644182 0.012683761
1.7578125 -0.26317108 0.012607261
1.7773438 -0.26193148 0.01252882
1.796875 -0.2607058 0.012404261
1.8164062 -0.25948879 0.012275537
1.8359375 -0.25827924 0.012155805
1.8554688 -0.25709563 0.012033335
1.875 -0.25591725 0.01198316
1.8945312 -0.25472413 0.012064367
1.9140625 -0.25354825 0.012162816
1.9335938 -0.25238586 0.012256131
1.953125 -0.2512394 0.01233955
1.9726562 -0.25010704 0.012415311
1.9921875 -0.24899792 0.012474733
2.0117188 -0.24789026 0.012542112
2.03125 -0.24680318 0.012603013
2.0507812 -0.24573616 0.012632982
2.0703125 -0.24473614 0.012508095
2.0898438 -0.24371022 0.012518088
2.109375 -0.24270906 0.012506817
2.1289062 -0.24173346 0.012439908
2.1484375 -0.2407663 0.012334677
2.1679688 -0.23980026 0.012253276
2.1875 -0.23883603 0.01219895
2.2070312 -0.23788466 0.012144572
2.2265625 -0.23694907 0.012090973
2.2460938 -0.23601476 0.012036554
2.265625 -0.2351202 0.011899986
2.2851562 -0.23423892 0.01174032
2.3046875 -0.23335279 0.011563326
2.3242188 -0.23247903 0.011401307
2.34375 -0.23144499 0.011714484
2.3632812 -0.23040285 0.012073731
2.3828125 -0.22935765 0.012441555
2.4023438 -0.22833293 0.012795838
2.421875 -0.22734999 0.013085818
2.4414062 -0.22638686 0.013357641
2.4609375 -0.22543105 0.013656586
2.4804688 -0.22448156 0.01396891
2.5 -0.22355551 0.014245467
2.5195312 -0.22276377 0.014167042
2.5390625 -0.22205659 0.013851943
2.5585938 -0.22134621 0.013549469
2.578125 -0.22063817 0.013284902
2.5976562 -0.21994434 0.013036584
2.6171875 -0.21926926 0.012815331
2.6367188 -0.21854348 0.012711218
2.65625 -0.21781384 0.012604905
2.6757812 -0.21717301 0.012242243
2.6953125 -0.21661184 0.011658982
2.7148438 -0.21603772 0.011095043
2.734375 -0.21547163 0.010549183
2.7539062 -0.21489015 0.010048767
2.7734375 -0.21432299 0.009578357
2.7929688 -0.2137591 0.0091283631
2.8125 -0.21321406 0.0086533101
2.8320312 -0.21266458 0.0081917264
2.8515625 -0.21208866 0.0078376621
2.8710938 -0.21139576 0.0078312439
2.890625 -0.21071305 0.0078153333
2.9101562 -0.21004132 0.0078082929
2.9296875 -0.20937034 0.0078037929
2.9492188 -0.20871609 0.0077773035
2.96875 -0.20813191 0.0076022862
2.9882812 -0.20757997 0.0073946751
3.0078125 -0.20703936 0.0071893439
3.0273438 -0.20650261 0.0069869822
3.046875 -0.20598816 0.006785343
3.0664062 -0.20548451 0.0065991632
3.0859375 -0.20497554 0.0064346206
3.1054688 -0.20446978 0.0062876375
3.125 -0.20395556 0.0061727344
3.1445312 -0.20342944 0.0060956635
3.1640625 -0.20290184 0.0060423096
3.1835938 -0.2023936 0.0059873508
3.203125 -0.20188575 0.0059350719
3.2226562 -0.20138285 0.0058774098
3.2421875 -0.20089445 0.0058129303
3.2617188 -0.20041219 0.005727481
3.28125 -0.19993821 0.0056486326
3.3007812 -0.19947915 0.0055560658
3.3203125 -0.19901151 0.0054536481
3.3398438 -0.1985378 0.0053412503
3.359375 -0.19807856 0.0052225196
3.3789062 -0.19762932 0.0051186592
3.3984375 -0.19717958 0.005017939
3.4179688 -0.19673301 0.0049119036
3.4375 -0.196292 0.004807676
3.4570312 -0.1958526 0.0047078326
3.4765625 -0.19540328 0.0046215151
3.4960938 -0.19496604 0.0045523754
3.515625 -0.19454487 0.0044923049
3.5351562 -0.19412834 0.0044494016
3.5546875 -0.19372189 0.0043972618
3.5742188 -0.19331884 0.0043559863
3.59375 -0.19291987 0.0043198981
3.6132812 -0.19252828 0.0042710209
3.6328125 -0.19214302 0.0042249426
3.6523438 -0.19175987 0.0041961078
3.671875 -0.191389 0.0041672316
3.6914062 -0.19102905 0.0041369131
3.7109375 -0.19066783 0.0041178501
3.7304688 -0.19032148 0.0040868044
3.75 -0.1899854 0.0040480891
3.7695312 -0.18966943 0.0039855892
3.7890625 -0.18935214 0.0039352387
3.8085938 -0.18901115 0.0039008379
3.828125 -0.18867086 0.0038738438
3.8476562 -0.18832819 0.0038507053
3.8671875 -0.1879779 0.003829352
3.8867188 -0.18762506 0.0038227625
3.90625 -0.18725944 0.0038317307
3.9257812 -0.18687706 0.0038481985
3.9453125 -0.1864914 0.003868228
3.9648438 -0.18608572 0.003872272
3.984375 -0.18568607 0.0038788035
4.0039062 -0.18527859 0.003880289
4.0234375 -0.18486993 0.0038819697
4.0429688 -0.18447385 0.0038945055
4.0625 -0.18407891 0.0039036002
4.0820312 -0.18368935 0.0039164629
4.1015625 -0.1833094 0.0039277941
4.1210938 -0.18292975 0.0039358909
4.140625 -0.18255058 0.0039486456
4.1601562 -0.18215579 0.0039727404
4.1796875 -0.1817513 0.0039943843
4.1992188 -0.18134976 0.0040059293
4.21875 -0.18095758 0.0039981108
4.2382812 -0.18056384 0.0039860588
4.2578125 -0.18017693 0.003980482
4.2773438 -0.17981038 0.0039767845
4.296875 -0.17943903 0.0039706471
4.3164062 -0.17908606 0.0039667271
4.3359375 -0.17873019 0.0039650845
4.3554688 -0.17836331 0.0039818426
4.375 -0.17799721 0.0040125986
4.3945312 -0.17764042 0.004050677
4.4140625 -0.17729785 0.0040859021
4.4335938 -0.1769637 0.0041155748
4.453125 -0.17664816 0.0041566402
4.4726562 -0.17633216 0.004199818
4.4921875 -0.17601681 0.0042471277
4.5117188 -0.17570767 0.0043051571
4.53125 -0.17540617 0.0043622241
4.5507812 -0.17510823 0.0044203311
4.5703125 -0.17480304 0.0044881904
4.5898438 -0.17450495 0.0045479631
4.609375 -0.17421729 0.0046079627
4.6289062 -0.17392339 0.0046738024
4.6484375 -0.17362585 0.0047335877
4.6679688 -0.17332022 0.0048021375
4.6875 -0.17300395 0.0048850985
4.7070312 -0.17269968 0.0049748525
4.7265625 -0.17241833 0.0050633547
4.7460938 -0.17214144 0.00514147
4.765625 -0.17186627 0.0052187369
4.7851562 -0.1715954 0.005299555
4.8046875 -0.17131342 0.0053820178
4.8242188 -0.17103268 0.0054476381
4.84375 -0.17076541 0.0054973506
4.8632812 -0.1705081 0.0055160759
4.8828125 -0.17025956 0.0055351516
4.9023438 -0.17001637 0.0055567733
4.921875 -0.1697781 0.0055853038
4.9414062 -0.16955117 0.0056048225
4.9609375 -0.16932901 0.0056140021
4.9804688 -0.16911513 0.0056279051
5 -0.16890043 0.0056379595
5.0195312 -0.16867608 0.0056528771
5.0390625 -0.16844795 0.0056694963
5.0585938 -0.16822616 0.0056865198
5.078125 -0.16800418 0.0057099796
5.0976562 -0.1677955 0.0057444179
5.1171875 -0.16758331 0.0057995248
5.1367188 -0.16736753 0.0058585918
5.15625 -0.16715979 0.0058956948
5.1757812 -0.16693846 0.0059307615
5.1953125 -0.16671609 0.0059690803
5.2148438 -0.16648866 0.0060002323
5.234375 -0.16624693 0.0060153423
5.2539062 -0.16600922 0.0060237857
5.2734375 -0.16577834 0.0060194979
5.2929688 -0.16553781 0.0060088964
5.3125 -0.16529977 0.0059865414
5.3320312 -0.16507359 0.0059670877
5.3515625 -0.16486031 0.0059644657
5.3710938 -0.16464795 0.0059700318
5.390625 -0.16443637 0.0059858433
5.4101562 -0.16424003 0.0060044516
5.4296875 -0.16404173 0.0060192792
5.4492188 -0.16383844 0.0060356672
5.46875 -0.16363014 0.0060492211
5.4882812 -0.16341558 0.0060487395
5.5078125 -0.16320406 0.00604202
5.5273438 -0.16300438 0.0060263948
5.546875 -0.16281155 0.0060019238
5.5664062 -0.16261929 0.0059797625
5.5859375 -0.16242085 0.0059810555
5.6054688 -0.16221325 0.0059724742
5.625 -0.16201371 0.0059526302
5.6445312 -0.16183685 0.0059228546
5.6640625 -0.16166196 0.0058988373
5.6835938 -0.16150196 0.005878583
5.703125 -0.16133885 0.0058574323
5.7226562 -0.16117937 0.0058302376
5.7421875 -0.16103667 0.0057888291
5.7617188 -0.16088371 0.0057296532
5.78125 -0.16072605 0.0056675163
5.8007812 -0.16054984 0.0056017446
5.8203125 -0.16035514 0.0055411995
5.8398438 -0.16016888 0.0054703009
5.859375 -0.15999868 0.0053978973
5.8789062 -0.15983503 0.0053262869
5.8984375 -0.15965899 0.0052569692
5.9179688 -0.15950058 0.0051876967
5.9375 -0.15934595 0.0051310294
5.9570312 -0.15919079 0.0050802609
5.9765625 -0.1590525 0.0050262637
5.9960938 -0.1589079 0.0049804459
6.015625 -0.15876039 0.0049501105
6.0351562 -0.15861466 0.0049237607
6.0546875 -0.15848569 0.0048917205
6.0742188 -0.15834959 0.0048508746
6.09375 -0.15821452 0.0048123654
6.1132812 -0.15808287 0.0047717745
6.1328125 -0.15793653 0.0047311408
6.1523438 -0.15779868 0.0046960376
6.171875 -0.15764667 0.0046607539
6.1914062 -0.1574862 0.0046268823
6.2109375 -0.15733535 0.0046099844
6.2304688 -0.15718297 0.0045979322
6.25 -0.15703718 0.0045789998
6.2695312 -0.15689227 0.0045621498
6.2890625 -0.15673838 0.0045483063
6.3085938 -0.15657049 0.0045333641
6.328125 -0.15639511 0.0045121114
6.3476562 -0.15623208 0.0044829591
6.3671875 -0.15607419 0.0044517361
6.3867188 -0.15591984 0.0044103175
6.40625 -0.15576907 0.0043748064
6.4257812 -0.15561715 0.0043469252
6.4453125 -0.15547229 0.0043253034
6.4648438 -0.1553458 0.0043062319
6.484375 -0.15524261 0.0042771538
6.5039062 -0.15515276 0.0042560487
6.5234375 -0.1550542 0.0042240069
6.5429688 -0.15495047 0.0041863057
6.5625 -0.15484552 0.0041441718
6.5820312 -0.1547368 0.0041058138
6.6015625 -0.15462945 0.0040593871
6.6210938 -0.15452411 0.0039988846
6.640625 -0.1544157 0.0039421979
6.6601562 -0.15429872 0.0038955651
6.6796875 -0.15417945 0.0038816167
6.6992188 -0.15405729 0.003878219
6.71875 -0.15393843 0.0038725148
6.7382812 -0.1538315 0.0038724401
6.7578125 -0.15371964 0.0038725833
6.7773438 -0.15359844 0.0038865343
6.796875 -0.15346978 0.003901413
6.8164062 -0.15334704 0.0039225876
6.8359375 -0.15322315 0.0039535299
6.8554688 -0.15309604 0.0039911203
6.875 -0.15296133 0.0040270455
6.8945312 -0.15282705 0.0040694213
6.9140625 -0.15269228 0.0041177341
6.9335938 -0.15257306 0.0041697346
6.953125 -0.15246284 0.0042208967
6.9726562 -0.15235696 0.0042612289
6.9921875 -0.15227216 0.0042827317
7.0117188 -0.15219421 0.0043101209
7.03125 -0.15212065 0.0043462993
7.0507812 -0.15205384 0.0043657478
7.0703125 -0.15198371 0.0043855718
7.0898438 -0.15191188 0.0044096697
7.109375 -0.15184478 0.0044394278
7.1289062 -0.15177279 0.0044652262
7.1484375 -0.15170035 0.0044751288
7.1679688 -0.15161028 0.004497746
7.1875 -0.15151555 0.0045428767
7.2070312 -0.15141633 0.0045783659
7.2265625 -0.15129964 0.0046006334
7.2460938 -0.15117861 0.0046219047
7.265625 -0.15104357 0.0046582372
7.2851562 -0.15090378 0.0047037996
7.3046875 -0.15077053 0.0047538778
7.3242188 -0.15066022 0.0048063662
7.34375 -0.15055479 0.004872715
7.3632812 -0.15045235 0.0049348465
7.3828125 -0.15035342 0.0050023792
7.4023438 -0.15025106 0.0050600702
7.421875 -0.15015007 0.0051175952
7.4414062 -0.15004981 0.0051741277
7.4609375 -0.14996278 0.0052168618
7.4804688 -0.14987803 0.0052533898
7.5 -0.14979595 0.0052858378
7.5195312 -0.14970133 0.0053235648
7.5390625 -0.14960136 0.0053667199
7.5585938 -0.14949752 0.0053955134
7.578125 -0.14938262 0.0054074593
7.5976562 -0.14928012 0.0054110051
7.6171875 -0.14918472 0.005414006
7.6367188 -0.14909016 0.0054249321
7.65625 -0.14899356 0.0054443103
7.6757812 -0.14891576 0.0054663236
7.6953125 -0.14884557 0.0054792709
7.7148438 -0.14877727 0.0054890859
7.734375 -0.14872121 0.0055048213
7.7539062 -0.14867197 0.0055201145
7.7734375 -0.14863106 0.0055395043
7.7929688 -0.14857853 0.005556661
7.8125 -0.14853228 0.0055739757
7.8320312 -0.14849377 0.005599706
7.8515625 -0.14845474 0.0056095381
7.8710938 -0.14840894 0.005616247
7.890625 -0.148359 0.0056147892
7.9101562 -0.14832046 0.005612886
7.9296875 -0.1482803 0.0056119889
7.9492188 -0.14823202 0.005622438
7.96875 -0.1481763 0.0056329751
7.9882812 -0.148116 0.0056597792
8.0078125 -0.14805261 0.0056862793
8.0273438 -0.14799562 0.0057178789
8.046875 -0.14793568 0.0057421945
8.0664062 -0.14786996 0.0057610059
8.0859375 -0.14779756 0.0057870425
8.1054688 -0.14771061 0.0058212287
8.125 -0.14762293 0.0058502308
8.1445312 -0.14751273 0.0058533832
8.1640625 -0.14740814 0.0058498846
8.1835938 -0.14730599 0.0058433042
8.203125 -0.14719656 0.0058484486
8.2226562 -0.14709109 0.0058693855
8.2421875 -0.14698463 0.0058963969
8.2617188 -0.14685745 0.0059125161
8.28125 -0.14673239 0.0059081832
8.3007812 -0.14659864 0.005890108
8.3203125 -0.14649016 0.0058561764
8.3398438 -0.14639026 0.0058051615
8.359375 -0.14628232 0.0057571292
8.3789062 -0.14617512 0.0057299186
8.3984375 -0.14607933 0.0057079036
8.4179688 -0.14597863 0.0056806641
8.4375 -0.14588425 0.0056624194
8.4570312 -0.14579934 0.0056584655
8.4765625 -0.14571374 0.0056647808
8.4960938 -0.14562191 0.0056761912
8.515625 -0.14552639 0.0056836178
8.5351562 -0.14544808 0.0056926262
8.5546875 -0.14538688 0.005712262
8.5742188 -0.14531143 0.0057223435
8.59375 -0.14524506 0.0057445037
8.6132812 -0.14519587 0.0057773526
8.6328125 -0.14514853 0.0058147262
8.6523438 -0.1451189 0.0058577724
8.671875 -0.14509631 0.0059146119
8.6914062 -0.1450674 0.0059924467
8.7109375 -0.14504306 0.006066331
8.7304688 -0.14500948 0.0061208904
8.75 -0.14497774 0.0061705195
8.7695312 -0.1449378 0.0062318323
8.7890625 -0.14487453 0.0062949962
8.8085938 -0.14480625 0.0063573299
8.828125 -0.14471954 0.0063990554
8.8476562 -0.14459778 0.0063979193
8.8671875 -0.14448226 0.006426456
8.8867188 -0.144378 0.0064716495
8.90625 -0.14427675 0.0065231401
8.9257812 -0.14418907 0.0065825823
8.9453125 -0.14412776 0.0066725057
8.9648438 -0.144078 0.0067526475
8.984375 -0.14403451 0.0068085777
9.0039062 -0.14399871 0.0068720483
9.0234375 -0.1439832 0.0069341691
9.0429688 -0.14394571 0.0069798152
9.0625 -0.14391022 0.0070244697
9.0820312 -0.14387247 0.007063908
9.1015625 -0.14383109 0.0070984015
9.1210938 -0.14378513 0.0071259323
9.140625 -0.14373564 0.0071510153
9.1601562 -0.1436767 0.0071720735
9.1796875 -0.1436134 0.0071793622
9.1992188 -0.14355075 0.0071850245
9.21875 -0.14349541 0.0071929839
9.2382812 -0.14344948 0.0072035516
9.2578125 -0.14339 0.0072205916
9.2773438 -0.14331894 0.0072503479
9.296875 -0.14325632 0.0072873247
9.3164062 -0.14321049 0.0073545126
9.3359375 -0.14317856 0.0074341538
9.3554688 -0.14316049 0.0075161189
9.375 -0.14314907 0.0075913237
9.3945312 -0.14315578 0.0076638389
9.4140625 -0.14320633 0.00780863
9.4335938 -0.14325526 0.0079530226
9.453125 -0.14330254 0.0081056533
9.4726562 -0.14332533 0.0082391394
9.4921875 -0.14334419 0.008382954
9.5117188 -0.1433479 0.0084915794
9.53125 -0.14337247 0.0086383859
9.5507812 -0.14339835 0.0087830474
9.5703125 -0.14343203 0.0089308913
9.5898438 -0.14342508 0.0090174952
9.609375 -0.14342438 0.0091018596
9.6289062 -0.14343707 0.0092120263
9.6484375 -0.14345587 0.0093295684
9.6679688 -0.14346859 0.0094055963
9.6875 -0.14347693 0.0094441519
9.7070312 -0.14350172 0.0094799038
9.7265625 -0.14350509 0.0094924207
9.7460938 -0.14349447 0.0094922106
9.765625 -0.14348754 0.0094962935
9.7851562 -0.14351453 0.0096009412
9.8046875 -0.14355961 0.0097139528
9.8242188 -0.14361124 0.0098379274
9.84375 -0.14364975 0.009950158
9.8632812 -0.14366125 0.010019838
9.8828125 -0.14366537 0.010078824
9.9023438 -0.14365561 0.010132538
9.921875 -0.14365136 0.010203327
9.9414062 -0.14365491 0.010278753
9.9609375 -0.14363082 0.010274004
9.9804688 -0.14359798 0.010226493
10 -0.14356962 0.010153716
10.019531 -0.14350787 0.010004655
10.039062 -0.14344759 0.0098471644
10.058594 -0.14335463 0.0096819194
10.078125 -0.14327052 0.0095646305
10.097656 -0.1431932 0.0094589969
10.117188 -0.14310638 0.0093579195
10.136719 -0.1430131 0.0092369402
10.15625 -0.14290494 0.0090854403
10.175781 -0.14280214 0.0089579481
10.195312 -0.14274223 0.0089305329
10.214844 -0.14268364 0.0089134523
10.234375 -0.1426268 0.0088959815
10.253906 -0.14262545 0.0089655374
10.273438 -0.14261997 0.0090292871
10.292969 -0.14261225 0.0090731531
10.3125 -0.14260133 0.0091076432
10.332031 -0.14258558 0.0091375755
10.351562 -0.1425631 0.0091768759
10.371094 -0.14254138 0.0092207094
10.390625 -0.14251938 0.0092390635
10.410156 -0.14249298 0.0092326584
10.429688 -0.14243223 0.0091708552
10.449219 -0.1423454 0.0090602123
10.46875 -0.14224826 0.0089521598
10.488281 -0.1421519 0.0088514292
10.507812 -0.14207156 0.0087548822
10.527344 -0.14198641 0.0086552833
10.546875 -0.14192482 0.0085901655
10.566406 -0.14187754 0.0085360025
10.585938 -0.14183669 0.0084882309
10.605469 -0.14178856 0.0084272669
10.625 -0.14173196 0.0083733042
10.644531 -0.14167585 0.0083139825
10.664062 -0.14162164 0.0082601076
10.683594 -0.14156965 0.0082106918
10.703125 -0.14152638 0.0081731284
10.722656 -0.14146852 0.0081152734
10.742188 -0.14138186 0.0079961463
10.761719 -0.14129877 0.0078910889
10.78125 -0.14121938 0.007784041
10.800781 -0.14115248 0.0076928497
10.820312 -0.14118531 0.0078119775
10.839844 -0.14122025 0.0079318035
10.859375 -0.14125502 0.008045753
10.878906 -0.14127897 0.008139784
10.898438 -0.1412929 0.0082005102
10.917969 -0.14134496 0.008326492
10.9375 -0.14142878 0.0084850467
10.957031 -0.14151293 0.0086441054
10.976562 -0.141592 0.0087895438
10.996094 -0.1415811 0.0087220853
11.015625 -0.14154336 0.0085983261
11.035156 -0.14150245 0.008459459
11.054688 -0.14146643 0.0083233785
11.074219 -0.14141951 0.0081758623
11.09375 -0.14138067 0.0080510364
11.113281 -0.14136559 0.0079773432
11.132812 -0.14133049 0.0078934923
11.152344 -0.14128316 0.0077925057
11.171875 -0.14125219 0.0077001335
11.191406 -0.1412237 0.0075899425
11.210938 -0.14119803 0.0074795135
11.230469 -0.14116841 0.0073317822
11.25 -0.1411536 0.0071899982
11.269531 -0.14115541 0.0070783274
11.289062 -0.14115807 0.0069643172
11.308594 -0.14114655 0.0068537411
11.328125 -0.14114108 0.0067532663
11.347656 -0.14114229 0.006656248
11.367188 -0.1411412 0.0065753699
11.386719 -0.14107968 0.0064610161
11.40625 -0.14099403 0.0063479163
11.425781 -0.14090161 0.0062708111
11.445312 -0.1408259 0.0062097791
11.464844 -0.14076078 0.0061520914
11.484375 -0.14068895 0.0061014104
11.503906 -0.14060783 0.006071742
11.523438 -0.14052467 0.006055091
11.542969 -0.14044757 0.0060608284
11.5625 -0.14039392 0.0060816634
11.582031 -0.14040141 0.0060814007
11.601562 -0.14040696 0.0060704193
11.621094 -0.14041288 0.0060474956
11.640625 -0.14039068 0.0060368042
11.660156 -0.14035398 0.0060261978
11.679688 -0.14031635 0.0060101511
11.699219 -0.14028078 0.0059902776
11.71875 -0.14025618 0.0059673442
11.738281 -0.14023702 0.0059365804
11.757812 -0.14022431 0.0059098419
11.777344 -0.14023345 0.005877654
11.796875 -0.14024411 0.0058584064
11.816406 -0.14025572 0.0058537376
11.835938 -0.14027745 0.0058643821
11.855469 -0.1403288 0.0058506253
11.875 -0.14039394 0.0058532285
11.894531 -0.14046207 0.0058567123
11.914062 -0.14052843 0.0058693943
11.933594 -0.14061277 0.0058792626
11.953125 -0.14070365 0.005888659
11.972656 -0.14077916 0.0058914681
11.992188 -0.14085548 0.0058738867
12.011719 -0.1409212 0.005853718
12.03125 -0.14096429 0.005842731
12.050781 -0.14099095 0.0058313777
12.070312 -0.14102036 0.0058256293
12.089844 -0.14107734 0.0058049017
12.109375 -0.14112406 0.0057973091
12.128906 -0.14115942 0.0058126374
12.148438 -0.14119193 0.0058196887
12.167969 -0.14123126 0.0058211264
12.1875 -0.14125585 0.0057950621
12.207031 -0.14126261 0.0057896709
12.226562 -0.14127014 0.00578804
12.246094 -0.14126938 0.0057880054
12.265625 -0.14126636 0.0057795368
12.285156 -0.14127174 0.0057690381
12.304688 -0.14127533 0.0057716672
12.324219 -0.14128234 0.0057824142
12.34375 -0.14131311 0.0057843887
12.363281 -0.14135271 0.0057705761
12.382812 -0.14132921 0.0058442858
12.402344 -0.14129505 0.0059425742
12.421875 -0.14127461 0.0060483178
12.441406 -0.14126531 0.0061501451
12.460938 -0.14126903 0.0062253716
12.480469 -0.1412727 0.006307291
12.5 -0.14128355 0.0063807362
12.519531 -0.14129499 0.0064583121
12.539062 -0.14131308 0.0065285066
12.558594 -0.14135713 0.006536533
12.578125 -0.14144356 0.0064707817
12.597656 -0.14153154 0.0064201259
12.617188 -0.14162326 0.0063936486
12.636719 -0.14170488 0.0063926586
12.65625 -0.14178965 0.0064123091
12.675781 -0.14185774 0.0064618022
12.695312 -0.14190174 0.006541749
12.714844 -0.14194564 0.0066333933
12.734375 -0.14200206 0.0067219562
12.753906 -0.14206176 0.0068101908
12.773438 -0.14211505 0.0068875574
12.792969 -0.14218105 0.0069327308
12.8125 -0.14230077 0.0068804476
12.832031 -0.14241813 0.0068096205
12.851562 -0.14250284 0.006786405
12.871094 -0.14259346 0.0067814595
12.890625 -0.14269174 0.0067630378
12.910156 -0.14278505 0.0067353719
12.929688 -0.14286718 0.0067033122
12.949219 -0.14294882 0.0066716883
12.96875 -0.1430249 0.0066622367
12.988281 -0.14304038 0.0067622336
13.007812 -0.14306505 0.0068560882
13.027344 -0.14311634 0.0069089267
13.046875 -0.14317531 0.0069504067
13.066406 -0.14321704 0.0069971365
13.085938 -0.14325906 0.0070389921
13.105469 -0.1433089 0.0070554883
13.125 -0.14335459 0.0070662981
13.144531 -0.14339714 0.0070833564
13.164062 -0.14343429 0.0070918294
13.183594 -0.14346729 0.0070860373
13.203125 -0.14350304 0.0070828278
13.222656 -0.14354444 0.0070723874
13.242188 -0.1435915 0.0070624694
13.261719 -0.14363145 0.0070546794
13.28125 -0.14366743 0.0070547601
13.300781 -0.14371044 0.0070515933
13.320312 -0.14375891 0.0070488674
13.339844 -0.14381329 0.0070471302
13.359375 -0.14387596 0.0070459674
13.378906 -0.14393112 0.0070591377
13.398438 -0.143977 0.0070849886
13.417969 -0.14401953 0.0071019089
13.4375 -0.14405653 0.0071051022
13.457031 -0.14409476 0.0071055583
13.476562 -0.14412971 0.0071087296
13.496094 -0.14418129 0.0071041551
13.515625 -0.14423042 0.007097689
13.535156 -0.14427263 0.0070888896
13.554688 -0.14431438 0.0070682093
13.574219 -0.14436673 0.0070341996
13.59375 -0.14441913 0.0069964571
13.613281 -0.14447961 0.006960102
13.632812 -0.14453438 0.0069241471
13.652344 -0.14458507 0.0068944729
13.671875 -0.14464752 0.0068418674
13.691406 -0.14471305 0.006789074
13.710938 -0.14477949 0.0067447131
13.730469 -0.14484108 0.0067113557
13.75 -0.14492352 0.0066887767
13.769531 -0.14500629 0.006662586
13.789062 -0.14508963 0.0066391906
13.808594 -0.14517013 0.0066387323
13.828125 -0.14524153 0.0066420729
13.847656 -0.14530261 0.0066725586
13.867188 -0.14535121 0.0067376077
13.886719 -0.14539656 0.0068026279
13.90625 -0.14543905 0.0068766768
13.925781 -0.14548002 0.0069637518
13.945312 -0.14553718 0.0070488611
13.964844 -0.14559621 0.0071128224
13.984375 -0.14566961 0.0071547794
14.003906 -0.14573984 0.0071795001
14.023438 -0.14580399 0.0071892891
14.042969 -0.14587006 0.0071740803
14.0625 -0.1459486 0.0071584118
14.082031 -0.14603258 0.0071435402
14.101562 -0.14611174 0.0071243538
14.121094 -0.1461784 0.0070892265
14.140625 -0.1462488 0.0070447724
14.160156 -0.146316 0.0070086449
14.179688 -0.14637812 0.006966567
14.199219 -0.14644426 0.006926789
14.21875 -0.14651044 0.0068835994
14.238281 -0.1465752 0.0068259235
14.257812 -0.14664378 0.0067530732
14.277344 -0.14671115 0.0066848493
14.296875 -0.14678186 0.0066240161
14.316406 -0.14685061 0.0065567714
14.335938 -0.1469135 0.006493726
14.355469 -0.14698001 0.0064310358
14.375 -0.14705394 0.0063697676
14.394531 -0.14714524 0.0062773916
14.414062 -0.14723138 0.0061829064
14.433594 -0.14730914 0.0061065937
14.453125 -0.14738166 0.0060440168
14.472656 -0.14744758 0.0059922355
14.492188 -0.14752475 0.0059314167
14.511719 -0.14760883 0.0058693227
14.53125 -0.14768589 0.0058122705
14.550781 -0.14776231 0.0057643834
14.570312 -0.14783648 0.005720913
14.589844 -0.14790327 0.0056800234
14.609375 -0.14797422 0.0056334948
14.628906 -0.14804829 0.0055773733
14.648438 -0.14812325 0.005534928
14.667969 -0.14819714 0.0055032074
14.6875 -0.14826984 0.0054672797
14.707031 -0.14834196 0.0054243779
14.726562 -0.14841092 0.0053774944
14.746094 -0.14847461 0.0053346243
14.765625 -0.14854328 0.00529146
14.785156 -0.14861832 0.0052436765
14.804688 -0.14869706 0.0051888253
14.824219 -0.14879046 0.0051345901
14.84375 -0.1488837 0.0050868607
14.863281 -0.14897814 0.0050358179
14.882812 -0.14907406 0.0049780449
14.902344 -0.14915503 0.0049246656
14.921875 -0.14922678 0.0048883307
14.941406 -0.14929738 0.0048503584
14.960938 -0.14935943 0.0048202139
14.980469 -0.14942625 0.0047920552
15 -0.14950277 0.0047712464
15.019531 -0.14958228 0.0047515328
15.039062 -0.14965293 0.0047411332
15.058594 -0.1497151 0.0047339887
15.078125 -0.14978827 0.0047212717
15.097656 -0.14986872 0.0047025045
15.117188 -0.14992558 0.0046927536
15.136719 -0.14999585 0.0046778384
15.15625 -0.15008686 0.004662867
15.175781 -0.15018097 0.0046510024
15.195312 -0.15028052 0.0046461522
15.214844 -0.15038015 0.0046402019
15.234375 -0.15048095 0.0046261476
15.253906 -0.15058481 0.004590858
15.273438 -0.15069079 0.004541253
15.292969 -0.1508125 0.0045027712
15.3125 -0.15093235 0.0044720673
15.332031 -0.15104308 0.004464112
15.351562 -0.15111066 0.0044760061
15.371094 -0.15117996 0.0044855152
15.390625 -0.15124911 0.0044975859
15.410156 -0.15131476 0.0045135559
15.429688 -0.15137588 0.0045243878
15.449219 -0.15144165 0.0045309477
15.46875 -0.15150422 0.0045380944
15.488281 -0.15156316 0.0045556252
15.507812 -0.15160791 0.0045780272
15.527344 -0.15167977 0.0045738977
15.546875 -0.15176286 0.0045619072
15.566406 -0.15184975 0.0045447294
15.585938 -0.15193864 0.0045338162
15.605469 -0.15201793 0.0045357854
15.625 -0.15207549 0.0045627789
15.644531 -0.15213179 0.0046003089
15.664062 -0.15220382 0.0046399268
15.683594 -0.15229078 0.0046835943
15.703125 -0.15238098 0.0047251333
15.722656 -0.15248608 0.0047632294
15.742188 -0.15262709 0.004784097
15.761719 -0.15277142 0.0048263278
15.78125 -0.15291706 0.0048722136
15.800781 -0.15306912 0.0049119473
15.820312 -0.15321403 0.0049415787
15.839844 -0.15335911 0.0049637102
15.859375 -0.15349964 0.0049863498
15.878906 -0.15363972 0.0050114235
15.898438 -0.15377933 0.0050257111
15.917969 -0.15388443 0.0050428554
15.9375 -0.15400415 0.0050598599
15.957031 -0.15414079 0.0050745835
15.976562 -0.15426412 0.0050847871
15.996094 -0.15438619 0.0050855384
16.015625 -0.15451631 0.005083265
16.035156 -0.15465369 0.0050712218
16.054688 -0.15478166 0.0050569326
16.074219 -0.15490324 0.0050464013
16.09375 -0.15504221 0.0050277552
16.113281 -0.15518446 0.0049982736
16.132812 -0.15532617 0.0049623185
16.152344 -0.15549255 0.0049301008
16.171875 -0.15568141 0.0048971842
16.191406 -0.15587521 0.0048889771
16.210938 -0.15605154 0.004891985
16.230469 -0.15621737 0.0049020085
16.25 -0.15637496 0.0049224264
16.269531 -0.15651274 0.0049452293
16.289062 -0.15664655 0.0049729226
16.308594 -0.15678438 0.0050121125
16.328125 -0.15692763 0.0050535191
16.347656 -0.15706718 0.0050980642
16.367188 -0.15720025 0.005136379
16.386719 -0.15734935 0.0051582661
16.40625 -0.15748991 0.0051838468
16.425781 -0.15763577 0.0052144731
16.445312 -0.15778483 0.0052386882
16.464844 -0.15793934 0.0052557009
16.484375 -0.15809015 0.0052756001
16.503906 -0.15823467 0.0053030396
16.523438 -0.15837468 0.0053240082
16.542969 -0.15852897 0.0053377276
16.5625 -0.15868987 0.0053489865
16.582031 -0.15884342 0.0053631349
16.601562 -0.15900206 0.0053827276
16.621094 -0.15915112 0.0053919529
16.640625 -0.15929658 0.0053972562
16.660156 -0.15943885 0.0054088214
16.679688 -0.1595844 0.005429607
16.699219 -0.1597375 0.0054578848
16.71875 -0.15989684 0.0054812269
16.738281 -0.16005732 0.0054782232
16.757812 -0.16021077 0.0054641657
16.777344 -0.16036641 0.0054354014
16.796875 -0.16052816 0.005418716
16.816406 -0.1606932 0.0054062364
16.835938 -0.1608567 0.0053886747
16.855469 -0.16102283 0.0053697438
16.875 -0.16118808 0.0053540817
16.894531 -0.16135278 0.0053399951
16.914062 -0.16151349 0.0053286203
16.933594 -0.16167475 0.0053274793
16.953125 -0.16183455 0.0053258841
16.972656 -0.16198506 0.0053204245
16.992188 -0.16209907 0.0053678437
17.011719 -0.16220867 0.0054223212
17.03125 -0.16232083 0.0054797835
17.050781 -0.16243653 0.0055355851
17.070312 -0.16256659 0.0055894868
17.089844 -0.16271002 0.0056519997
17.109375 -0.16284876 0.0057372196
17.128906 -0.16298594 0.0058189486
17.148438 -0.16312312 0.0058859616
17.167969 -0.16329906 0.0058878543
17.1875 -0.16349797 0.0058592026
17.207031 -0.16368592 0.0058255547
17.226562 -0.16386922 0.0057813649
17.246094 -0.16406018 0.0057261962
17.265625 -0.16424813 0.0056696459
17.285156 -0.16443049 0.0056225237
17.304688 -0.16461039 0.0055797957
17.324219 -0.1647838 0.0055384074
17.34375 -0.16495593 0.0055141935
17.363281 -0.16513113 0.0054877288
17.382812 -0.16530828 0.0054627675
17.402344 -0.16549961 0.0054387442
17.421875 -0.16570508 0.0054089505
17.441406 -0.16591265 0.0053827989
17.460938 -0.16612259 0.0053656671
17.480469 -0.16635293 0.0053518279
17.5 -0.16659014 0.0053409114
17.519531 -0.16682172 0.0053305937
17.539062 -0.16705366 0.0053208711
17.558594 -0.16729351 0.0053254005
17.578125 -0.16753869 0.0053474626
17.597656 -0.16777514 0.0053884332
17.617188 -0.16800285 0.0054178676
17.636719 -0.16822348 0.0054422925
17.65625 -0.16845407 0.0054552934
17.675781 -0.16869089 0.0054694949
17.695312 -0.16893454 0.0054786053
17.714844 -0.16919351 0.005486245
17.734375 -0.16945046 0.0054964748
17.753906 -0.16970647 0.0054957126
17.773438 -0.16997597 0.0054656746
17.792969 -0.17024142 0.0054413177
17.8125 -0.17050599 0.0054266167
17.832031 -0.17075764 0.0054380651
17.851562 -0.17100766 0.0054519924
17.871094 -0.17126286 0.0054681498
17.890625 -0.17152936 0.0054821771
17.910156 -0.17180234 0.0054919219
17.929688 -0.17208151 0.0054979695
17.949219 -0.17239926 0.0054550743
17.96875 -0.17274745 0.0053857727
17.988281 -0.17305901 0.005389914
18.007812 -0.1733965 0.0053795991
18.027344 -0.1737394 0.0053623468
18.046875 -0.17408614 0.0053405241
18.066406 -0.17442649 0.0053203533
18.085938 -0.17476875 0.0052950972
18.105469 -0.1751034 0.0052817551
18.125 -0.17543467 0.0053138824
18.144531 -0.17574185 0.0054060525
18.164062 -0.17609421 0.0054215922
18.183594 -0.17648343 0.0053896513
18.203125 -0.17688901 0.0053466571
18.222656 -0.17730108 0.0052977155
18.242188 -0.1777216 0.0052498412
18.261719 -0.17814192 0.0052105014
18.28125 -0.17855709 0.0051847818
18.300781 -0.17898584 0.0051622641
18.320312 -0.17940181 0.0051207716
18.339844 -0.17981365 0.0050815351
18.359375 -0.18022372 0.0050423576
18.378906 -0.18063752 0.0050036776
18.398438 -0.18105904 0.0049581745
18.417969 -0.18149076 0.0049093537
18.4375 -0.18194505 0.0048418272
18.457031 -0.18240136 0.004785144
18.476562 -0.18284857 0.0047400442
18.496094 -0.18329983 0.0046929397
18.515625 -0.18377467 0.0046478699
18.535156 -0.18427511 0.0046035276
18.554688 -0.18476736 0.0045618991
18.574219 -0.18527634 0.0045405106
18.59375 -0.18578136 0.0045185907
18.613281 -0.18628607 0.0044921904
18.632812 -0.18680973 0.0044671874
18.652344 -0.18734862 0.0044547092
18.671875 -0.1878782 0.0044510424
18.691406 -0.18841832 0.0044469811
18.710938 -0.18894397 0.0044491333
18.730469 -0.18947412 0.0044405181
18.75 -0.19001097 0.004424832
18.769531 -0.190545 0.0044064472
18.789062 -0.19107621 0.0043827908
18.808594 -0.1916144 0.0043620993
18.828125 -0.19216144 0.0043498873
18.847656 -0.19271609 0.0043386436
18.867188 -0.19328705 0.0043254135
18.886719 -0.19387217 0.004317954
18.90625 -0.19448275 0.004303476
18.925781 -0.19510792 0.0042878711
18.945312 -0.19574472 0.0042682108
18.964844 -0.19639541 0.0042476632
18.984375 -0.19705941 0.0042241198
19.003906 -0.19773742 0.0041987683
19.023438 -0.19842902 0.0041678286
19.042969 -0.19914482 0.0041418674
19.0625 -0.19989117 0.0041151013
19.082031 -0.2006627 0.0040896745
19.101562 -0.20145904 0.0040688825
19.121094 -0.20228438 0.0040507125
19.140625 -0.20312104 0.0040268177
19.160156 -0.20397025 0.0040016076
19.179688 -0.20484788 0.003977063
19.199219 -0.20574691 0.0039652549
19.21875 -0.20668625 0.003958639
19.238281 -0.20765221 0.0039503202
19.257812 -0.20865697 0.0039470546
19.277344 -0.20968994 0.0039461793
19.296875 -0.21075608 0.0039492291
19.316406 -0.21185052 0.0039626798
19.335938 -0.21296878 0.0039805558
19.355469 -0.21412217 0.0040045716
19.375 -0.21532103 0.0040329427
19.394531 -0.21655088 0.0040544185
19.414062 -0.21781753 0.0040741363
19.433594 -0.21912055 0.0040818804
19.453125 -0.22045771 0.004082866
19.472656 -0.22183866 0.0040843705
19.492188 -0.22327785 0.0040920702
19.511719 -0.22478136 0.004104079
19.53125 -0.22634067 0.0041137158
19.550781 -0.22797106 0.0041380381
19.570312 -0.22967147 0.004165367
19.589844 -0.23143217 0.0041770543
19.609375 -0.23325702 0.0041948053
19.628906 -0.23517582 0.0042133797
19.648438 -0.23718343 0.0042221083
19.667969 -0.23929804 0.0042326461
19.6875 -0.24152345 0.0042428086
19.707031 -0.24388137 0.0042654648
19.726562 -0.24636679 0.0042913763
19.746094 -0.2490032 0.0043068141
19.765625 -0.25180596 0.0043160975
19.785156 -0.25478226 0.0043234532
19.804688 -0.2579678 0.0043278403
19.824219 -0.26139329 0.0043327979
19.84375 -0.26506252 0.0043291369
19.863281 -0.26900823 0.004319424
19.882812 -0.27327833 0.0043173676
19.902344 -0.277909 0.0043137965
19.921875 -0.28294681 0.0043065876
19.941406 -0.28846288 0.0043127501
19.960938 -0.29452389 0.0043423708
19.980469 -0.30119821 0.0043822321
20 -0.30859004 0.004416606
&
@target G0.S2
@type xydy
0 -0.71168071 0.0010919171
0.01953125 -0.67599675 0.0010313444
0.0390625 -0.64311362 0.00097766671
0.05859375 -0.61275817 0.00093262155
0.078125 -0.58470017 0.00090393767
0.09765625 -0.55871113 0.00089127506
0.1171875 -0.53459923 0.00088740132
0.13671875 -0.51219988 0.00089613117
0.15625 -0.49136446 0.0008989884
0.17578125 -0.47194001 0.00089555871
0.1953125 -0.45380497 0.00088329755
0.21484375 -0.4368667 0.00086903576
0.234375 -0.42102162 0.00083626127
0.25390625 -0.4061901 0.00079968989
0.2734375 -0.39227888 0.00076733792
0.29296875 -0.3792084 0.00074261246
0.3125 -0.36691023 0.00073094536
0.33203125 -0.3553195 0.00072414709
0.3515625 -0.34438601 0.00072731944
0.37109375 -0.33406952 0.00073920161
0.390625 -0.32431646 0.00075880854
0.41015625 -0.31508534 0.00078704573
0.4296875 -0.30633158 0.00082581502
0.44921875 -0.29804622 0.00088088196
0.46875 -0.2901824 0.00095214364
0.48828125 -0.28271526 0.0010327057
0.5078125 -0.27561739 0.0011001965
0.52734375 -0.26886111 0.0011695813
0.546875 -0.2624049 0.0012191563
0.56640625 -0.25624707 0.0012695323
0.5859375 -0.25036945 0.0013067256
0.60546875 -0.24474191 0.0013241933
0.625 -0.23935192 0.0013233756
0.64453125 -0.23417268 0.0013142514
0.6640625 -0.22920393 0.0013081017
0.68359375 -0.22444464 0.0013007165
0.703125 -0.21987768 0.0012939845
0.72265625 -0.21549717 0.0013006118
0.7421875 -0.21127646 0.0013112662
0.76171875 -0.20722838 0.0013184216
0.78125 -0.20334323 0.0013278977
0.80078125 -0.19962309 0.0013514159
0.8203125 -0.19605143 0.0013733671
0.83984375 -0.19261783 0.001393389
0.859375 -0.18929216 0.0014133241
0.87890625 -0.18608749 0.0014439985
0.8984375 -0.18301254 0.001472255
0.91796875 -0.18003532 0.001488146
0.9375 -0.17715304 0.0014794691
0.95703125 -0.17436237 0.0014688761
0.9765625 -0.17166514 0.001458575
0.99609375 -0.16904589 0.00143992
1.015625 -0.16650212 0.001414154
1.0351562 -0.16404062 0.0013958891
1.0546875 -0.16165036 0.0013829344
1.0742188 -0.15931366 0.0013806079
1.09375 -0.15704688 0.0013733591
1.1132812 -0.15485144 0.0013800459
1.1328125 -0.15272059 0.0014010848
1.1523438 -0.15066091 0.0014353989
1.171875 -0.14867265 0.0014679403
1.1914062 -0.14673106 0.0014804556
1.2109375 -0.14483687 0.0015030889
1.2304688 -0.14298048 0.0015232012
1.25 -0.14116613 0.0015494539
1.2695312 -0.13939203 0.0015673287
1.2890625 -0.13766123 0.0015977766
1.3085938 -0.13598452 0.0016249768
1.328125 -0.13436564 0.0016640229
1.3476562 -0.13279327 0.001703055
1.3671875 -0.13125122 0.0017225873
1.3867188 -0.12972872 0.0017370404
1.40625 -0.12824044 0.0017509589
1.4257812 -0.12677834 0.001767249
1.4453125 -0.12536141 0.0017684699
1.4648438 -0.12397507 0.001763105
1.484375 -0.12261145 0.0017467076
1.5039062 -0.12127926 0.0017166801
1.5234375 -0.11997645 0.0016854229
1.5429688 -0.11870263 0.0016652942
1.5625 -0.11745109 0.0016447076
1.5820312 -0.11623317 0.0016045718
1.6015625 -0.11504305 0.0015655634
1.6210938 -0.11387365 0.0015465853
1.640625 -0.11270791 0.0015389699
1.6601562 -0.11156384 0.0015223258
1.6796875 -0.1104446 0.00152415
1.6992188 -0.10937247 0.001532256
1.71875 -0.10832017 0.0015378924
1.7382812 -0.10727568 0.001521174
1.7578125 -0.10624865 0.0014988536
1.7773438 -0.10523729 0.0014714072
1.796875 -0.1042434 0.0014383605
1.8164062 -0.10326713 0.0014019547
1.8359375 -0.10229347 0.0013625005
1.8554688 -0.10133565 0.0013262737
1.875 -0.10040587 0.0013009186
1.8945312 -0.099492388 0.0012733662
1.9140625 -0.098595635 0.0012590777
1.9335938 -0.097709495 0.0012423647
1.953125 -0.096844455 0.0012276928
1.9726562 -0.095992125 0.0012353927
1.9921875 -0.095162645 0.0012595633
2.0117188 -0.094342668 0.0012820487
2.03125 -0.093517175 0.0012958933
2.0507812 -0.092715455 0.0012986992
2.0703125 -0.091935548 0.001302373
2.0898438 -0.091174391 0.0013211533
2.109375 -0.090430214 0.001342524
2.1289062 -0.089694439 0.001360523
2.1484375 -0.08897276 0.0013724844
2.1679688 -0.088266947 0.0013795928
2.1875 -0.087566241 0.0013763541
2.2070312 -0.086866116 0.0013768644
2.2265625 -0.086179278 0.0013780357
2.2460938 -0.085509795 0.0013886703
2.265625 -0.084842758 0.0014029492
2.2851562 -0.084194907 0.0014230669
2.3046875 -0.083549148 0.0014446689
2.3242188 -0.082907917 0.0014649491
2.34375 -0.082277988 0.001486339
2.3632812 -0.081662334 0.0015096507
2.3828125 -0.08106298 0.0015159608
2.4023438 -0.080499272 0.0014983995
2.421875 -0.079937473 0.0014811115
2.4414062 -0.079369099 0.0014584145
2.4609375 -0.078800633 0.0014312628
2.4804688 -0.078243927 0.0014097929
2.5 -0.077684691 0.0013880489
2.5195312 -0.077131669 0.0013638519
2.5390625 -0.076582367 0.0013350963
2.5585938 -0.076036719 0.0013088871
2.578125 -0.075503679 0.0012774637
2.5976562 -0.074980348 0.0012493774
2.6171875 -0.074461756 0.0012253537
2.6367188 -0.073957143 0.0012191619
2.65625 -0.073469761 0.0012266915
2.6757812 -0.072990807 0.0012408285
2.6953125 -0.072522468 0.0012675451
2.7148438 -0.072055268 0.0012970128
2.734375 -0.071598027 0.0013164818
2.7539062 -0.071145431 0.001329083
2.7734375 -0.070693901 0.0013398751
2.7929688 -0.070245531 0.001359523
2.8125 -0.069800315 0.0013669888
2.8320312 -0.069370361 0.0013797101
2.8515625 -0.068945769 0.0013770675
2.8710938 -0.06852679 0.0013734805
2.890625 -0.068099354 0.0013544582
2.9101562 -0.067668569 0.0013264822
2.9296875 -0.067251453 0.0012855986
2.9492188 -0.066841703 0.0012546048
2.96875 -0.066439062 0.0012269958
2.9882812 -0.066048381 0.0011989784
3.0078125 -0.065674956 0.0011645262
3.0273438 -0.065302319 0.001130181
3.046875 -0.06492259 0.0010826497
3.0664062 -0.064525163 0.0010294465
3.0859375 -0.064142775 0.00098763455
3.1054688 -0.063773935 0.00095271304
3.125 -0.063419025 0.00091740387
3.1445312 -0.063061223 0.00088531479
3.1640625 -0.062701522 0.00087365253
3.1835938 -0.062344668 0.00086301731
3.203125 -0.06199512 0.00084914105
3.2226562 -0.061656132 0.00082224242
3.2421875 -0.061318752 0.00079445756
3.2617188 -0.060985228 0.00076968036
3.28125 -0.06065217 0.00074833957
3.3007812 -0.060326492 0.00072426589
3.3203125 -0.060015841 0.00069283083
3.3398438 -0.059707817 0.00065939428
3.359375 -0.059401467 0.00063263525
3.3789062 -0.059099674 0.00061022824
3.3984375 -0.058795538 0.00058031192
3.4179688 -0.058498926 0.00054363756
3.4375 -0.058205993 0.0005135373
3.4570312 -0.057921253 0.00050061604
3.4765625 -0.057641507 0.00050143897
3.4960938 -0.057353768 0.00049829741
3.515625 -0.057071522 0.00050193605
3.5351562 -0.056791131 0.00052544309
3.5546875 -0.056535637 0.00056890271
3.5742188 -0.05628454 0.00061153804
3.59375 -0.05604107 0.00065001265
3.6132812 -0.055808805 0.00069696606
3.6328125 -0.055573034 0.00075882676
3.6523438 -0.055334934 0.00080517958
3.671875 -0.055097969 0.00082601392
3.6914062 -0.054859495 0.00085272623
3.7109375 -0.054628893 0.00087599955
3.7304688 -0.054398979 0.00090067145
3.75 -0.05416506 0.00091760077
3.7695312 -0.053933823 0.00093366299
3.7890625 -0.053705758 0.00095704839
3.8085938 -0.053486834 0.00097005867
3.828125 -0.053272591 0.0009748359
3.8476562 -0.053055579 0.00096716804
3.8671875 -0.052821761 0.00097708402
3.8867188 -0.052600401 0.00099483047
3.90625 -0.052384515 0.001006159
3.9257812 -0.052183339 0.0010135891
3.9453125 -0.051990195 0.0010318724
3.9648438 -0.051801927 0.0010549019
3.984375 -0.051600481 0.0010842264
4.0039062 -0.051386782 0.0011137706
4.0234375 -0.051176613 0.0011430386
4.0429688 -0.050964064 0.0011544612
4.0625 -0.050761358 0.0011620014
4.0820312 -0.050555516 0.0011702812
4.1015625 -0.050343546 0.0011821543
4.1210938 -0.050147293 0.0011949697
4.140625 -0.049948765 0.0012134499
4.1601562 -0.049746134 0.0012340069
4.1796875 -0.04955846 0.0012613907
4.1992188 -0.049381689 0.001289481
4.21875 -0.049207716 0.0013157687
4.2382812 -0.049042468 0.0013337355
4.2578125 -0.048889543 0.0013545567
4.2773438 -0.048733093 0.0013812348
4.296875 -0.0485709 0.0014010696
4.3164062 -0.048396534 0.0014125914
4.3359375 -0.048217773 0.001419008
4.3554688 -0.048038872 0.0014153475
4.375 -0.047861128 0.0014077362
4.3945312 -0.047691439 0.0013977525
4.4140625 -0.047539296 0.0013927278
4.4335938 -0.047381899 0.0013813806
4.453125 -0.047213553 0.0013725273
4.4726562 -0.047035405 0.001360107
4.4921875 -0.046873711 0.0013445874
4.5117188 -0.046700268 0.0013240622
4.53125 -0.046527304 0.0013070063
4.5507812 -0.04636741 0.001290745
4.5703125 -0.046212997 0.0012853337
4.5898438 -0.046059193 0.0012717956
4.609375 -0.045890392 0.0012564799
4.6289062 -0.045728101 0.0012405694
4.6484375 -0.045576385 0.001227462
4.6679688 -0.045436382 0.0012180078
4.6875 -0.045301518 0.0012028179
4.7070312 -0.04515819 0.001187178
4.7265625 -0.044999831 0.0011606223
4.7460938 -0.044828341 0.0011415543
4.765625 -0.044658617 0.001127926
4.7851562 -0.04448644 0.001115212
4.8046875 -0.044315009 0.0010916967
4.8242188 -0.044150147 0.0010686754
4.84375 -0.043984048 0.0010469084
4.8632812 -0.043819395 0.0010320224
4.8828125 -0.043673663 0.0010228215
4.9023438 -0.043542489 0.001001491
4.921875 -0.043406202 0.00097682495
4.9414062 -0.043272539 0.00092864989
4.9609375 -0.043138506 0.00088980275
4.9804688 -0.043012871 0.000871824
5 -0.042889379 0.00086592285
5.0195312 -0.042770021 0.00086260754
5.0390625 -0.042665736 0.00086017154
5.0585938 -0.042560513 0.00087866316
5.078125 -0.042457589 0.00090066682
5.0976562 -0.042350618 0.00093014586
5.1171875 -0.042241767 0.00094507884
5.1367188 -0.042114861 0.00096011812
5.15625 -0.041986181 0.00096854693
5.1757812 -0.041848665 0.00097509867
5.1953125 -0.041704705 0.0010061237
5.2148438 -0.041553506 0.0010534015
5.234375 -0.041399837 0.001060797
5.2539062 -0.041249643 0.0010541228
5.2734375 -0.041113844 0.0010466398
5.2929688 -0.040996953 0.0010641704
5.3125 -0.040894857 0.0011016488
5.3320312 -0.040789783 0.0011423523
5.3515625 -0.040657115 0.0011912964
5.3710938 -0.040536867 0.0012271018
5.390625 -0.040412088 0.0012690215
5.4101562 -0.04027701 0.001318279
5.4296875 -0.040132336 0.0013789338
5.4492188 -0.039987392 0.0014437937
5.46875 -0.0398377 0.0015115599
5.4882812 -0.039674249 0.0015720288
5.5078125 -0.03953019 0.0016258822
5.5273438 -0.039408937 0.0016719038
5.546875 -0.039296903 0.0017131718
5.5664062 -0.039189574 0.0017456534
5.5859375 -0.039084491 0.0017782905
5.6054688 -0.038993607 0.0018035216
5.625 -0.03890873 0.0018138025
5.6445312 -0.038823865 0.0018090559
5.6640625 -0.038722747 0.0017975578
5.6835938 -0.038614842 0.0017926821
5.703125 -0.038497217 0.001796891
5.7226562 -0.038382841 0.001822568
5.7421875 -0.038273578 0.0018514592
5.7617188 -0.038176689 0.0018675504
5.78125 -0.038089083 0.0018723956
5.8007812 -0.037993125 0.001871407
5.8203125 -0.037886987 0.0018687625
5.8398438 -0.03778 0.001871047
5.859375 -0.037642329 0.0018765658
5.8789062 -0.037504924 0.0018716129
5.8984375 -0.037371669 0.0018432342
5.9179688 -0.037252497 0.0018011698
5.9375 -0.037154818 0.0017637549
5.9570312 -0.037077882 0.0017296525
5.9765625 -0.0369961 0.0016986769
5.9960938 -0.036903171 0.0016998245
6.015625 -0.03680639 0.0017067487
6.0351562 -0.036717036 0.0016964845
6.0546875 -0.036624615 0.0016813914
6.0742188 -0.036553823 0.0016700679
6.09375 -0.036485909 0.0016505944
6.1132812 -0.036419268 0.0016384893
6.1328125 -0.036354137 0.0016081035
6.1523438 -0.036277381 0.001602662
6.171875 -0.03619395 0.0016168972
6.1914062 -0.036124205 0.0016343756
6.2109375 -0.036053593 0.0016479935
6.2304688 -0.035974422 0.0016587746
6.25 -0.035884826 0.00167478
6.2695312 -0.035787789 0.0016855432
6.2890625 -0.035678679 0.0016927686
6.3085938 -0.035577069 0.0016713134
6.328125 -0.035470149 0.0016542406
6.3476562 -0.03534717 0.0016357834
6.3671875 -0.035212514 0.0016182428
6.3867188 -0.035091336 0.0015959983
6.40625 -0.034988078 0.0015630854
6.4257812 -0.034904557 0.0015308048
6.4453125 -0.034826316 0.0014777886
6.4648438 -0.03475254 0.0014186852
6.484375 -0.034672447 0.001367699
6.5039062 -0.034583997 0.0013326239
6.5234375 -0.034486726 0.0012984446
6.5429688 -0.034395317 0.0012638985
6.5625 -0.034314792 0.0012463821
6.5820312 -0.034260828 0.0012267884
6.6015625 -0.034209334 0.0012066067
6.6210938 -0.034140314 0.0011959564
6.640625 -0.034066232 0.0011820983
6.6601562 -0.03398919 0.001174765
6.6796875 -0.033908576 0.0011794903
6.6992188 -0.033839464 0.0011883152
6.71875 -0.033775765 0.0011909163
6.7382812 -0.033722722 0.0011941618
6.7578125 -0.033696626 0.0011906958
6.7773438 -0.033665206 0.0011793559
6.796875 -0.033615142 0.0011912925
6.8164062 -0.033552663 0.0012162441
6.8359375 -0.033490019 0.0012443049
6.8554688 -0.033425553 0.0012685559
6.875 -0.033350261 0.0012777689
6.8945312 -0.033267325 0.0012845995
6.9140625 -0.033185551 0.0012997268
6.9335938 -0.033111222 0.0013236696
6.953125 -0.033041808 0.001345229
6.9726562 -0.032968487 0.0013689625
6.9921875 -0.032889605 0.0013906037
7.0117188 -0.03281688 0.001393692
7.03125 -0.032746937 0.0013762228
7.0507812 -0.032669547 0.0013488755
7.0703125 -0.03260207 0.0013198183
7.0898438 -0.032558444 0.0012864527
7.109375 -0.032526772 0.0012562622
7.1289062 -0.032480641 0.0012422665
7.1484375 -0.032426698 0.0012345487
7.1679688 -0.032354215 0.0012271756
7.1875 -0.032278637 0.0012077106
7.2070312 -0.032199205 0.0011988392
7.2265625 -0.032119306 0.0011886521
7.2460938 -0.032033316 0.0011762376
7.265625 -0.031950797 0.0011763276
7.2851562 -0.031867871 0.0011830651
7.3046875 -0.031785206 0.001187334
7.3242188 -0.031701925 0.00119867
7.34375 -0.031622765 0.0012089276
7.3632812 -0.031557251 0.0011954297
7.3828125 -0.03149588 0.0011687005
7.4023438 -0.031413868 0.0011635037
7.421875 -0.031338105 0.0011771623
7.4414062 -0.031267677 0.0011971499
7.4609375 -0.031210634 0.0012126623
7.4804688 -0.031151965 0.0012476425
7.5 -0.031089124 0.0012862045
7.5195312 -0.0310233 0.0013150637
7.5390625 -0.03096189 0.0013319096
7.5585938 -0.030897634 0.0013389902
7.578125 -0.030839713 0.0013473938
7.5976562 -0.030778814 0.0013527282
7.6171875 -0.030707666 0.0013440042
7.6367188 -0.03065857 0.0013453997
7.65625 -0.030639748 0.0013524461
7.6757812 -0.030631151 0.0013418358
7.6953125 -0.030620541 0.0013297214
7.7148438 -0.030604173 0.0013223488
7.734375 -0.030584333 0.0013151327
7.7539062 -0.030557819 0.0013029835
7.7734375 -0.03052342 0.0012965755
7.7929688 -0.030478639 0.0012884032
7.8125 -0.030429092 0.0012971005
7.8320312 -0.030371665 0.0013140007
7.8515625 -0.0303189 0.001331641
7.8710938 -0.030281154 0.0013495721
7.890625 -0.030245401 0.0013728929
7.9101562 -0.030208392 0.0014012014
7.9296875 -0.030174208 0.0014264461
7.9492188 -0.030146561 0.0014408203
7.96875 -0.030124172 0.0014515998
7.9882812 -0.030100823 0.0014590162
8.0078125 -0.030080031 0.0014621815
8.0273438 -0.030076328 0.0014666602
8.046875 -0.030074003 0.0014758134
8.0664062 -0.030075947 0.001486635
8.0859375 -0.030063164 0.0015074141
8.1054688 -0.030049658 0.0015147978
8.125 -0.030039281 0.0015178646
8.1445312 -0.030031748 0.0015257562
8.1640625 -0.030028514 0.0015405929
8.1835938 -0.03002564 0.001565506
8.203125 -0.030022367 0.0015799873
8.2226562 -0.030010577 0.0015906037
8.2421875 -0.029996428 0.0015958409
8.2617188 -0.029966953 0.0015981522
8.28125 -0.029939178 0.0016126475
8.3007812 -0.0299188 0.0016098606
8.3203125 -0.029909159 0.0016108114
8.3398438 -0.029897042 0.0016233871
8.359375 -0.029878571 0.0016412755
8.3789062 -0.029865652 0.0016607087
8.3984375 -0.029864108 0.0016767314
8.4179688 -0.029854506 0.001680445
8.4375 -0.029866033 0.0016746571
8.4570312 -0.029874627 0.0016739922
8.4765625 -0.029870384 0.0016868079
8.4960938 -0.02986707 0.0016951769
8.515625 -0.029855902 0.0016941949
8.5351562 -0.029849275 0.0016919095
8.5546875 -0.029827059 0.0016959249
8.5742188 -0.029801609 0.0017120524
8.59375 -0.02977966 0.0017259196
8.6132812 -0.029759228 0.0017298043
8.6328125 -0.029746784 0.0017338633
8.6523438 -0.029736879 0.0017348995
8.671875 -0.029722039 0.0017395783
8.6914062 -0.02971984 0.0017487915
8.7109375 -0.029722855 0.0017687483
8.7304688 -0.029723579 0.0017866355
8.75 -0.029718843 0.001795819
8.7695312 -0.029721279 0.0017998835
8.7890625 -0.029720315 0.0018190113
8.8085938 -0.029722317 0.0018492186
8.828125 -0.029715772 0.0018802214
8.8476562 -0.029711821 0.0018996156
8.8671875 -0.029691248 0.0019014251
8.8867188 -0.029646532 0.0019166009
8.90625 -0.029611364 0.0019356575
8.9257812 -0.029581798 0.0019634334
8.9453125 -0.029559682 0.0019919061
8.9648438 -0.029548792 0.0019993761
8.984375 -0.029542538 0.0019772847
9.0039062 -0.029528481 0.0019454258
9.0234375 -0.029506087 0.0019143863
9.0429688 -0.02947927 0.0018795493
9.0625 -0.029459517 0.0018517057
9.0820312 -0.02944251 0.001821382
9.1015625 -0.029430995 0.0018056091
9.1210938 -0.02942249 0.0017818337
9.140625 -0.029411822 0.0017536198
9.1601562 -0.029402819 0.0017278718
9.1796875 -0.029374555 0.0016927614
9.1992188 -0.0293373 0.0016600487
9.21875 -0.0293036 0.0016190183
9.2382812 -0.0292765 0.0015807167
9.2578125 -0.029245779 0.0015586509
9.2773438 -0.029232145 0.0015482223
9.296875 -0.029231489 0.0015327173
9.3164062 -0.029232624 0.0015057595
9.3359375 -0.029229757 0.0014676071
9.3554688 -0.029242105 0.0014489606
9.375 -0.029252524 0.0014446367
9.3945312 -0.029256632 0.0014472911
9.4140625 -0.029254714 0.0014570446
9.4335938 -0.029251269 0.0014543947
9.453125 -0.029260069 0.0014400428
9.4726562 -0.029274908 0.0014178942
9.4921875 -0.029299709 0.0013763677
9.5117188 -0.029318773 0.0013255847
9.53125 -0.029317733 0.0012757927
9.5507812 -0.029317598 0.001231901
9.5703125 -0.029322697 0.0012000848
9.5898438 -0.029323621 0.0011622997
9.609375 -0.029324165 0.0011303615
9.6289062 -0.029321772 0.0011041626
9.6484375 -0.029313798 0.0010822498
9.6679688 -0.029295522 0.0010647509
9.6875 -0.029274739 0.0010541528
9.7070312 -0.029254086 0.0010443967
9.7265625 -0.029239895 0.0010366985
9.7460938 -0.029228103 0.0010470548
9.765625 -0.029226523 0.0010675159
9.7851562 -0.029212919 0.0010965698
9.8046875 -0.029182709 0.001120821
9.8242188 -0.029146555 0.0011306027
9.84375 -0.029102635 0.0011251569
9.8632812 -0.02906327 0.0011254166
9.8828125 -0.029022857 0.0011217607
9.9023438 -0.028986056 0.0011130319
9.921875 -0.028939371 0.0011214414
9.9414062 -0.028899473 0.0011282823
9.9609375 -0.028866534 0.0011508123
9.9804688 -0.028845564 0.0011650226
10 -0.028836335 0.0011731053
10.019531 -0.028835 0.0011889856
10.039062 -0.028840785 0.0011881047
10.058594 -0.028840556 0.0011793729
10.078125 -0.028847873 0.0011734608
10.097656 -0.02884817 0.0011717504
10.117188 -0.028847369 0.0011723842
10.136719 -0.028837969 0.0011726071
10.15625 -0.028832819 0.0011617731
10.175781 -0.028834672 0.001148844
10.195312 -0.028854234 0.0011436141
10.214844 -0.028871844 0.0011432658
10.234375 -0.028890629 0.0011406422
10.253906 -0.028902629 0.0011512175
10.273438 -0.028930489 0.0011551391
10.292969 -0.02894645 0.0011543555
10.3125 -0.028958811 0.0011470981
10.332031 -0.028968989 0.0011339645
10.351562 -0.028983859 0.0011091402
10.371094 -0.028990492 0.0010854823
10.390625 -0.028995542 0.0010621225
10.410156 -0.02901423 0.0010357074
10.429688 -0.029037495 0.0010049948
10.449219 -0.029057033 0.00098002373
10.46875 -0.029073317 0.00096575121
10.488281 -0.029093405 0.00095469959
10.507812 -0.029106039 0.00094131907
10.527344 -0.029133264 0.00092077591
10.546875 -0.02917147 0.0008952233
10.566406 -0.029204282 0.00087155178
10.585938 -0.029246019 0.00086598387
10.605469 -0.0292697 0.00085851299
10.625 -0.029291274 0.00084898169
10.644531 -0.029292725 0.00084143961
10.664062 -0.029288383 0.00083858286
10.683594 -0.029287519 0.00083987937
10.703125 -0.029287099 0.0008394593
10.722656 -0.029299928 0.00084987584
10.742188 -0.029327045 0.00086479284
10.761719 -0.029352733 0.00088326567
10.78125 -0.029380195 0.00090364479
10.800781 -0.029388084 0.0009173156
10.820312 -0.029388545 0.00091751186
10.839844 -0.029382154 0.00091302732
10.859375 -0.029373702 0.00091089602
10.878906 -0.029361504 0.00091402211
10.898438 -0.029345502 0.00091551245
10.917969 -0.02932785 0.00092220113
10.9375 -0.029311963 0.00091869611
10.957031 -0.029306201 0.00091995694
10.976562 -0.029311411 0.00091805588
10.996094 -0.029299389 0.00090800925
11.015625 -0.029288295 0.00089360428
11.035156 -0.029287217 0.00088583132
11.054688 -0.02928901 0.00088262479
11.074219 -0.029304069 0.00087902572
11.09375 -0.029327361 0.00086916938
11.113281 -0.02934928 0.00085614134
11.132812 -0.029361005 0.00084768656
11.152344 -0.029355261 0.00084861795
11.171875 -0.029339541 0.00084704725
11.191406 -0.029332729 0.00084876567
11.210938 -0.029334204 0.00085958626
11.230469 -0.029333486 0.00086152979
11.25 -0.029326892 0.00085600447
11.269531 -0.029320485 0.000866704
11.289062 -0.029310727 0.00088586466
11.308594 -0.029310479 0.00091243001
11.328125 -0.029300047 0.00093429698
11.347656 -0.029284446 0.00094678815
11.367188 -0.0292707 0.00094775477
11.386719 -0.029258798 0.00093868443
11.40625 -0.029250196 0.00093379413
11.425781 -0.029240073 0.00093399401
11.445312 -0.029242195 0.00094278229
11.464844 -0.029247009 0.00095410944
11.484375 -0.029246994 0.00095339154
11.503906 -0.029250515 0.00094518666
11.523438 -0.029252871 0.00093374292
11.542969 -0.029262201 0.00092653818
11.5625 -0.029281943 0.00092612091
11.582031 -0.029296754 0.00092365958
11.601562 -0.029321105 0.00090872945
11.621094 -0.029345081 0.00089497018
11.640625 -0.029367262 0.00089195799
11.660156 -0.029382932 0.00089516954
11.679688 -0.029396897 0.00088804804
11.699219 -0.029408186 0.00088204731
11.71875 -0.029414681 0.00088818515
11.738281 -0.029419135 0.00090299075
11.757812 -0.029435 0.00092593274
11.777344 -0.029450642 0.00094302383
11.796875 -0.029470425 0.00095561391
11.816406 -0.029479443 0.00096172041
11.835938 -0.029483996 0.00097984961
11.855469 -0.029503176 0.001005816
11.875 -0.029520248 0.0010349924
11.894531 -0.029547537 0.0010704477
11.914062 -0.029579368 0.0010970223
11.933594 -0.029597296 0.0011165598
11.953125 -0.029620118 0.0011392864
11.972656 -0.029640546 0.0011700028
11.992188 -0.029655669 0.0012017871
12.011719 -0.029666821 0.0012242937
12.03125 -0.029690789 0.0012356416
12.050781 -0.029718603 0.0012518296
12.070312 -0.0297502 0.0012644308
12.089844 -0.029769255 0.0012584285
12.109375 -0.029791437 0.0012470278
12.128906 -0.029809164 0.0012404749
12.148438 -0.029832219 0.0012373006
12.167969 -0.029856677 0.0012268799
12.1875 -0.029875055 0.0012226314
12.207031 -0.029884567 0.0012164436
12.226562 -0.029893418 0.0012100979
12.246094 -0.029906323 0.0011973553
12.265625 -0.02992924 0.0011891093
12.285156 -0.02995491 0.0011622455
12.304688 -0.02997977 0.0011220733
12.324219 -0.030011682 0.0010771079
12.34375 -0.030060186 0.0010366319
12.363281 -0.030115389 0.000981219
12.382812 -0.030154659 0.00092487816
12.402344 -0.030196933 0.00089811838
12.421875 -0.030240791 0.00087592245
12.441406 -0.030296716 0.00085820833
12.460938 -0.030352268 0.00084281426
12.480469 -0.030391436 0.00083756178
12.5 -0.030429484 0.00083359855
12.519531 -0.030474127 0.00083046271
12.539062 -0.030513741 0.00082430758
12.558594 -0.03055719 0.00081656016
12.578125 -0.03060248 0.00079811888
12.597656 -0.030648423 0.00076381168
12.617188 -0.030691727 0.00073448029
12.636719 -0.030724247 0.00072392919
12.65625 -0.030747215 0.00071702748
12.675781 -0.030774024 0.00071647282
12.695312 -0.030817291 0.00072106265
12.714844 -0.030865051 0.00074774595
12.734375 -0.030927253 0.00078745141
12.753906 -0.030987957 0.00081353524
12.773438 -0.031041504 0.00082798634
12.792969 -0.03108867 0.00083796838
12.8125 -0.031139388 0.00085224505
12.832031 -0.0311864 0.00086502929
12.851562 -0.03122077 0.00088835233
12.871094 -0.031259063 0.00090947485
12.890625 -0.031296943 0.00089872409
12.910156 -0.031341992 0.00089523113
12.929688 -0.031386799 0.000893074
12.949219 -0.031424868 0.00087708033
12.96875 -0.031450142 0.00084802703
12.988281 -0.031480852 0.0008048053
13.007812 -0.031519706 0.00076576521
13.027344 -0.031559568 0.00074058371
13.046875 -0.031606117 0.00072671461
13.066406 -0.031652212 0.00072120218
13.085938 -0.031696791 0.00071427187
13.105469 -0.031748795 0.00070461278
13.125 -0.031797899 0.00069768982
13.144531 -0.031842491 0.00069689579
13.164062 -0.031888128 0.00071047858
13.183594 -0.031933122 0.0007147267
13.203125 -0.031981207 0.00073300399
13.222656 -0.032039008 0.0007550921
13.242188 -0.032093985 0.000777255
13.261719 -0.032158069 0.00078633263
13.28125 -0.03222801 0.00079180291
13.300781 -0.032305582 0.0008005059
13.320312 -0.032386578 0.00081466889
13.339844 -0.032454285 0.00078777141
13.359375 -0.03251375 0.00075681182
13.378906 -0.032575284 0.00074691446
13.398438 -0.032648 0.00075092265
13.417969 -0.032725547 0.00075999936
13.4375 -0.032800165 0.00076156556
13.457031 -0.032878327 0.00075890655
13.476562 -0.032963979 0.00076099361
13.496094 -0.033037028 0.00076985289
13.515625 -0.03310626 0.0007814987
13.535156 -0.0331719 0.00079005011
13.554688 -0.033233715 0.00080810706
13.574219 -0.033302957 0.00082824661
13.59375 -0.03337355 0.00084735712
13.613281 -0.033448589 0.00085557141
13.632812 -0.033525551 0.00085626911
13.652344 -0.033599977 0.00086321004
13.671875 -0.033674625 0.00087173983
13.691406 -0.033747905 0.00087638712
13.710938 -0.033817526 0.00087809782
13.730469 -0.033886041 0.0008810252
13.75 -0.033942765 0.00087600669
13.769531 -0.033985821 0.00086855829
13.789062 -0.034028798 0.00085953957
13.808594 -0.034080205 0.00084600673
13.828125 -0.034136761 0.00083061622
13.847656 -0.03419146 0.00081692987
13.867188 -0.034235102 0.00081396244
13.886719 -0.034268671 0.00082270256
13.90625 -0.034306514 0.0008382154
13.925781 -0.034340258 0.00084451971
13.945312 -0.034373784 0.00084322296
13.964844 -0.034406633 0.00084684684
13.984375 -0.034453955 0.00085516059
14.003906 -0.034512226 0.0008646974
14.023438 -0.034569352 0.00086510245
14.042969 -0.03463941 0.00086187408
14.0625 -0.034714008 0.00086110411
14.082031 -0.03478839 0.00085451177
14.101562 -0.034850735 0.00084179254
14.121094 -0.034907426 0.00083177729
14.140625 -0.034969346 0.00083259392
14.160156 -0.035033678 0.00085018411
14.179688 -0.035096988 0.00088313523
14.199219 -0.035161384 0.00092271973
14.21875 -0.035214939 0.00096970668
14.238281 -0.035268167 0.0010133655
14.257812 -0.035319886 0.0010557386
14.277344 -0.035359581 0.0010973842
14.296875 -0.035403184 0.0011372616
14.316406 -0.035455202 0.0011779972
14.335938 -0.035505722 0.0012195293
14.355469 -0.035554407 0.0012672179
14.375 -0.035611543 0.001310052
14.394531 -0.035668766 0.0013462261
14.414062 -0.035718007 0.0013693902
14.433594 -0.035727109 0.0014386678
14.453125 -0.035730699 0.0015284016
14.472656 -0.035750928 0.0016187925
14.492188 -0.035783551 0.001710388
14.511719 -0.035829155 0.0017967089
14.53125 -0.035876988 0.0018766642
14.550781 -0.035936941 0.0019159792
14.570312 -0.036044325 0.0018529919
14.589844 -0.036151498 0.0017914275
14.609375 -0.0362622 0.0017379223
14.628906 -0.03637936 0.001676655
14.648438 -0.036496626 0.0016103128
14.667969 -0.036601445 0.001550573
14.6875 -0.036701058 0.0015022688
14.707031 -0.036808493 0.0014788092
14.726562 -0.036926883 0.0014590269
14.746094 -0.03705174 0.0014477561
14.765625 -0.037170669 0.0014397164
14.785156 -0.037298462 0.0014196199
14.804688 -0.037418278 0.0013953358
14.824219 -0.037542681 0.0013586423
14.84375 -0.037665417 0.0013150325
14.863281 -0.037788816 0.0012804402
14.882812 -0.03789908 0.0012562001
14.902344 -0.038028411 0.0012213885
14.921875 -0.038164552 0.0012030538
14.941406 -0.038299134 0.0011880326
14.960938 -0.038435661 0.0011743446
14.980469 -0.038573981 0.0011613283
15 -0.03871731 0.0011536721
15.019531 -0.038837215 0.0011428495
15.039062 -0.038935361 0.0011253547
15.058594 -0.039034941 0.0011220461
15.078125 -0.039127479 0.0011178217
15.097656 -0.039234425 0.0011113619
15.117188 -0.039348811 0.0011125678
15.136719 -0.039467702 0.0011079844
15.15625 -0.039597613 0.0010959318
15.175781 -0.039733397 0.0010787978
15.195312 -0.039865906 0.0010595598
15.214844 -0.039991967 0.0010371253
15.234375 -0.0401221 0.0010098883
15.253906 -0.040256364 0.00098349837
15.273438 -0.040382651 0.00096626004
15.292969 -0.040507005 0.00095008342
15.3125 -0.040627655 0.00093388927
15.332031 -0.040762416 0.00091072866
15.351562 -0.040906604 0.0008916851
15.371094 -0.041044572 0.0008866481
15.390625 -0.041172554 0.00087411168
15.410156 -0.041300473 0.00086146892
15.429688 -0.041424335 0.00085519819
15.449219 -0.041542661 0.00084167182
15.46875 -0.041662981 0.00083277819
15.488281 -0.041780142 0.00082527655
15.507812 -0.041894925 0.00081713399
15.527344 -0.042008952 0.00080495245
15.546875 -0.042122373 0.00079355633
15.566406 -0.042246297 0.00077415198
15.585938 -0.04237973 0.00075215468
15.605469 -0.042504404 0.00072509694
15.625 -0.042625662 0.00069474059
15.644531 -0.042753392 0.00067057114
15.664062 -0.042888309 0.00065450057
15.683594 -0.043042613 0.00066341228
15.703125 -0.043202067 0.00067302835
15.722656 -0.043368638 0.00068328937
15.742188 -0.043533678 0.00069520563
15.761719 -0.043696644 0.00070559028
15.78125 -0.043860097 0.00072491815
15.800781 -0.044023488 0.00075440674
15.820312 -0.044185672 0.00079229028
15.839844 -0.044347944 0.00084576662
15.859375 -0.044523516 0.00090038054
15.878906 -0.044708566 0.00095233434
15.898438 -0.044887914 0.00099187459
15.917969 -0.0450748 0.001017416
15.9375 -0.045257022 0.0010405233
15.957031 -0.045429133 0.0010628778
15.976562 -0.045599594 0.0010710453
15.996094 -0.045770574 0.0010786059
16.015625 -0.045944007 0.0010832352
16.035156 -0.046117138 0.0010879669
16.054688 -0.046290047 0.0010979414
16.074219 -0.046469731 0.0011100353
16.09375 -0.046654739 0.0011189729
16.113281 -0.046837225 0.0011254747
16.132812 -0.047011696 0.0011307761
16.152344 -0.047179265 0.0011356893
16.171875 -0.047350545 0.0011396285
16.191406 -0.04752801 0.0011439888
16.210938 -0.04770026 0.0011442608
16.230469 -0.047871514 0.0011360123
16.25 -0.048051638 0.001135612
16.269531 -0.048238241 0.0011397141
16.289062 -0.048424322 0.0011417775
16.308594 -0.048614151 0.0011327212
16.328125 -0.048804227 0.0011267143
16.347656 -0.048984961 0.0011167275
16.367188 -0.049164883 0.0010981846
16.386719 -0.049347616 0.0010807177
16.40625 -0.049527151 0.0010505821
16.425781 -0.049712519 0.0010134873
16.445312 -0.049900405 0.00097373116
16.464844 -0.050084075 0.00093695645
16.484375 -0.050265213 0.00090134616
16.503906 -0.050446468 0.00086785866
16.523438 -0.050625628 0.00084493403
16.542969 -0.050811796 0.000838688
16.5625 -0.050997533 0.000840517
16.582031 -0.051180288 0.00084586762
16.601562 -0.051354596 0.00085069125
16.621094 -0.051542903 0.00085644869
16.640625 -0.051744009 0.00086108838
16.660156 -0.051972811 0.00085735819
16.679688 -0.05221587 0.00085673666
16.699219 -0.052469571 0.00086561659
16.71875 -0.052728387 0.00087247153
16.738281 -0.052989365 0.00087449822
16.757812 -0.053254769 0.00087815922
16.777344 -0.053522996 0.00088492043
16.796875 -0.053783944 0.00088916306
16.816406 -0.054045405 0.00088988137
16.835938 -0.054302883 0.00089090258
16.855469 -0.054561159 0.00088532145
16.875 -0.054821337 0.00088065941
16.894531 -0.055083389 0.00087809394
16.914062 -0.055353756 0.00087209131
16.933594 -0.055617509 0.00087254628
16.953125 -0.055883423 0.00087079093
16.972656 -0.056154083 0.000878434
16.992188 -0.056432372 0.00088562149
17.011719 -0.056712042 0.00087831288
17.03125 -0.056982104 0.00085814149
17.050781 -0.057246607 0.00083706323
17.070312 -0.057515513 0.00081878371
17.089844 -0.057791631 0.00080908019
17.109375 -0.058067609 0.0008022483
17.128906 -0.058355742 0.00078925895
17.148438 -0.058651887 0.00077074313
17.167969 -0.058945356 0.0007464809
17.1875 -0.059234707 0.0007357258
17.207031 -0.059534359 0.00073787556
17.226562 -0.059851319 0.0007426024
17.246094 -0.060177936 0.00074798474
17.265625 -0.060511687 0.00076163114
17.285156 -0.060850645 0.00076660281
17.304688 -0.061192518 0.00077099128
17.324219 -0.061537769 0.00077642899
17.34375 -0.061881073 0.00078727162
17.363281 -0.062220194 0.00079174522
17.382812 -0.062561755 0.00079696545
17.402344 -0.062910283 0.00080585464
17.421875 -0.063270687 0.00080505336
17.441406 -0.063642503 0.00080626662
17.460938 -0.064029461 0.00080131681
17.480469 -0.064417751 0.00078419989
17.5 -0.064810352 0.00076291867
17.519531 -0.065189784 0.00075206526
17.539062 -0.065562792 0.00074601793
17.558594 -0.065951479 0.00074359716
17.578125 -0.066353551 0.00073663471
17.597656 -0.066752632 0.00073539235
17.617188 -0.067151786 0.00073960971
17.636719 -0.06754787 0.00073320277
17.65625 -0.067951847 0.00072494303
17.675781 -0.068358007 0.00072474914
17.695312 -0.068777407 0.00072072582
17.714844 -0.069209074 0.00072759704
17.734375 -0.069647336 0.00073623418
17.753906 -0.070088723 0.00075062563
17.773438 -0.070531771 0.00076109634
17.792969 -0.070977473 0.00076944175
17.8125 -0.071435929 0.00078345182
17.832031 -0.071897402 0.00079651679
17.851562 -0.072355893 0.00079671426
17.871094 -0.072822154 0.00079206995
17.890625 -0.073304337 0.00079117639
17.910156 -0.073800343 0.00078970556
17.929688 -0.074311804 0.00079022239
17.949219 -0.074839572 0.00079430082
17.96875 -0.075374027 0.00078793515
17.988281 -0.075908733 0.00077651425
18.007812 -0.076435685 0.00076939712
18.027344 -0.076962727 0.00076570138
18.046875 -0.077501794 0.00076158816
18.066406 -0.078047412 0.00075899065
18.085938 -0.078608045 0.00075148959
18.105469 -0.07917235 0.00074781801
18.125 -0.079743004 0.00075242786
18.144531 -0.080317525 0.00076895357
18.164062 -0.080894171 0.00078392092
18.183594 -0.081488269 0.00079228163
18.203125 -0.082088965 0.00079595349
18.222656 -0.082700051 0.00080442586
18.242188 -0.083320029 0.00080256371
18.261719 -0.08395473 0.00080539976
18.28125 -0.084599681 0.00081370718
18.300781 -0.085252793 0.00082298411
18.320312 -0.085915066 0.00082946114
18.339844 -0.086588817 0.00082476583
18.359375 -0.087268992 0.00080216997
18.378906 -0.087959748 0.00078582136
18.398438 -0.088653507 0.0007865231
18.417969 -0.089361159 0.00080784847
18.4375 -0.090089479 0.00082014463
18.457031 -0.090834452 0.00082896593
18.476562 -0.091591909 0.00084043891
18.496094 -0.09236547 0.00085622032
18.515625 -0.093155774 0.00087209568
18.535156 -0.093969862 0.00089437938
18.554688 -0.094804777 0.00091050714
18.574219 -0.095649755 0.00092943971
18.59375 -0.096504988 0.00095102696
18.613281 -0.09737353 0.00097433426
18.632812 -0.098258802 0.00099075082
18.652344 -0.099163689 0.0010072735
18.671875 -0.10007546 0.0010221881
18.691406 -0.1010035 0.00103066
18.710938 -0.10195869 0.0010328989
18.730469 -0.10293981 0.0010415796
18.75 -0.10394188 0.0010569954
18.769531 -0.10495816 0.0010737035
18.789062 -0.10599106 0.0010926618
18.808594 -0.10703768 0.0011061261
18.828125 -0.10810276 0.0011072184
18.847656 -0.10918227 0.001105057
18.867188 -0.11028061 0.0011060766
18.886719 -0.11141279 0.0011077574
18.90625 -0.11256178 0.0011122567
18.925781 -0.11373038 0.0011165726
18.945312 -0.11492066 0.001120334
18.964844 -0.11613528 0.0011205255
18.984375 -0.11738153 0.0011221013
19.003906 -0.11865862 0.0011282979
19.023438 -0.11997154 0.0011371015
19.042969 -0.121325 0.0011488576
19.0625 -0.12270579 0.0011544659
19.082031 -0.12411629 0.0011599762
19.101562 -0.12555547 0.0011614844
19.121094 -0.12703531 0.0011640335
19.140625 -0.12855752 0.0011730254
19.160156 -0.1301239 0.0011801718
19.179688 -0.13172559 0.0011856423
19.199219 -0.13337708 0.0011802035
19.21875 -0.13507305 0.0011797457
19.238281 -0.13681421 0.0011756406
19.257812 -0.13860832 0.0011641699
19.277344 -0.14045257 0.0011552334
19.296875 -0.1423493 0.0011353501
19.316406 -0.14429758 0.0011208161
19.335938 -0.1462921 0.0011120031
19.355469 -0.14834254 0.0011128669
19.375 -0.15045469 0.001117309
19.394531 -0.15262375 0.001123591
19.414062 -0.15485227 0.0011236053
19.433594 -0.15714422 0.0011285901
19.453125 -0.15949245 0.0011339288
19.472656 -0.16191372 0.0011302946
19.492188 -0.16442526 0.0011322762
19.511719 -0.1670226 0.0011279739
19.53125 -0.16970803 0.0011179726
19.550781 -0.17248357 0.001102676
19.570312 -0.17535958 0.0010908365
19.589844 -0.17834257 0.0010749806
19.609375 -0.18144385 0.0010689605
19.628906 -0.1846678 0.0010801224
19.648438 -0.18800516 0.0010911208
19.667969 -0.19147031 0.0011004824
19.6875 -0.19507788 0.0011107819
19.707031 -0.19883332 0.0011145167
19.726562 -0.20277252 0.0011276496
19.746094 -0.20689583 0.0011459931
19.765625 -0.21121032 0.00115736
19.785156 -0.21573278 0.0011470432
19.804688 -0.22049786 0.0011356982
19.824219 -0.22552519 0.0011249817
19.84375 -0.23084768 0.0011122421
19.863281 -0.2364848 0.0010933917
19.882812 -0.24245586 0.0010736804
19.902344 -0.24880343 0.0010545687
19.921875 -0.25559323 0.0010484163
19.941406 -0.26287031 0.0010676021
19.960938 -0.27069958 0.001095296
19.980469 -0.27914763 0.0010990622
20 -0.28831929 0.0010919171
&
@target G0.S3
@type xydy
0 -0.05238315 0.00044593762
0.01953125 -0.04771497 0.00051048152
0.0390625 -0.04367289 0.00054640592
0.05859375 -0.0401281 0.00055441358
0.078125 -0.03699404 0.00054264002
0.09765625 -0.03420498 0.00051927413
0.1171875 -0.03170896 0.00048993066
0.13671875 -0.0294642 0.00045760362
0.15625 -0.02743671 0.00042376898
0.17578125 -0.02559849 0.00038914744
0.1953125 -0.02392629 0.00035418508
0.21484375 -0.02240063 0.0003194244
0.234375 -0.0210049 0.00028552783
0.25390625 -0.01972506 0.00025339568
0.2734375 -0.01854899 0.00022420535
0.29296875 -0.01746613 0.0001993328
0.3125 -0.01646737 0.00018029245
0.33203125 -0.01554466 0.00016843476
0.3515625 -0.01469092 0.00016440158
0.37109375 -0.01389995 0.00016756093
0.390625 -0.01316615 0.00017636047
0.41015625 -0.01248452 0.0001889136
0.4296875 -0.01185068 0.000203536
0.44921875 -0.01126061 0.00021894735
0.46875 -0.01071075 0.00023428173
0.48828125 -0.010197824 0.00024897265
0.5078125 -0.009718926 0.00026270332
0.52734375 -0.009271378 0.00027526177
0.546875 -0.008852763 0.00028654932
0.56640625 -0.008460882 0.00029654852
0.5859375 -0.008093727 0.00030526918
0.60546875 -0.007749466 0.00031277119
0.625 -0.007426418 0.00031911724
0.64453125 -0.007123045 0.00032438785
0.6640625 -0.006837939 0.00032867141
0.68359375 -0.006569806 0.00033205855
0.703125 -0.006317452 0.00033463859
0.72265625 -0.006079781 0.00033649835
0.7421875 -0.005855783 0.00033771982
0.76171875 -0.005644526 0.00033838763
0.78125 -0.005445153 0.00033857231
0.80078125 -0.005256862 0.00033834335
0.8203125 -0.005078922 0.00033776645
0.83984375 -0.004910652 0.00033689338
0.859375 -0.004751421 0.00033577983
0.87890625 -0.004600641 0.00033447245
0.8984375 -0.004457775 0.00033301404
0.91796875 -0.00432232 0.0003314358
0.9375 -0.004193802 0.00032977329
0.95703125 -0.004071793 0.00032805309
0.9765625 -0.003955886 0.00032629636
0.99609375 -0.003845707 0.0003245228
1.015625 -0.003740901 0.00032274874
1.0351562 -0.003641152 0.00032098863
1.0546875 -0.003546145 0.00031925308
1.0742188 -0.003455604 0.00031754535
1.09375 -0.003369261 0.0003158754
1.1132812 -0.003286872 0.00031424713
1.1328125 -0.003208206 0.00031265958
1.1523438 -0.003133049 0.00031111749
1.171875 -0.003061198 0.00030961809
1.1914062 -0.002992467 0.00030816061
1.2109375 -0.002926678 0.00030674396
1.2304688 -0.002863669 0.00030536256
1.25 -0.002803287 0.00030401678
1.2695312 -0.002745383 0.00030270413
1.2890625 -0.002689826 0.00030141501
1.3085938 -0.002636488 0.00030015088
1.328125 -0.002585251 0.00029890721
1.3476562 -0.002536003 0.00029767856
1.3671875 -0.002488643 0.00029646399
1.3867188 -0.002443069 0.0002952557
1.40625 -0.002399186 0.00029405195
1.4257812 -0.002356914 0.00029284904
1.4453125 -0.002316169 0.00029164655
1.4648438 -0.002276874 0.0002904383
1.484375 -0.002238959 0.00028922183
1.5039062 -0.002202355 0.00028799414
1.5234375 -0.002166998 0.0002867533
1.5429688 -0.002132827 0.00028550074
1.5625 -0.002099786 0.00028422983
1.5820312 -0.002067824 0.00028294151
1.6015625 -0.002036889 0.00028163314
1.6210938 -0.002006934 0.0002803015
1.640625 -0.001977914 0.00027895063
1.6601562 -0.00194979 0.00027757514
1.6796875 -0.001922516 0.00027617698
1.6992188 -0.001896058 0.00027475529
1.71875 -0.001870384 0.00027330717
1.7382812 -0.001845454 0.00027183968
1.7578125 -0.001821239 0.00027034147
1.7773438 -0.00179771 0.00026882236
1.796875 -0.001774837 0.0002672753
1.8164062 -0.00175259 0.00026570654
1.8359375 -0.00173095 0.00026411581
1.8554688 -0.001709891 0.00026249758
1.875 -0.001689387 0.00026085611
1.8945312 -0.001669416 0.00025919411
1.9140625 -0.001649962 0.00025750938
1.9335938 -0.001631001 0.00025580751
1.953125 -0.001612516 0.00025408004
1.9726562 -0.001594489 0.0002523348
1.9921875 -0.001576905 0.00025056964
2.0117188 -0.001559744 0.00024878682
2.03125 -0.001542994 0.00024698724
2.0507812 -0.001526642 0.00024517169
2.0703125 -0.001510669 0.00024333929
2.0898438 -0.0014950668 0.00024149391
2.109375 -0.0014798173 0.00023963251
2.1289062 -0.0014649151 0.00023776236
2.1484375 -0.0014503431 0.00023587641
2.1679688 -0.001436094 0.00023398198
2.1875 -0.0014221559 0.00023207728
2.2070312 -0.0014085208 0.00023016297
2.2265625 -0.0013951767 0.00022824118
2.2460938 -0.001382118 0.00022631373
2.265625 -0.0013693298 0.00022437782
2.2851562 -0.0013568114 0.00022243765
2.3046875 -0.0013445484 0.00022049131
2.3242188 -0.0013325371 0.00021854315
2.34375 -0.0013207691 0.00021659215
2.3632812 -0.0013092371 0.00021463876
2.3828125 -0.0012979346 0.00021268405
2.4023438 -0.0012868563 0.00021073113
2.421875 -0.0012759929 0.00020877506
2.4414062 -0.0012653432 0.000206824
2.4609375 -0.0012548951 0.00020487376
2.4804688 -0.0012446504 0.00020292767
2.5 -0.0012345991 0.00020098165
2.5195312 -0.001224738 0.00019904373
2.5390625 -0.0012150592 0.00019711168
2.5585938 -0.0012055617 0.00019518397
2.578125 -0.0011962396 0.00019326426
2.5976562 -0.0011870861 0.00019135157
2.6171875 -0.0011781023 0.00018944805
2.6367188 -0.0011692794 0.00018755254
2.65625 -0.0011606165 0.00018566771
2.6757812 -0.0011521079 0.00018379099
2.6953125 -0.0011437489 0.00018192675
2.7148438 -0.0011355404 0.00018007368
2.734375 -0.001127474 0.00017823206
2.7539062 -0.0011195508 0.00017640526
2.7734375 -0.0011117625 0.00017458942
2.7929688 -0.0011041103 0.00017278803
2.8125 -0.0010965926 0.00017100207
2.8320312 -0.0010892002 0.00016922862
2.8515625 -0.0010819357 0.00016747254
2.8710938 -0.0010747968 0.00016573061
2.890625 -0.001067777 0.00016400346
2.9101562 -0.0010608777 0.00016229544
2.9296875 -0.0010540906 0.00016060127
2.9492188 -0.0010474192 0.00015892669
2.96875 -0.0010408598 0.00015726958
2.9882812 -0.0010344093 0.00015562923
3.0078125 -0.0010280665 0.00015401042
3.0273438 -0.0010218267 0.00015240678
3.046875 -0.0010156907 0.00015082497
3.0664062 -0.0010096543 0.00014926155
3.0859375 -0.0010037194 0.00014772075
3.1054688 -0.0009978799 0.00014619869
3.125 -0.0009921363 0.00014469681
3.1445312 -0.0009864834 0.00014321576
3.1640625 -0.000980924 0.00014175624
3.1835938 -0.0009754548 0.00014031934
3.203125 -0.0009700726 0.00013890387
3.2226562 -0.0009647779 0.00013751053
3.2421875 -0.0009595676 0.00013613989
3.2617188 -0.0009544412 0.00013479225
3.28125 -0.0009493966 0.00013346617
3.3007812 -0.0009444337 0.00013216508
3.3203125 -0.0009395497 0.00013088587
3.3398438 -0.0009347438 0.00012963159
3.359375 -0.0009300136 0.00012839987
3.3789062 -0.0009253613 0.00012719377
3.3984375 -0.0009207806 0.00012600953
3.4179688 -0.0009162726 0.00012484854
3.4375 -0.0009118367 0.00012371284
3.4570312 -0.0009074719 0.00012260205
3.4765625 -0.0009031767 0.00012151558
3.4960938 -0.0008989493 0.00012045266
3.515625 -0.0008947898 0.00011941457
3.5351562 -0.0008906961 0.00011840126
3.5546875 -0.0008866675 0.00011741225
3.5742188 -0.0008827028 0.00011644773
3.59375 -0.000878801 0.00011550825
3.6132812 -0.0008749629 0.00011459425
3.6328125 -0.0008711836 0.00011370268
3.6523438 -0.0008674653 0.00011283823
3.671875 -0.0008638061 0.00011199878
3.6914062 -0.0008602047 0.00011118302
3.7109375 -0.0008566608 0.00011039252
3.7304688 -0.0008531733 0.00010962801
3.75 -0.0008497409 0.00010888689
3.7695312 -0.0008463632 0.00010817121
3.7890625 -0.000843039 0.00010747945
3.8085938 -0.0008397683 0.00010681275
3.828125 -0.0008365494 0.00010616921
3.8476562 -0.0008333819 0.00010555075
3.8671875 -0.0008302652 0.00010495596
3.8867188 -0.0008271984 0.00010438487
3.90625 -0.000824181 0.00010383701
3.9257812 -0.0008212126 0.00010331205
3.9453125 -0.0008182926 0.00010280974
3.9648438 -0.00081542 0.00010232988
3.984375 -0.0008125935 0.00010187313
4.0039062 -0.000809813 0.00010143807
4.0234375 -0.0008070787 0.00010102476
4.0429688 -0.0008043886 0.00010063317
4.0625 -0.0008017428 0.00010026283
4.0820312 -0.0007991405 9.9913528e-05
4.1015625 -0.0007965814 9.9584746e-05
4.1210938 -0.0007940648 9.9276166e-05
4.140625 -0.00079159 9.8987826e-05
4.1601562 -0.0007891565 9.8718475e-05
4.1796875 -0.0007867637 9.8468365e-05
4.1992188 -0.0007844113 9.8236805e-05
4.21875 -0.0007820987 9.8023073e-05
4.2382812 -0.000779825 9.7827597e-05
4.2578125 -0.0007775905 9.7649669e-05
4.2773438 -0.0007753939 9.7488178e-05
4.296875 -0.0007732348 9.7344146e-05
4.3164062 -0.0007711131 9.7216329e-05
4.3359375 -0.0007690276 9.7104885e-05
4.3554688 -0.0007669787 9.7008831e-05
4.375 -0.0007649654 9.6928133e-05
4.3945312 -0.0007629875 9.6862301e-05
4.4140625 -0.0007610444 9.6810763e-05
4.4335938 -0.000759136 9.6772708e-05
4.453125 -0.000757262 9.6748037e-05
4.4726562 -0.0007554221 9.6736402e-05
4.4921875 -0.0007536155 9.6737011e-05
4.5117188 -0.0007518418 9.6749641e-05
4.53125 -0.0007501012 9.6774161e-05
4.5507812 -0.0007483929 9.6810371e-05
4.5703125 -0.0007467163 9.6858001e-05
4.5898438 -0.000745071 9.6916317e-05
4.609375 -0.0007434565 9.698544e-05
4.6289062 -0.0007418726 9.7064362e-05
4.6484375 -0.0007403194 9.715331e-05
4.6679688 -0.0007387964 9.7251414e-05
4.6875 -0.0007373026 9.7358788e-05
4.7070312 -0.0007358383 9.7474697e-05
4.7265625 -0.0007344029 9.7599031e-05
4.7460938 -0.0007329959 9.7731127e-05
4.765625 -0.0007316174 9.7871022e-05
4.7851562 -0.0007302673 9.8018083e-05
4.8046875 -0.0007289441 9.8172008e-05
4.8242188 -0.0007276487 9.8332984e-05
4.84375 -0.0007263806 9.8500156e-05
4.8632812 -0.0007251387 9.8673137e-05
4.8828125 -0.0007239239 9.8851658e-05
4.9023438 -0.0007227353 9.9035564e-05
4.921875 -0.0007215731 9.9224683e-05
4.9414062 -0.0007204367 9.9418647e-05
4.9609375 -0.0007193256 9.9616951e-05
4.9804688 -0.0007182397 9.9819345e-05
5 -0.0007171789 0.00010002594
5.0195312 -0.0007161428 0.00010023636
5.0390625 -0.0007151315 0.00010045021
5.0585938 -0.0007141444 0.00010066778
5.078125 -0.0007131814 0.00010088801
5.0976562 -0.0007122428 0.00010111144
5.1171875 -0.0007113274 0.00010133724
5.1367188 -0.0007104354 0.000101566
5.15625 -0.0007095667 0.00010179717
5.1757812 -0.0007087209 0.00010203012
5.1953125 -0.0007078978 0.00010226479
5.2148438 -0.0007070972 0.00010250174
5.234375 -0.0007063186 0.00010274011
5.2539062 -0.0007055624 0.00010297989
5.2734375 -0.0007048279 0.00010322117
5.2929688 -0.000704115 0.00010346342
5.3125 -0.0007034231 0.00010370634
5.3320312 -0.0007027528 0.00010394995
5.3515625 -0.0007021038 0.0001041943
5.3710938 -0.0007014754 0.00010443917
5.390625 -0.0007008676 0.00010468381
5.4101562 -0.0007002804 0.00010492885
5.4296875 -0.0006997136 0.00010517406
5.4492188 -0.0006991669 0.00010541912
5.46875 -0.0006986401 0.00010566385
5.4882812 -0.0006981332 0.00010590886
5.5078125 -0.0006976449 0.0001061535
5.5273438 -0.0006971763 0.00010639751
5.546875 -0.000696727 0.00010664123
5.5664062 -0.000696297 0.00010688433
5.5859375 -0.0006958861 0.00010712698
5.6054688 -0.0006954938 0.00010736858
5.625 -0.0006951198 0.00010760954
5.6445312 -0.0006947647 0.00010784973
5.6640625 -0.0006944278 0.00010808871
5.6835938 -0.0006941098 0.00010832682
5.703125 -0.0006938092 0.00010856394
5.7226562 -0.0006935266 0.00010880003
5.7421875 -0.0006932614 0.00010903469
5.7617188 -0.0006930144 0.0001092683
5.78125 -0.0006927848 0.00010950081
5.8007812 -0.0006925729 0.00010973196
5.8203125 -0.0006923778 0.00010996131
5.8398438 -0.0006921998 0.00011018948
5.859375 -0.0006920387 0.00011041611
5.8789062 -0.0006918948 0.00011064078
5.8984375 -0.0006917678 0.0001108645
5.9179688 -0.0006916576 0.00011108624
5.9375 -0.000691564 0.00011130635
5.9570312 -0.000691487 0.00011152467
5.9765625 -0.0006914266 0.000111741
5.9960938 -0.0006913821 0.00011195555
6.015625 -0.0006913539 0.00011216823
6.0351562 -0.000691342 0.00011237895
6.0546875 -0.0006913465 0.00011258773
6.0742188 -0.0006913669 0.00011279495
6.09375 -0.0006914035 0.00011299983
6.1132812 -0.000691456 0.00011320296
6.1328125 -0.0006915238 0.00011340394
6.1523438 -0.0006916073 0.00011360308
6.171875 -0.0006917069 0.0001138003
6.1914062 -0.0006918213 0.0001139954
6.2109375 -0.000691951 0.00011418879
6.2304688 -0.0006920963 0.00011438
6.25 -0.0006922572 0.00011456949
6.2695312 -0.0006924326 0.00011475676
6.2890625 -0.0006926223 0.00011494128
6.3085938 -0.0006928277 0.00011512404
6.328125 -0.0006930479 0.00011530489
6.3476562 -0.0006932827 0.00011548351
6.3671875 -0.0006935323 0.00011565987
6.3867188 -0.0006937965 0.00011583392
6.40625 -0.0006940754 0.00011600574
6.4257812 -0.0006943682 0.00011617519
6.4453125 -0.0006946754 0.00011634247
6.4648438 -0.0006949978 0.00011650766
6.484375 -0.0006953336 0.0001166705
6.5039062 -0.0006956841 0.00011683116
6.5234375 -0.0006960485 0.00011698966
6.5429688 -0.0006964268 0.00011714559
6.5625 -0.0006968194 0.0001172995
6.5820312 -0.000697226 0.00011745144
6.6015625 -0.0006976462 0.00011760073
6.6210938 -0.0006980806 0.00011774811
6.640625 -0.000698529 0.0001178935
6.6601562 -0.0006989911 0.00011803659
6.6796875 -0.0006994665 0.00011817748
6.6992188 -0.000699956 0.00011831609
6.71875 -0.0007004591 0.000118453
6.7382812 -0.0007009759 0.00011858802
6.7578125 -0.000701506 0.00011872054
6.7773438 -0.0007020498 0.000118851
6.796875 -0.0007026067 0.00011897953
6.8164062 -0.0007031772 0.00011910577
6.8359375 -0.000703761 0.00011923016
6.8554688 -0.0007043582 0.00011935268
6.875 -0.0007049685 0.00011947321
6.8945312 -0.0007055917 0.00011959107
6.9140625 -0.0007062277 0.00011970709
6.9335938 -0.0007068775 0.00011982113
6.953125 -0.0007075402 0.00011993306
6.9726562 -0.0007082165 0.00012004311
6.9921875 -0.0007089053 0.00012015065
7.0117188 -0.0007096069 0.00012025623
7.03125 -0.0007103221 0.00012035987
7.0507812 -0.0007110503 0.00012046108
7.0703125 -0.0007117914 0.0001205604
7.0898438 -0.0007125457 0.00012065783
7.109375 -0.0007133131 0.00012075336
7.1289062 -0.0007140936 0.00012084657
7.1484375 -0.0007148868 0.00012093816
7.1679688 -0.0007156934 0.00012102774
7.1875 -0.0007165128 0.00012111529
7.2070312 -0.0007173455 0.00012120099
7.2265625 -0.0007181909 0.0001212846
7.2460938 -0.0007190493 0.00012136615
7.265625 -0.0007199212 0.00012144568
7.2851562 -0.0007208056 0.00012152328
7.3046875 -0.0007217031 0.00012159909
7.3242188 -0.0007226135 0.00012167271
7.34375 -0.0007235367 0.00012174478
7.3632812 -0.0007244728 0.00012181457
7.3828125 -0.0007254216 0.0001218828
7.4023438 -0.000726383 0.00012194905
7.421875 -0.0007273567 0.0001220133
7.4414062 -0.000728343 0.00012207587
7.4609375 -0.0007293424 0.00012213661
7.4804688 -0.0007303547 0.00012219533
7.5 -0.0007313795 0.00012225215
7.5195312 -0.0007324173 0.00012230686
7.5390625 -0.0007334675 0.00012235958
7.5585938 -0.000734531 0.00012241036
7.578125 -0.0007356069 0.00012245953
7.5976562 -0.000736696 0.00012250678
7.6171875 -0.0007377974 0.00012255222
7.6367188 -0.0007389117 0.00012259626
7.65625 -0.000740039 0.00012263849
7.6757812 -0.0007411794 0.00012267931
7.6953125 -0.0007423319 0.00012271792
7.7148438 -0.0007434981 0.00012275526
7.734375 -0.0007446767 0.00012279081
7.7539062 -0.0007458687 0.00012282457
7.7734375 -0.0007470738 0.00012285682
7.7929688 -0.0007482917 0.00012288745
7.8125 -0.0007495228 0.0001229161
7.8320312 -0.0007507668 0.00012294367
7.8515625 -0.0007520238 0.000122969
7.8710938 -0.0007532937 0.00012299308
7.890625 -0.000754577 0.00012301549
7.9101562 -0.0007558731 0.00012303615
7.9296875 -0.0007571825 0.00012305532
7.9492188 -0.0007585048 0.00012307295
7.96875 -0.0007598399 0.00012308888
7.9882812 -0.0007611887 0.00012310332
8.0078125 -0.0007625504 0.00012311638
8.0273438 -0.0007639251 0.00012312768
8.046875 -0.0007653131 0.00012313728
8.0664062 -0.0007667145 0.00012314569
8.0859375 -0.0007681294 0.00012315224
8.1054688 -0.0007695572 0.00012315697
8.125 -0.0007709986 0.00012316069
8.1445312 -0.0007724542 0.00012316287
8.1640625 -0.0007739226 0.00012316341
8.1835938 -0.0007754048 0.00012316227
8.203125 -0.0007769004 0.0001231593
8.2226562 -0.0007784104 0.00012315567
8.2421875 -0.0007799343 0.00012315148
8.2617188 -0.000781471 0.0001231439
8.28125 -0.0007830224 0.00012313779
8.3007812 -0.0007845864 0.00012312802
8.3203125 -0.0007861658 0.00012311976
8.3398438 -0.000787757 0.00012310733
8.359375 -0.0007893629 0.00012309486
8.3789062 -0.0007909835 0.00012308245
8.3984375 -0.0007926172 0.0001230679
8.4179688 -0.0007942647 0.0001230511
8.4375 -0.0007959265 0.00012303402
8.4570312 -0.0007976019 0.00012301494
8.4765625 -0.000799292 0.00012299539
8.4960938 -0.0008009964 0.00012297583
8.515625 -0.0008027138 0.00012295291
8.5351562 -0.0008044466 0.00012293122
8.5546875 -0.0008061916 0.00012290591
8.5742188 -0.0008079526 0.00012288262
8.59375 -0.0008097268 0.00012285507
8.6132812 -0.0008115164 0.00012282932
8.6328125 -0.0008133189 0.00012279938
8.6523438 -0.0008151378 0.0001227714
8.671875 -0.0008169707 0.00012274163
8.6914062 -0.0008188177 0.00012270954
8.7109375 -0.0008206795 0.00012267724
8.7304688 -0.0008225561 0.00012264298
8.75 -0.0008244478 0.00012260886
8.7695312 -0.0008263539 0.00012257288
8.7890625 -0.0008282754 0.00012253676
8.8085938 -0.0008302122 0.00012250086
8.828125 -0.0008321634 0.00012246318
8.8476562 -0.0008341302 0.00012242575
8.8671875 -0.0008361118 0.00012238657
8.8867188 -0.0008381091 0.0001223475
8.90625 -0.0008401213 0.00012230701
8.9257812 -0.0008421489 0.00012226629
8.9453125 -0.0008441919 0.00012222427
8.9648438 -0.0008462503 0.00012218191
8.984375 -0.0008483254 0.0001221404
9.0039062 -0.0008504158 0.00012209848
9.0234375 -0.0008525208 0.00012205349
9.0429688 -0.000854643 0.00012201037
9.0625 -0.0008567804 0.00012196608
9.0820312 -0.0008589339 0.00012192182
9.1015625 -0.0008611027 0.00012187624
9.1210938 -0.0008632889 0.00012183308
9.140625 -0.0008654895 0.00012178641
9.1601562 -0.000867708 0.00012174214
9.1796875 -0.0008699422 0.00012169659
9.1992188 -0.0008721917 0.00012164947
9.21875 -0.0008744594 0.00012160506
9.2382812 -0.0008767426 0.00012155911
9.2578125 -0.000879042 0.00012151183
9.2773438 -0.0008813597 0.000121467
9.296875 -0.0008836936 0.0001214208
9.3164062 -0.0008860449 0.00012137513
9.3359375 -0.0008884123 0.00012132838
9.3554688 -0.0008907979 0.0001212824
9.375 -0.000893201 0.00012123692
9.3945312 -0.0008956214 0.00012119233
9.4140625 -0.0008980591 0.00012114682
9.4335938 -0.0009005146 0.00012110212
9.453125 -0.0009029883 0.00012105815
9.4726562 -0.0009054794 0.00012101457
9.4921875 -0.0009079876 0.00012097011
9.5117188 -0.0009105148 0.00012092658
9.53125 -0.0009130613 0.00012088431
9.5507812 -0.0009156244 0.00012084135
9.5703125 -0.0009182071 0.0001207984
9.5898438 -0.0009208078 0.00012075528
9.609375 -0.0009234283 0.00012071343
9.6289062 -0.0009260667 0.00012067167
9.6484375 -0.0009287244 0.00012063035
9.6679688 -0.0009313996 0.00012058762
9.6875 -0.0009340964 0.00012054854
9.7070312 -0.0009368118 0.00012050841
9.7265625 -0.0009395451 0.00012046786
9.7460938 -0.0009422993 0.0001204288
9.765625 -0.0009450719 0.00012039065
9.7851562 -0.0009478652 0.0001203537
9.8046875 -0.0009506751 0.00012031493
9.8242188 -0.0009535088 0.00012028105
9.84375 -0.0009563608 0.00012024604
9.8632812 -0.0009592316 0.00012021335
9.8828125 -0.0009621222 0.00012018166
9.9023438 -0.000965031 0.00012015053
9.921875 -0.0009679627 0.00012012347
9.9414062 -0.0009709116 0.00012009772
9.9609375 -0.0009738819 0.00012007397
9.9804688 -0.0009768714 0.00012005267
10 -0.0009798807 0.00012003433
10.019531 -0.0009829244 0.00012000465
10.039062 -0.0009859882 0.00011998233
10.058594 -0.0009890698 0.00011996309
10.078125 -0.0009921701 0.0001199473
10.097656 -0.0009952934 0.00011993515
10.117188 -0.0009984348 0.0001199251
10.136719 -0.0010015981 0.00011991704
10.15625 -0.0010047842 0.00011991242
10.175781 -0.0010079921 0.00011991014
10.195312 -0.0010112209 0.00011991046
10.214844 -0.001014474 0.00011991343
10.234375 -0.0010177473 0.00011991763
10.253906 -0.001021043 0.00011992331
10.273438 -0.0010243645 0.00011993364
10.292969 -0.001027708 0.00011994515
10.3125 -0.0010310773 0.00011995922
10.332031 -0.0010344686 0.00011997505
10.351562 -0.0010378821 0.00011999158
10.371094 -0.0010413236 0.00012001399
10.390625 -0.0010447881 0.00012003699
10.410156 -0.0010482767 0.00012006274
10.429688 -0.0010517907 0.00012009339
10.449219 -0.0010553281 0.00012012334
10.46875 -0.0010588897 0.00012015735
10.488281 -0.0010624788 0.00012019636
10.507812 -0.0010660923 0.00012023693
10.527344 -0.0010697326 0.0001202819
10.546875 -0.0010733955 0.00012032799
10.566406 -0.0010770883 0.0001203802
10.585938 -0.001080805 0.00012043398
10.605469 -0.0010845486 0.00012049182
10.625 -0.0010883159 0.00012055364
10.644531 -0.0010921101 0.00012061866
10.664062 -0.0010959336 0.00012068866
10.683594 -0.0010997813 0.00012076216
10.703125 -0.0011036561 0.00012084032
10.722656 -0.0011075575 0.0001209208
10.742188 -0.001111489 0.00012100656
10.761719 -0.0011154456 0.00012109686
10.78125 -0.0011194293 0.00012119191
10.800781 -0.0011234424 0.00012129156
10.820312 -0.0011274815 0.0001213965
10.839844 -0.0011315501 0.00012150617
10.859375 -0.0011356471 0.00012161927
10.878906 -0.0011397736 0.00012173788
10.898438 -0.0011439284 0.00012186212
10.917969 -0.0011481119 0.00012198828
10.9375 -0.001152328 0.00012212176
10.957031 -0.0011565697 0.00012226163
10.976562 -0.0011608431 0.00012240459
10.996094 -0.001165148 0.00012255049
11.015625 -0.0011694807 0.00012270424
11.035156 -0.0011738471 0.00012286441
11.054688 -0.0011782432 0.00012302988
11.074219 -0.001182668 0.0001231988
11.09375 -0.0011871264 0.00012337482
11.113281 -0.0011916167 0.00012355649
11.132812 -0.001196138 0.0001237423
11.152344 -0.001200693 0.0001239354
11.171875 -0.00120528 0.00012413502
11.191406 -0.0012099 0.00012433995
11.210938 -0.001214554 0.00012454994
11.230469 -0.001219239 0.00012476718
11.25 -0.001223961 0.00012498818
11.269531 -0.001228713 0.00012521539
11.289062 -0.001233503 0.00012545021
11.308594 -0.001238323 0.00012569198
11.328125 -0.00124318 0.00012593742
11.347656 -0.001248074 0.00012619047
11.367188 -0.001253001 0.00012645217
11.386719 -0.001257964 0.00012671807
11.40625 -0.001262961 0.00012699135
11.425781 -0.001267996 0.00012727239
11.445312 -0.001273067 0.00012755944
11.464844 -0.001278175 0.00012785254
11.484375 -0.001283317 0.00012815327
11.503906 -0.001288498 0.00012846134
11.523438 -0.001293717 0.00012877911
11.542969 -0.001298973 0.00012909957
11.5625 -0.001304268 0.00012943059
11.582031 -0.001309599 0.00012977014
11.601562 -0.001314973 0.00013011497
11.621094 -0.001320384 0.0001304681
11.640625 -0.001325834 0.00013082795
11.660156 -0.001331322 0.00013119704
11.679688 -0.001336855 0.00013157241
11.699219 -0.001342423 0.00013195401
11.71875 -0.001348037 0.00013234449
11.738281 -0.00135369 0.00013274223
11.757812 -0.001359383 0.00013314722
11.777344 -0.00136512 0.00013356069
11.796875 -0.001370896 0.00013398201
11.816406 -0.001376718 0.0001344075
11.835938 -0.001382583 0.00013484629
11.855469 -0.001388491 0.00013528853
11.875 -0.001394442 0.00013574115
11.894531 -0.001400438 0.00013620068
11.914062 -0.001406479 0.00013666592
11.933594 -0.001412561 0.0001371413
11.953125 -0.001418693 0.0001376229
11.972656 -0.001424869 0.00013811417
11.992188 -0.001431092 0.00013861093
12.011719 -0.001437361 0.00013911899
12.03125 -0.001443676 0.00013963212
12.050781 -0.00145004 0.00014015348
12.070312 -0.001456452 0.00014068407
12.089844 -0.001462911 0.00014121975
12.109375 -0.001469421 0.00014176569
12.128906 -0.001475979 0.00014231776
12.148438 -0.001482588 0.00014287548
12.167969 -0.001489247 0.0001434446
12.1875 -0.001495956 0.00014401694
12.207031 -0.00150272 0.00014460129
12.226562 -0.00150953 0.00014518964
12.246094 -0.001516397 0.00014578815
12.265625 -0.001523316 0.00014639232
12.285156 -0.001530285 0.0001470048
12.304688 -0.00153731 0.00014762593
12.324219 -0.001544387 0.00014825184
12.34375 -0.001551521 0.00014888517
12.363281 -0.001558708 0.00014952628
12.382812 -0.001565954 0.00015017524
12.402344 -0.001573253 0.00015083048
12.421875 -0.001580611 0.00015149145
12.441406 -0.001588025 0.00015216164
12.460938 -0.001595497 0.00015283742
12.480469 -0.001603027 0.0001535211
12.5 -0.001610618 0.00015420863
12.519531 -0.001618269 0.00015490564
12.539062 -0.001625976 0.00015560829
12.558594 -0.001633747 0.00015631857
12.578125 -0.001641578 0.00015703507
12.597656 -0.001649472 0.00015775797
12.617188 -0.001657426 0.00015848908
12.636719 -0.001665446 0.0001592237
12.65625 -0.001673529 0.00015996813
12.675781 -0.001681675 0.00016071655
12.695312 -0.001689887 0.00016147058
12.714844 -0.001698165 0.00016223285
12.734375 -0.001706507 0.00016300187
12.753906 -0.001714919 0.00016377634
12.773438 -0.001723396 0.00016455513
12.792969 -0.001731943 0.00016533917
12.8125 -0.001740557 0.00016612851
12.832031 -0.001749245 0.00016692489
12.851562 -0.001758002 0.00016772785
12.871094 -0.00176683 0.0001685336
12.890625 -0.00177573 0.0001693457
12.910156 -0.001784701 0.00017016128
12.929688 -0.001793748 0.00017098063
12.949219 -0.001802868 0.00017180784
12.96875 -0.001812062 0.00017263934
12.988281 -0.001821335 0.00017347326
13.007812 -0.001830682 0.00017431381
13.027344 -0.001840107 0.00017515772
13.046875 -0.001849609 0.00017600522
13.066406 -0.001859192 0.00017685588
13.085938 -0.001868854 0.00017771064
13.105469 -0.001878596 0.00017857118
13.125 -0.001888419 0.00017943579
13.144531 -0.001898324 0.00018030121
13.164062 -0.001908312 0.00018117086
13.183594 -0.001918386 0.00018204363
13.203125 -0.001928546 0.00018292055
13.222656 -0.001938786 0.00018380031
13.242188 -0.001949117 0.00018468241
13.261719 -0.001959536 0.00018556657
13.28125 -0.001970043 0.00018645297
13.300781 -0.00198064 0.00018734255
13.320312 -0.001991329 0.00018823267
13.339844 -0.00200211 0.00018912636
13.359375 -0.002012983 0.00019002048
13.378906 -0.002023949 0.00019091809
13.398438 -0.002035011 0.00019181352
13.417969 -0.00204617 0.00019271231
13.4375 -0.002057423 0.00019361165
13.457031 -0.00206878 0.00019451197
13.476562 -0.002080233 0.00019541196
13.496094 -0.002091786 0.00019631356
13.515625 -0.002103442 0.00019721379
13.535156 -0.002115202 0.00019811489
13.554688 -0.002127063 0.00019901557
13.574219 -0.002139031 0.00019991569
13.59375 -0.002151105 0.00020081565
13.613281 -0.002163289 0.00020171265
13.632812 -0.00217558 0.00020261013
13.652344 -0.00218798 0.00020350596
13.671875 -0.002200496 0.00020440288
13.691406 -0.002213122 0.00020529406
13.710938 -0.002225862 0.00020618484
13.730469 -0.002238717 0.00020707226
13.75 -0.002251689 0.0002079579
13.769531 -0.00226478 0.0002088447
13.789062 -0.002277989 0.000209723
13.808594 -0.002291324 0.0002106013
13.828125 -0.002304777 0.00021147709
13.847656 -0.002318358 0.0002123449
13.867188 -0.002332062 0.00021321413
13.886719 -0.002345896 0.00021407738
13.90625 -0.002359854 0.00021493748
13.925781 -0.002373947 0.00021579113
13.945312 -0.00238817 0.00021664243
13.964844 -0.002402527 0.00021748775
13.984375 -0.00241702 0.00021832839
14.003906 -0.002431649 0.00021916218
14.023438 -0.002446418 0.00021998906
14.042969 -0.002461325 0.00022081315
14.0625 -0.002476374 0.00022163017
14.082031 -0.002491567 0.00022244113
14.101562 -0.002506909 0.00022324441
14.121094 -0.002522394 0.00022404153
14.140625 -0.00253803 0.00022483204
14.160156 -0.00255382 0.00022561442
14.179688 -0.00256976 0.00022638964
14.199219 -0.002585857 0.00022715499
14.21875 -0.002602107 0.00022791473
14.238281 -0.002618522 0.00022866447
14.257812 -0.002635096 0.0002294046
14.277344 -0.002651835 0.00023013573
14.296875 -0.002668737 0.00023086055
14.316406 -0.002685808 0.00023157334
14.335938 -0.002703049 0.00023227857
14.355469 -0.002720463 0.00023297211
14.375 -0.002738051 0.00023365342
14.394531 -0.002755816 0.00023432678
14.414062 -0.002773761 0.00023498975
14.433594 -0.002791886 0.00023564001
14.453125 -0.002810197 0.00023627633
14.472656 -0.002828696 0.00023690543
14.492188 -0.002847383 0.0002375198
14.511719 -0.002866261 0.00023812328
14.53125 -0.002885337 0.00023871619
14.550781 -0.00290461 0.00023929235
14.570312 -0.002924079 0.00023985644
14.589844 -0.002943755 0.0002404084
14.609375 -0.002963636 0.00024094544
14.628906 -0.002983724 0.00024147057
14.648438 -0.003004026 0.0002419787
14.667969 -0.003024542 0.00024247776
14.6875 -0.003045276 0.00024295717
14.707031 -0.00306623 0.00024342163
14.726562 -0.003087408 0.00024387388
14.746094 -0.003108814 0.00024430668
14.765625 -0.003130451 0.0002447298
14.785156 -0.003152324 0.00024513131
14.804688 -0.003174431 0.00024551913
14.824219 -0.00319678 0.00024588972
14.84375 -0.003219375 0.00024624559
14.863281 -0.003242218 0.00024658194
14.882812 -0.003265313 0.00024690245
14.902344 -0.003288663 0.00024720404
14.921875 -0.003312273 0.00024748959
14.941406 -0.003336145 0.00024775651
14.960938 -0.003360288 0.00024800712
14.980469 -0.003384699 0.00024823659
15 -0.00340939 0.00024845032
15.019531 -0.003434356 0.00024864409
15.039062 -0.003459608 0.00024881962
15.058594 -0.003485151 0.00024897606
15.078125 -0.003510988 0.00024911356
15.097656 -0.003537119 0.00024922815
15.117188 -0.003563558 0.00024932763
15.136719 -0.0035903 0.00024940715
15.15625 -0.003617356 0.00024946565
15.175781 -0.003644728 0.00024950295
15.195312 -0.003672423 0.000249522
15.214844 -0.003700445 0.0002495218
15.234375 -0.003728802 0.00024949922
15.253906 -0.003757494 0.000249457
15.273438 -0.003786532 0.00024939686
15.292969 -0.003815918 0.00024931306
15.3125 -0.003845661 0.00024920977
15.332031 -0.003875763 0.00024908811
15.351562 -0.003906233 0.0002489431
15.371094 -0.003937076 0.00024877796
15.390625 -0.003968299 0.00024859466
15.410156 -0.003999905 0.00024839085
15.429688 -0.004031906 0.00024816476
15.449219 -0.004064304 0.00024791934
15.46875 -0.004097106 0.00024765385
15.488281 -0.004130323 0.00024736819
15.507812 -0.004163956 0.00024706137
15.527344 -0.004198016 0.00024673503
15.546875 -0.004232512 0.00024639014
15.566406 -0.004267448 0.00024602385
15.585938 -0.004302832 0.00024563985
15.605469 -0.004338672 0.00024523927
15.625 -0.004374979 0.00024481508
15.644531 -0.004411758 0.00024437561
15.664062 -0.00444902 0.00024391653
15.683594 -0.004486771 0.0002434406
15.703125 -0.004525021 0.00024294888
15.722656 -0.004563778 0.00024243548
15.742188 -0.00460305 0.00024190752
15.761719 -0.004642852 0.00024136439
15.78125 -0.004683188 0.00024080291
15.800781 -0.004724069 0.00024022673
15.820312 -0.004765505 0.00023963463
15.839844 -0.004807508 0.00023902987
15.859375 -0.004850085 0.00023840989
15.878906 -0.004893254 0.00023777876
15.898438 -0.004937018 0.00023713346
15.917969 -0.004981392 0.00023647571
15.9375 -0.005026387 0.00023580791
15.957031 -0.005072014 0.00023512847
15.976562 -0.005118284 0.00023443871
15.996094 -0.005165217 0.00023374257
16.015625 -0.005212816 0.00023303556
16.035156 -0.005261098 0.00023232056
16.054688 -0.005310076 0.00023160379
16.074219 -0.005359762 0.00023087446
16.09375 -0.005410172 0.00023014231
16.113281 -0.00546132 0.0002294062
16.132812 -0.005513221 0.00022866912
16.152344 -0.005565886 0.00022792768
16.171875 -0.005619333 0.0002271853
16.191406 -0.005673579 0.00022644464
16.210938 -0.005728637 0.00022570298
16.230469 -0.005784528 0.00022496367
16.25 -0.005841263 0.00022422587
16.269531 -0.005898861 0.00022349198
16.289062 -0.005957343 0.00022276552
16.308594 -0.006016725 0.00022204484
16.328125 -0.006077025 0.00022133177
16.347656 -0.006138261 0.00022062209
16.367188 -0.006200454 0.00021992633
16.386719 -0.006263624 0.00021923939
16.40625 -0.006327792 0.00021856393
16.425781 -0.006392976 0.00021790008
16.445312 -0.0064592 0.00021725169
16.464844 -0.006526488 0.00021661528
16.484375 -0.006594862 0.00021599577
16.503906 -0.006664341 0.00021539305
16.523438 -0.006734954 0.00021480768
16.542969 -0.006806724 0.00021424195
16.5625 -0.006879675 0.00021369312
16.582031 -0.006953833 0.00021316699
16.601562 -0.007029226 0.0002126614
16.621094 -0.007105881 0.00021217657
16.640625 -0.007183823 0.00021171628
16.660156 -0.007263087 0.00021127755
16.679688 -0.007343693 0.00021086124
16.699219 -0.00742568 0.00021047115
16.71875 -0.007509075 0.00021010579
16.738281 -0.00759391 0.00020976589
16.757812 -0.007680216 0.00020945108
16.777344 -0.007768031 0.00020916301
16.796875 -0.007857387 0.00020890183
16.816406 -0.007948322 0.00020866374
16.835938 -0.00804087 0.00020845656
16.855469 -0.00813507 0.0002082779
16.875 -0.008230959 0.0002081223
16.894531 -0.008328578 0.0002079973
16.914062 -0.008427969 0.00020789674
16.933594 -0.008529175 0.00020782723
16.953125 -0.008632237 0.00020778222
16.972656 -0.008737199 0.00020776885
16.992188 -0.008844109 0.00020778037
17.011719 -0.008953016 0.0002078194
17.03125 -0.009063965 0.00020788847
17.050781 -0.009177006 0.00020798391
17.070312 -0.009292195 0.00020810849
17.089844 -0.00940958 0.00020826028
17.109375 -0.009529216 0.00020844197
17.128906 -0.009651164 0.00020865136
17.148438 -0.00977548 0.00020889148
17.167969 -0.009902225 0.00020916648
17.1875 -0.010031448 0.00020946051
17.207031 -0.010163244 0.00020980041
17.226562 -0.010297642 0.00021017602
17.246094 -0.01043473 0.00021055838
17.265625 -0.01057456 0.00021099305
17.285156 -0.01071723 0.00021148014
17.304688 -0.01086279 0.00021198187
17.324219 -0.01101134 0.00021252395
17.34375 -0.01116296 0.00021314916
17.363281 -0.01131771 0.00021378579
17.382812 -0.01147566 0.00021448676
17.402344 -0.01163693 0.00021524155
17.421875 -0.01180162 0.00021605338
17.441406 -0.01196977 0.00021695128
17.460938 -0.01214152 0.00021787565
17.480469 -0.01231697 0.00021892116
17.5 -0.01249619 0.00022003794
17.519531 -0.01267932 0.00022121101
17.539062 -0.01286644 0.00022250358
17.558594 -0.01305769 0.0002238907
17.578125 -0.01325317 0.00022537799
17.597656 -0.01345301 0.00022698776
17.617188 -0.01365731 0.00022870461
17.636719 -0.01386625 0.00023058267
17.65625 -0.01407994 0.00023257058
17.675781 -0.01429849 0.00023471887
17.695312 -0.01452209 0.00023700229
17.714844 -0.01475085 0.00023948814
17.734375 -0.01498496 0.00024213119
17.753906 -0.01522455 0.00024495549
17.773438 -0.01546982 0.0002479677
17.792969 -0.01572093 0.00025117541
17.8125 -0.01597804 0.00025458044
17.832031 -0.01624135 0.00025820121
17.851562 -0.01651106 0.00026205515
17.871094 -0.01678736 0.00026610336
17.890625 -0.01707048 0.00027041449
17.910156 -0.01736061 0.00027491884
17.929688 -0.01765799 0.00027967967
17.949219 -0.01796289 0.00028467299
17.96875 -0.01827547 0.00028988975
17.988281 -0.01859606 0.00029534116
18.007812 -0.01892489 0.00030102842
18.027344 -0.01926226 0.00030694626
18.046875 -0.01960843 0.00031309717
18.066406 -0.0199637 0.00031946288
18.085938 -0.02032842 0.00032602244
18.105469 -0.02070289 0.00033279732
18.125 -0.02108747 0.0003397821
18.144531 -0.02148247 0.00034693406
18.164062 -0.02188831 0.00035425238
18.183594 -0.02230534 0.00036170562
18.203125 -0.02273401 0.00036930706
18.222656 -0.02317472 0.00037703502
18.242188 -0.02362789 0.00038485324
18.261719 -0.02409405 0.0003927404
18.28125 -0.02457364 0.00040068775
18.300781 -0.02506718 0.00040867799
18.320312 -0.02557521 0.00041665102
18.339844 -0.02609831 0.00042460418
18.359375 -0.02663705 0.00043251735
18.378906 -0.02719203 0.00044034419
18.398438 -0.02776397 0.00044805909
18.417969 -0.02835348 0.00045562075
18.4375 -0.02896134 0.00046299721
18.457031 -0.0295883 0.00047014868
18.476562 -0.03023514 0.00047705927
18.496094 -0.03090273 0.00048363629
18.515625 -0.03159194 0.00048989332
18.535156 -0.03230372 0.00049576545
18.554688 -0.0330391 0.00050123376
18.574219 -0.0337991 0.00050620298
18.59375 -0.03458482 0.00051065155
18.613281 -0.03539746 0.00051456688
18.632812 -0.03623829 0.00051787786
18.652344 -0.0371086 0.0005204989
18.671875 -0.03800983 0.00052246349
18.691406 -0.03894344 0.00052367412
18.710938 -0.03991104 0.00052410736
18.730469 -0.04091432 0.00052369655
18.75 -0.0419551 0.00052242679
18.769531 -0.04303524 0.00052026658
18.789062 -0.04415686 0.00051715136
18.808594 -0.04532212 0.00051308937
18.828125 -0.04653333 0.00050803661
18.847656 -0.04779306 0.00050199689
18.867188 -0.04910392 0.00049496075
18.886719 -0.0504688 0.0004868807
18.90625 -0.05189082 0.00047784821
18.925781 -0.05337324 0.00046781924
18.945312 -0.05491965 0.00045690617
18.964844 -0.05653385 0.00044514684
18.984375 -0.05822 0.00043261094
19.003906 -0.05998255 0.00041940868
19.023438 -0.06182631 0.00040572311
19.042969 -0.06375648 0.00039172132
19.0625 -0.06577867 0.00037761506
19.082031 -0.06789901 0.0003636665
19.101562 -0.07012408 0.00035024302
19.121094 -0.07246112 0.00033759696
19.140625 -0.07491789 0.00032623837
19.160156 -0.07750297 0.00031654257
19.179688 -0.0802256 0.00030893843
19.199219 -0.08309595 0.00030379577
19.21875 -0.08612505 0.00030141032
19.238281 -0.08932507 0.00030196864
19.257812 -0.09270924 0.00030543875
19.277344 -0.0962922 0.00031165791
19.296875 -0.10009003 0.00032038359
19.316406 -0.1041199 0.00033091946
19.335938 -0.1084019 0.00034304444
19.355469 -0.1129569 0.00035626127
19.375 -0.1178091 0.00036970893
19.394531 -0.1229839 0.00038306147
19.414062 -0.1285109 0.00039619703
19.433594 -0.1344218 0.00040827608
19.453125 -0.1407525 0.00041949213
19.472656 -0.1475426 0.00042932766
19.492188 -0.1548363 0.00043778146
19.511719 -0.1626825 0.00044501376
19.53125 -0.1711369 0.00045159173
19.550781 -0.18026 0.0004574289
19.570312 -0.1901211 0.00046336108
19.589844 -0.2007978 0.00046989378
19.609375 -0.2123757 0.00047778657
19.628906 -0.2249528 0.00048814912
19.648438 -0.2386385 0.00050137257
19.667969 -0.2535567 0.00051782546
19.6875 -0.2698457 0.00053729676
19.707031 -0.2876642 0.00055939642
19.726562 -0.3071902 0.00058251554
19.746094 -0.3286259 0.00060586045
19.765625 -0.3522006 0.0006270525
19.785156 -0.3781757 0.00064450742
19.804688 -0.4068475 0.00065615444
19.824219 -0.4385555 0.00065938202
19.84375 -0.4736858 0.00065380346
19.863281 -0.5126813 0.00063829759
19.882812 -0.5560481 0.00061373503
19.902344 -0.6043684 0.00058212013
19.921875 -0.6583104 0.00054600663
19.941406 -0.718645 0.00050859552
19.960938 -0.7862608 0.00047172997
19.980469 -0.8621871 0.00043876724
20 -0.9476169 0.00044597095
&
@target G0.S4
@type xydy
0 -0.6914098 0.0044156142
0.01953125 -0.6700405 0.0044334229
0.0390625 -0.6506008 0.0043377711
0.05859375 -0.6327855 0.0041249421
0.078125 -0.6163629 0.0038877789
0.09765625 -0.6011514 0.0036987585
0.1171875 -0.5870049 0.0035919457
0.13671875 -0.5738048 0.0035686319
0.15625 -0.5614513 0.0036120825
0.17578125 -0.5498596 0.0037009661
0.1953125 -0.5389569 0.0038157349
0.21484375 -0.5286797 0.0039437451
0.234375 -0.5189726 0.0040775096
0.25390625 -0.5097861 0.0042144411
0.2734375 -0.5010765 0.0043531878
0.29296875 -0.4928047 0.0044950642
0.3125 -0.4849357 0.0046409544
0.33203125 -0.4774383 0.0047924047
0.3515625 -0.4702836 0.0049504385
0.37109375 -0.4634464 0.0051160539
0.390625 -0.4569035 0.0052892217
0.41015625 -0.4506337 0.0054700569
0.4296875 -0.4446179 0.0056580572
0.44921875 -0.4388391 0.0058528199
0.46875 -0.4332811 0.006053074
0.48828125 -0.4279297 0.0062581639
0.5078125 -0.422772 0.0064668886
0.52734375 -0.4177953 0.0066783083
0.546875 -0.4129889 0.0068909352
0.56640625 -0.4083431 0.0071041708
0.5859375 -0.403848 0.0073169222
0.60546875 -0.3994955 0.007528405
0.625 -0.3952776 0.0077375385
0.64453125 -0.3911869 0.0079437665
0.6640625 -0.3872169 0.0081465295
0.68359375 -0.3833612 0.0083449623
0.703125 -0.3796142 0.0085391164
0.72265625 -0.3759705 0.0087279727
0.7421875 -0.3724253 0.0089115906
0.76171875 -0.3689738 0.0090891765
0.78125 -0.3656119 0.0092610272
0.80078125 -0.3623354 0.0094267231
0.8203125 -0.3591408 0.0095861059
0.83984375 -0.3560246 0.0097390098
0.859375 -0.3529835 0.0098852804
0.87890625 -0.3500142 0.010025341
0.8984375 -0.347114 0.010158546
0.91796875 -0.3442806 0.010285191
0.9375 -0.3415108 0.010405639
0.95703125 -0.3388026 0.010519301
0.9765625 -0.3361539 0.010627118
0.99609375 -0.3335622 0.010728362
1.015625 -0.3310255 0.010823319
1.0351562 -0.3285421 0.010912375
1.0546875 -0.32611 0.01099552
1.0742188 -0.3237276 0.01107298
1.09375 -0.3213934 0.011144383
1.1132812 -0.3191058 0.011210839
1.1328125 -0.3168632 0.011271732
1.1523438 -0.3146645 0.011327344
1.171875 -0.3125078 0.011378111
1.1914062 -0.3103923 0.011423836
1.2109375 -0.3083167 0.011464655
1.2304688 -0.3062799 0.011501192
1.25 -0.3042804 0.011533493
1.2695312 -0.3023178 0.01156109
1.2890625 -0.3003905 0.011585055
1.3085938 -0.2984979 0.011604798
1.328125 -0.2966387 0.011620901
1.3476562 -0.2948124 0.011633415
1.3671875 -0.2930178 0.011642616
1.3867188 -0.2912542 0.011648219
1.40625 -0.2895208 0.011650666
1.4257812 -0.2878171 0.011649988
1.4453125 -0.2861417 0.011646475
1.4648438 -0.2844945 0.011640012
1.484375 -0.2828745 0.011631218
1.5039062 -0.2812813 0.011619603
1.5234375 -0.2797141 0.011605618
1.5429688 -0.2781722 0.011589337
1.5625 -0.2766548 0.011570749
1.5820312 -0.2751619 0.01155024
1.6015625 -0.2736924 0.011527658
1.6210938 -0.2722463 0.011503139
1.640625 -0.2708225 0.01147677
1.6601562 -0.269421 0.011449089
1.6796875 -0.2680407 0.0114196
1.6992188 -0.2666816 0.011388667
1.71875 -0.2653434 0.011356079
1.7382812 -0.2640252 0.011322315
1.7578125 -0.2627265 0.011287179
1.7773438 -0.2614474 0.011250974
1.796875 -0.2601871 0.011213778
1.8164062 -0.2589453 0.011175159
1.8359375 -0.2577216 0.011135962
1.8554688 -0.2565157 0.011095418
1.875 -0.255327 0.011054334
1.8945312 -0.2541555 0.011012324
1.9140625 -0.2530005 0.010969541
1.9335938 -0.251862 0.01092594
1.953125 -0.2507393 0.01088194
1.9726562 -0.2496322 0.010837142
1.9921875 -0.2485407 0.01079188
2.0117188 -0.2474643 0.010745927
2.03125 -0.2464025 0.010699852
2.0507812 -0.2453552 0.010653209
2.0703125 -0.2443219 0.010605916
2.0898438 -0.243303 0.010558662
2.109375 -0.2422974 0.010510792
2.1289062 -0.2413055 0.010462765
2.1484375 -0.2403264 0.010414293
2.1679688 -0.2393605 0.010365756
2.1875 -0.2384071 0.010316973
2.2070312 -0.237466 0.010267792
2.2265625 -0.2365374 0.010218841
2.2460938 -0.2356207 0.010169247
2.265625 -0.2347157 0.010119832
2.2851562 -0.2338222 0.010070091
2.3046875 -0.2329399 0.010020326
2.3242188 -0.2320691 0.0099705534
2.34375 -0.231209 0.0099209057
2.3632812 -0.2303597 0.009870924
2.3828125 -0.2295209 0.0098210204
2.4023438 -0.2286925 0.0097710851
2.421875 -0.227874 0.0097211798
2.4414062 -0.2270658 0.0096712638
2.4609375 -0.2262675 0.009621379
2.4804688 -0.2254786 0.0095718353
2.5 -0.2246993 0.0095222348
2.5195312 -0.2239295 0.0094724904
2.5390625 -0.2231688 0.0094227095
2.5585938 -0.2224169 0.009373206
2.578125 -0.221674 0.0093237076
2.5976562 -0.2209398 0.0092743288
2.6171875 -0.2202143 0.0092248858
2.6367188 -0.219497 0.0091759134
2.65625 -0.2187883 0.00912684
2.6757812 -0.2180874 0.0090777587
2.6953125 -0.2173947 0.009028876
2.7148438 -0.2167098 0.0089799155
2.734375 -0.2160329 0.0089312566
2.7539062 -0.2153635 0.0088826601
2.7734375 -0.2147019 0.0088341989
2.7929688 -0.2140473 0.0087859163
2.8125 -0.2134 0.0087375076
2.8320312 -0.2127601 0.0086894589
2.8515625 -0.2121273 0.0086413285
2.8710938 -0.2115014 0.0085936681
2.890625 -0.210882 0.0085459875
2.9101562 -0.2102696 0.0084983894
2.9296875 -0.209664 0.008450944
2.9492188 -0.2090647 0.0084034628
2.96875 -0.2084717 0.0083562899
2.9882812 -0.2078855 0.0083093269
3.0078125 -0.2073052 0.0082623636
3.0273438 -0.2067309 0.0082156164
3.046875 -0.2061627 0.008169012
3.0664062 -0.2056006 0.0081226077
3.0859375 -0.2050445 0.0080762035
3.1054688 -0.2044941 0.0080301594
3.125 -0.2039492 0.0079840746
3.1445312 -0.2034099 0.0079378664
3.1640625 -0.2028765 0.0078921698
3.1835938 -0.2023482 0.0078465106
3.203125 -0.2018254 0.0078009718
3.2226562 -0.201308 0.0077558117
3.2421875 -0.2007956 0.0077107216
3.2617188 -0.2002885 0.007665635
3.28125 -0.1997864 0.0076207395
3.3007812 -0.1992895 0.0075760049
3.3203125 -0.1987973 0.0075317531
3.3398438 -0.1983099 0.0074872569
3.359375 -0.1978274 0.0074427308
3.3789062 -0.1973497 0.0073987926
3.3984375 -0.1968766 0.0073548203
3.4179688 -0.1964081 0.0073111473
3.4375 -0.195944 0.0072675449
3.4570312 -0.1954844 0.0072240251
3.4765625 -0.1950295 0.0071806484
3.4960938 -0.1945787 0.0071376719
3.515625 -0.1941323 0.0070944226
3.5351562 -0.1936901 0.0070517765
3.5546875 -0.1932518 0.0070090464
3.5742188 -0.1928181 0.0069666441
3.59375 -0.1923882 0.0069242876
3.6132812 -0.1919622 0.0068822056
3.6328125 -0.1915403 0.0068402228
3.6523438 -0.1911224 0.0067985202
3.671875 -0.1907082 0.0067568179
3.6914062 -0.1902977 0.0067154374
3.7109375 -0.1898913 0.0066742045
3.7304688 -0.1894883 0.0066332615
3.75 -0.1890893 0.006592143
3.7695312 -0.1886937 0.0065514861
3.7890625 -0.1883016 0.006511081
3.8085938 -0.1879132 0.0064709937
3.828125 -0.1875281 0.0064307159
3.8476562 -0.1871464 0.0063909919
3.8671875 -0.1867683 0.006351396
3.8867188 -0.1863935 0.0063116787
3.90625 -0.1860222 0.0062723249
3.9257812 -0.1856538 0.0062334491
3.9453125 -0.1852886 0.0061945078
3.9648438 -0.1849269 0.0061557989
3.984375 -0.1845682 0.0061174786
4.0039062 -0.1842125 0.0060791778
4.0234375 -0.1838599 0.006041214
4.0429688 -0.1835105 0.0060033998
4.0625 -0.1831641 0.0059658787
4.0820312 -0.1828206 0.0059285997
4.1015625 -0.1824799 0.0058915094
4.1210938 -0.1821422 0.0058548208
4.140625 -0.1818073 0.0058182196
4.1601562 -0.1814753 0.0057818845
4.1796875 -0.181146 0.005745756
4.1992188 -0.1808195 0.0057099946
4.21875 -0.180496 0.0056742969
4.2382812 -0.180175 0.0056389666
4.2578125 -0.1798566 0.0056039879
4.2773438 -0.1795409 0.0055694158
4.296875 -0.1792276 0.0055348014
4.3164062 -0.1789172 0.0055006912
4.3359375 -0.178609 0.0054666779
4.3554688 -0.1783035 0.0054329796
4.375 -0.1780006 0.0053997655
4.3945312 -0.1777001 0.0053668416
4.4140625 -0.1774021 0.0053337713
4.4335938 -0.1771062 0.0053015081
4.453125 -0.176813 0.0052692046
4.4726562 -0.1765219 0.0052375496
4.4921875 -0.1762336 0.0052060376
4.5117188 -0.175947 0.0051748817
4.53125 -0.175663 0.0051439861
4.5507812 -0.1753812 0.0051133678
4.5703125 -0.1751015 0.0050830031
4.5898438 -0.1748244 0.0050531666
4.609375 -0.1745491 0.0050235989
4.6289062 -0.174276 0.0049944296
4.6484375 -0.1740052 0.0049655713
4.6679688 -0.1737366 0.0049370448
4.6875 -0.17347 0.0049087848
4.7070312 -0.1732051 0.004881117
4.7265625 -0.1729428 0.0048537447
4.7460938 -0.172682 0.0048267632
4.765625 -0.1724235 0.0047998877
4.7851562 -0.172167 0.0047734884
4.8046875 -0.1719126 0.0047476762
4.8242188 -0.1716598 0.0047221849
4.84375 -0.1714091 0.004696918
4.8632812 -0.1711603 0.0046721155
4.8828125 -0.1709135 0.0046477322
4.9023438 -0.1706684 0.004623592
4.921875 -0.1704254 0.0046001292
4.9414062 -0.170184 0.0045767991
4.9609375 -0.1699442 0.0045540308
4.9804688 -0.1697068 0.0045317829
5 -0.1694705 0.004509643
5.0195312 -0.1692366 0.0044881468
5.0390625 -0.169004 0.0044668608
5.0585938 -0.1687732 0.0044460994
5.078125 -0.1685443 0.0044258178
5.0976562 -0.1683169 0.0044059824
5.1171875 -0.1680913 0.0043865387
5.1367188 -0.1678674 0.0043674294
5.15625 -0.1676451 0.0043488838
5.1757812 -0.1674242 0.0043305845
5.1953125 -0.1672051 0.0043129003
5.2148438 -0.1669878 0.0042954065
5.234375 -0.1667719 0.0042787942
5.2539062 -0.1665575 0.0042623506
5.2734375 -0.1663448 0.0042462265
5.2929688 -0.1661336 0.0042307515
5.3125 -0.165924 0.0042159415
5.3320312 -0.1657156 0.0042010129
5.3515625 -0.165509 0.004186798
5.3710938 -0.1653039 0.0041729253
5.390625 -0.1651002 0.00415971
5.4101562 -0.1648979 0.0041467338
5.4296875 -0.1646971 0.0041342009
5.4492188 -0.1644978 0.0041223709
5.46875 -0.1642997 0.0041108368
5.4882812 -0.1641032 0.004099629
5.5078125 -0.163908 0.0040892132
5.5273438 -0.1637144 0.0040788526
5.546875 -0.1635221 0.0040689379
5.5664062 -0.1633309 0.0040597326
5.5859375 -0.1631415 0.0040505244
5.6054688 -0.1629531 0.0040420338
5.625 -0.1627659 0.004034146
5.6445312 -0.1625804 0.0040265157
5.6640625 -0.162396 0.004019336
5.6835938 -0.1622129 0.0040126732
5.703125 -0.1620313 0.004006215
5.7226562 -0.1618507 0.004000462
5.7421875 -0.1616713 0.0039948232
5.7617188 -0.1614935 0.0039896997
5.78125 -0.1613166 0.0039849136
5.8007812 -0.1611412 0.0039807882
5.8203125 -0.1609669 0.0039770201
5.8398438 -0.1607937 0.0039733031
5.859375 -0.1606218 0.0039703379
5.8789062 -0.1604512 0.0039677109
5.8984375 -0.1602818 0.0039651543
5.9179688 -0.1601134 0.0039635649
5.9375 -0.1599462 0.0039619192
5.9570312 -0.1597802 0.0039607412
5.9765625 -0.1596153 0.0039598939
5.9960938 -0.1594517 0.0039595683
6.015625 -0.159289 0.0039594686
6.0351562 -0.1591276 0.0039598087
6.0546875 -0.1589671 0.0039603496
6.0742188 -0.158808 0.0039614996
6.09375 -0.1586499 0.0039628353
6.1132812 -0.1584929 0.003964456
6.1328125 -0.1583368 0.0039664076
6.1523438 -0.1581819 0.0039687447
6.171875 -0.158028 0.0039714235
6.1914062 -0.1578754 0.0039744306
6.2109375 -0.1577234 0.0039776769
6.2304688 -0.1575728 0.0039814571
6.25 -0.1574231 0.0039851099
6.2695312 -0.1572745 0.0039892908
6.2890625 -0.1571267 0.0039937945
6.3085938 -0.1569802 0.003998573
6.328125 -0.1568346 0.004003394
6.3476562 -0.15669 0.0040087923
6.3671875 -0.1565463 0.0040142633
6.3867188 -0.1564036 0.0040200958
6.40625 -0.156262 0.0040260693
6.4257812 -0.1561214 0.0040323754
6.4453125 -0.1559816 0.0040388723
6.4648438 -0.1558429 0.0040454873
6.484375 -0.1557051 0.0040525446
6.5039062 -0.1555682 0.0040596064
6.5234375 -0.1554322 0.0040672956
6.5429688 -0.155297 0.0040748579
6.5625 -0.1551629 0.0040828778
6.5820312 -0.1550297 0.004090787
6.6015625 -0.1548975 0.004098803
6.6210938 -0.1547661 0.0041073137
6.640625 -0.1546358 0.0041159553
6.6601562 -0.154506 0.004124693
6.6796875 -0.1543774 0.0041333858
6.6992188 -0.1542495 0.0041426085
6.71875 -0.1541226 0.0041518813
6.7382812 -0.1539964 0.0041612004
6.7578125 -0.1538713 0.0041707316
6.7773438 -0.153747 0.0041806086
6.796875 -0.1536236 0.0041904779
6.8164062 -0.1535009 0.0042002422
6.8359375 -0.153379 0.0042104937
6.8554688 -0.1532582 0.0042207033
6.875 -0.153138 0.0042310201
6.8945312 -0.1530186 0.0042413063
6.9140625 -0.1529001 0.0042519736
6.9335938 -0.1527824 0.004262512
6.953125 -0.1526657 0.004273354
6.9726562 -0.1525498 0.0042842136
6.9921875 -0.1524344 0.0042953963
7.0117188 -0.15232 0.0043061947
7.03125 -0.1522062 0.0043172168
7.0507812 -0.1520934 0.0043284671
7.0703125 -0.1519812 0.0043397332
7.0898438 -0.1518699 0.0043511213
7.109375 -0.1517597 0.004362355
7.1289062 -0.1516497 0.0043739604
7.1484375 -0.1515408 0.0043854832
7.1679688 -0.1514325 0.0043970566
7.1875 -0.151325 0.0044089263
7.2070312 -0.1512183 0.0044204392
7.2265625 -0.1511123 0.0044321424
7.2460938 -0.1510071 0.0044440059
7.265625 -0.1509027 0.0044556611
7.2851562 -0.1507988 0.0044675248
7.3046875 -0.1506958 0.0044792522
7.3242188 -0.1505934 0.0044914665
7.34375 -0.1504919 0.0045030892
7.3632812 -0.1503911 0.0045150184
7.3828125 -0.1502911 0.0045268219
7.4023438 -0.1501915 0.0045388157
7.421875 -0.1500928 0.0045508435
7.4414062 -0.1499947 0.0045627671
7.4609375 -0.1498974 0.0045748267
7.4804688 -0.1498009 0.0045866785
7.5 -0.1497048 0.0045987665
7.5195312 -0.1496098 0.0046106329
7.5390625 -0.1495152 0.0046224702
7.5585938 -0.1494211 0.0046344808
7.578125 -0.1493282 0.0046466502
7.5976562 -0.1492355 0.004658563
7.6171875 -0.1491437 0.0046703295
7.6367188 -0.1490526 0.0046824548
7.65625 -0.1489621 0.0046941325
7.6757812 -0.1488721 0.0047058395
7.6953125 -0.1487832 0.0047178164
7.7148438 -0.1486945 0.0047296302
7.734375 -0.1486069 0.0047413206
7.7539062 -0.1485194 0.0047531006
7.7734375 -0.1484329 0.0047647671
7.7929688 -0.148347 0.0047764153
7.8125 -0.1482615 0.0047880236
7.8320312 -0.1481768 0.0047996457
7.8515625 -0.1480928 0.0048112266
7.8710938 -0.1480094 0.0048228137
7.890625 -0.1479268 0.0048340694
7.9101562 -0.1478445 0.004845389
7.9296875 -0.1477629 0.0048568689
7.9492188 -0.1476822 0.0048682827
7.96875 -0.1476018 0.0048795798
7.9882812 -0.1475222 0.0048907467
8.0078125 -0.1474431 0.0049018238
8.0273438 -0.1473646 0.0049128537
8.046875 -0.1472867 0.0049239653
8.0664062 -0.1472096 0.004935032
8.0859375 -0.147133 0.0049459192
8.1054688 -0.1470569 0.0049566824
8.125 -0.1469814 0.0049675427
8.1445312 -0.1469064 0.0049783864
8.1640625 -0.1468322 0.0049890579
8.1835938 -0.1467587 0.0049997578
8.203125 -0.1466856 0.0050102182
8.2226562 -0.1466129 0.0050206174
8.2421875 -0.1465408 0.005031107
8.2617188 -0.1464696 0.0050413739
8.28125 -0.146399 0.0050516716
8.3007812 -0.1463287 0.0050619928
8.3203125 -0.146259 0.0050721235
8.3398438 -0.14619 0.0050824373
8.359375 -0.1461215 0.0050924995
8.3789062 -0.1460535 0.0051021911
8.3984375 -0.1459861 0.0051120065
8.4179688 -0.1459193 0.0051218307
8.4375 -0.1458528 0.0051315418
8.4570312 -0.1457874 0.005141264
8.4765625 -0.1457222 0.0051505376
8.4960938 -0.1456574 0.0051601484
8.515625 -0.1455935 0.0051697162
8.5351562 -0.1455298 0.0051789539
8.5546875 -0.1454669 0.0051882047
8.5742188 -0.1454046 0.0051973073
8.59375 -0.1453428 0.0052064553
8.6132812 -0.1452815 0.0052152743
8.6328125 -0.1452207 0.0052242619
8.6523438 -0.1451602 0.0052332108
8.671875 -0.1451007 0.005241966
8.6914062 -0.1450413 0.0052505128
8.7109375 -0.1449826 0.0052593691
8.7304688 -0.1449244 0.0052678461
8.75 -0.1448668 0.0052761105
8.7695312 -0.1448098 0.005284864
8.7890625 -0.1447531 0.005292941
8.8085938 -0.1446972 0.005301313
8.828125 -0.1446416 0.0053091486
8.8476562 -0.1445865 0.0053172906
8.8671875 -0.1445322 0.0053252574
8.8867188 -0.144478 0.0053330417
8.90625 -0.1444246 0.0053408192
8.9257812 -0.1443716 0.0053486233
8.9453125 -0.1443191 0.0053560028
8.9648438 -0.1442672 0.0053636931
8.984375 -0.1442156 0.0053711237
9.0039062 -0.1441648 0.0053784526
9.0234375 -0.1441142 0.0053859383
9.0429688 -0.1440643 0.005392999
9.0625 -0.1440147 0.0053999556
9.0820312 -0.1439658 0.005406931
9.1015625 -0.1439176 0.0054139581
9.1210938 -0.1438693 0.0054207874
9.140625 -0.1438219 0.0054275514
9.1601562 -0.1437748 0.005434442
9.1796875 -0.1437286 0.0054408674
9.1992188 -0.1436825 0.0054474043
9.21875 -0.1436368 0.0054538364
9.2382812 -0.1435918 0.0054600153
9.2578125 -0.1435472 0.0054665604
9.2773438 -0.1435031 0.0054725536
9.296875 -0.1434595 0.0054785752
9.3164062 -0.1434163 0.0054846382
9.3359375 -0.1433739 0.0054905314
9.3554688 -0.1433318 0.0054961982
9.375 -0.1432899 0.0055021542
9.3945312 -0.1432487 0.0055076017
9.4140625 -0.143208 0.0055133145
9.4335938 -0.1431675 0.0055188436
9.453125 -0.1431278 0.0055242367
9.4726562 -0.1430884 0.005529384
9.4921875 -0.1430496 0.0055347967
9.5117188 -0.1430113 0.0055397458
9.53125 -0.1429731 0.0055450369
9.5507812 -0.1429356 0.0055498953
9.5703125 -0.1428985 0.0055548115
9.5898438 -0.1428619 0.0055595169
9.609375 -0.1428259 0.0055643562
9.6289062 -0.1427902 0.0055690936
9.6484375 -0.1427551 0.0055735001
9.6679688 -0.1427202 0.0055779394
9.6875 -0.142686 0.0055823611
9.7070312 -0.1426521 0.0055866036
9.7265625 -0.1426187 0.0055908847
9.7460938 -0.1425858 0.00559497
9.765625 -0.1425532 0.0055990805
9.7851562 -0.1425212 0.0056029243
9.8046875 -0.1424896 0.0056069629
9.8242188 -0.1424583 0.0056106911
9.84375 -0.1424278 0.0056144022
9.8632812 -0.1423974 0.0056179087
9.8828125 -0.1423674 0.0056216186
9.9023438 -0.1423381 0.0056251932
9.921875 -0.142309 0.0056282255
9.9414062 -0.1422805 0.0056315778
9.9609375 -0.1422523 0.0056346717
9.9804688 -0.1422247 0.0056377386
10 -0.1421974 0.0056407594
10.019531 -0.1421708 0.0056442789
10.039062 -0.1421449 0.0056474162
10.058594 -0.1421189 0.0056504387
10.078125 -0.1420938 0.0056534014
10.097656 -0.1420688 0.0056561179
10.117188 -0.142044 0.0056589402
10.136719 -0.14202 0.0056615624
10.15625 -0.1419963 0.005664049
10.175781 -0.1419729 0.0056664658
10.195312 -0.1419501 0.0056686921
10.214844 -0.1419277 0.0056711972
10.234375 -0.1419056 0.0056733918
10.253906 -0.141884 0.0056755888
10.273438 -0.141863 0.005677579
10.292969 -0.1418422 0.0056797917
10.3125 -0.141822 0.0056814402
10.332031 -0.1418021 0.0056834006
10.351562 -0.1417824 0.0056852487
10.371094 -0.1417634 0.0056870458
10.390625 -0.141745 0.0056886874
10.410156 -0.1417269 0.0056903781
10.429688 -0.141709 0.0056917511
10.449219 -0.1416916 0.0056932458
10.46875 -0.1416747 0.0056945369
10.488281 -0.1416583 0.00569591
10.507812 -0.1416422 0.0056972694
10.527344 -0.1416264 0.0056984603
10.546875 -0.1416113 0.005699817
10.566406 -0.1415965 0.0057005656
10.585938 -0.141582 0.0057018848
10.605469 -0.1415681 0.0057028121
10.625 -0.1415544 0.0057037679
10.644531 -0.1415414 0.0057045672
10.664062 -0.1415289 0.0057052809
10.683594 -0.1415165 0.0057061396
10.703125 -0.1415047 0.0057069869
10.722656 -0.1414932 0.0057074156
10.742188 -0.1414819 0.0057081597
10.761719 -0.1414715 0.0057086904
10.78125 -0.1414613 0.00570917
10.800781 -0.1414514 0.005709446
10.820312 -0.141442 0.005710109
10.839844 -0.1414329 0.0057103073
10.859375 -0.1414243 0.0057105247
10.878906 -0.141416 0.0057107822
10.898438 -0.1414086 0.0057110063
10.917969 -0.1414012 0.005711007
10.9375 -0.1413944 0.0057112059
10.957031 -0.1413877 0.0057111574
10.976562 -0.1413817 0.0057110989
10.996094 -0.1413759 0.0057109681
11.015625 -0.1413706 0.0057109019
11.035156 -0.1413659 0.0057105805
11.054688 -0.1413612 0.0057104866
11.074219 -0.1413572 0.0057101058
11.09375 -0.1413536 0.0057098633
11.113281 -0.1413502 0.0057092709
11.132812 -0.1413475 0.0057090586
11.152344 -0.141345 0.0057086259
11.171875 -0.141343 0.0057082648
11.191406 -0.1413413 0.0057073523
11.210938 -0.14134 0.0057070138
11.230469 -0.1413393 0.0057062177
11.25 -0.1413388 0.0057057911
11.269531 -0.141339 0.005704954
11.289062 -0.1413393 0.0057042343
11.308594 -0.1413402 0.0057034673
11.328125 -0.1413413 0.005702736
11.347656 -0.141343 0.0057017892
11.367188 -0.1413449 0.0057007114
11.386719 -0.1413473 0.0056999028
11.40625 -0.1413502 0.0056992116
11.425781 -0.1413533 0.0056979785
11.445312 -0.1413572 0.0056970731
11.464844 -0.1413612 0.0056958554
11.484375 -0.1413659 0.0056947475
11.503906 -0.1413705 0.0056936022
11.523438 -0.1413758 0.0056924968
11.542969 -0.1413815 0.0056911713
11.5625 -0.1413876 0.0056901443
11.582031 -0.1413939 0.0056888871
11.601562 -0.141401 0.0056876121
11.621094 -0.1414079 0.0056861386
11.640625 -0.1414158 0.005684954
11.660156 -0.1414239 0.0056833622
11.679688 -0.1414325 0.0056822489
11.699219 -0.1414414 0.0056806266
11.71875 -0.1414505 0.0056790477
11.738281 -0.1414602 0.0056775677
11.757812 -0.1414702 0.0056762221
11.777344 -0.1414808 0.0056746208
11.796875 -0.1414917 0.0056729529
11.816406 -0.141503 0.0056712841
11.835938 -0.1415144 0.0056696767
11.855469 -0.1415267 0.0056681289
11.875 -0.1415391 0.0056665169
11.894531 -0.1415522 0.0056647353
11.914062 -0.1415655 0.0056630176
11.933594 -0.1415791 0.0056611662
11.953125 -0.1415933 0.0056595082
11.972656 -0.1416079 0.005657732
11.992188 -0.1416229 0.005656035
12.011719 -0.1416379 0.0056541217
12.03125 -0.1416539 0.0056524056
12.050781 -0.14167 0.0056502315
12.070312 -0.1416866 0.0056485274
12.089844 -0.1417034 0.0056468012
12.109375 -0.1417208 0.0056447714
12.128906 -0.1417386 0.0056427465
12.148438 -0.1417567 0.0056410028
12.167969 -0.1417753 0.0056388888
12.1875 -0.1417942 0.0056369095
12.207031 -0.1418137 0.0056350821
12.226562 -0.1418332 0.0056330448
12.246094 -0.1418536 0.0056310453
12.265625 -0.141874 0.0056291026
12.285156 -0.1418951 0.0056270424
12.304688 -0.1419166 0.0056248903
12.324219 -0.1419385 0.0056230168
12.34375 -0.1419606 0.0056207925
12.363281 -0.1419833 0.0056187819
12.382812 -0.1420063 0.005616537
12.402344 -0.1420299 0.0056145848
12.421875 -0.1420536 0.0056125382
12.441406 -0.142078 0.0056104184
12.460938 -0.1421027 0.0056083981
12.480469 -0.1421277 0.0056062599
12.5 -0.1421532 0.0056042627
12.519531 -0.142179 0.005602176
12.539062 -0.1422055 0.005599882
12.558594 -0.1422324 0.005598106
12.578125 -0.1422595 0.0055957102
12.597656 -0.1422873 0.0055936783
12.617188 -0.1423151 0.0055914014
12.636719 -0.1423435 0.0055893272
12.65625 -0.1423725 0.0055873125
12.675781 -0.1424018 0.0055852855
12.695312 -0.1424314 0.0055831017
12.714844 -0.1424614 0.0055808229
12.734375 -0.1424919 0.0055789265
12.753906 -0.1425229 0.0055767611
12.773438 -0.1425542 0.0055745351
12.792969 -0.1425858 0.0055724029
12.8125 -0.1426183 0.0055704152
12.832031 -0.1426507 0.0055682737
12.851562 -0.1426838 0.0055661858
12.871094 -0.1427173 0.0055640767
12.890625 -0.1427511 0.0055619007
12.910156 -0.1427853 0.0055597754
12.929688 -0.1428203 0.005557764
12.949219 -0.1428551 0.0055557449
12.96875 -0.1428907 0.0055535055
12.988281 -0.1429268 0.0055514787
13.007812 -0.142963 0.0055495692
13.027344 -0.1429999 0.0055473381
13.046875 -0.1430374 0.0055453288
13.066406 -0.1430751 0.0055434003
13.085938 -0.1431129 0.0055413226
13.105469 -0.1431519 0.0055391733
13.125 -0.1431906 0.0055370799
13.144531 -0.1432302 0.0055351987
13.164062 -0.14327 0.0055333026
13.183594 -0.1433104 0.005531433
13.203125 -0.1433511 0.0055293099
13.222656 -0.1433922 0.0055274854
13.242188 -0.1434341 0.0055254647
13.261719 -0.143476 0.0055234994
13.28125 -0.1435186 0.0055217048
13.300781 -0.1435615 0.0055198136
13.320312 -0.1436048 0.0055179074
13.339844 -0.1436485 0.0055161176
13.359375 -0.1436928 0.0055142668
13.378906 -0.1437376 0.005512169
13.398438 -0.1437826 0.0055104187
13.417969 -0.1438283 0.0055085932
13.4375 -0.1438744 0.0055069909
13.457031 -0.1439209 0.005505095
13.476562 -0.1439678 0.005503156
13.496094 -0.1440154 0.0055015833
13.515625 -0.1440631 0.0054998375
13.535156 -0.1441113 0.0054980758
13.554688 -0.1441602 0.0054963793
13.574219 -0.1442093 0.0054948311
13.59375 -0.144259 0.0054930705
13.613281 -0.1443092 0.0054915006
13.632812 -0.14436 0.0054897834
13.652344 -0.1444109 0.0054879618
13.671875 -0.1444623 0.0054865644
13.691406 -0.1445144 0.0054847628
13.710938 -0.1445668 0.0054833799
13.730469 -0.1446196 0.0054818312
13.75 -0.144673 0.0054801778
13.769531 -0.1447269 0.0054788325
13.789062 -0.1447814 0.0054773014
13.808594 -0.1448361 0.0054759052
13.828125 -0.1448914 0.0054741579
13.847656 -0.1449473 0.0054729704
13.867188 -0.1450033 0.00547168
13.886719 -0.14506 0.0054701762
13.90625 -0.1451173 0.0054689127
13.925781 -0.1451748 0.0054673471
13.945312 -0.1452329 0.0054660941
13.964844 -0.1452916 0.0054648678
13.984375 -0.1453508 0.0054635221
14.003906 -0.1454101 0.0054623078
14.023438 -0.1454704 0.0054611608
14.042969 -0.1455311 0.005459966
14.0625 -0.1455919 0.0054587971
14.082031 -0.1456537 0.0054575388
14.101562 -0.1457156 0.0054562086
14.121094 -0.1457781 0.0054551382
14.140625 -0.1458412 0.0054540794
14.160156 -0.1459047 0.0054528534
14.179688 -0.1459688 0.0054519723
14.199219 -0.1460334 0.00545084
14.21875 -0.1460984 0.0054496813
14.238281 -0.146164 0.0054487992
14.257812 -0.1462301 0.0054479216
14.277344 -0.1462967 0.0054466176
14.296875 -0.1463639 0.0054457239
14.316406 -0.1464313 0.0054448916
14.335938 -0.1464998 0.0054439905
14.355469 -0.1465684 0.0054429191
14.375 -0.1466376 0.0054420192
14.394531 -0.1467073 0.0054413892
14.414062 -0.1467777 0.0054405332
14.433594 -0.1468483 0.0054395109
14.453125 -0.1469195 0.0054389503
14.472656 -0.1469915 0.0054380405
14.492188 -0.1470637 0.0054371477
14.511719 -0.1471366 0.0054364474
14.53125 -0.1472102 0.0054359398
14.550781 -0.1472841 0.0054351544
14.570312 -0.1473587 0.0054345779
14.589844 -0.1474337 0.0054336412
14.609375 -0.1475092 0.0054331414
14.628906 -0.1475857 0.0054324926
14.648438 -0.1476623 0.0054318969
14.667969 -0.1477396 0.0054313464
14.6875 -0.1478174 0.0054306557
14.707031 -0.1478957 0.0054301208
14.726562 -0.147975 0.0054296648
14.746094 -0.1480545 0.0054291606
14.765625 -0.1481346 0.0054283442
14.785156 -0.1482153 0.0054279731
14.804688 -0.1482965 0.0054277178
14.824219 -0.1483783 0.0054270381
14.84375 -0.1484607 0.0054265747
14.863281 -0.1485439 0.005426116
14.882812 -0.1486274 0.0054258568
14.902344 -0.1487115 0.0054252848
14.921875 -0.1487964 0.005424822
14.941406 -0.1488819 0.0054244514
14.960938 -0.1489677 0.0054239385
14.980469 -0.1490544 0.0054236995
15 -0.1491418 0.0054233614
15.019531 -0.1492294 0.0054229628
15.039062 -0.1493178 0.0054227788
15.058594 -0.1494069 0.0054224765
15.078125 -0.1494964 0.0054220086
15.097656 -0.1495869 0.0054216956
15.117188 -0.1496776 0.0054213592
15.136719 -0.1497691 0.0054208521
15.15625 -0.1498613 0.0054206466
15.175781 -0.1499542 0.0054202547
15.195312 -0.1500477 0.0054200014
15.214844 -0.1501417 0.0054199435
15.234375 -0.1502364 0.0054194622
15.253906 -0.1503317 0.0054190252
15.273438 -0.1504279 0.0054188784
15.292969 -0.1505247 0.0054185478
15.3125 -0.1506219 0.0054180984
15.332031 -0.15072 0.0054177423
15.351562 -0.1508188 0.005417614
15.371094 -0.1509182 0.00541721
15.390625 -0.1510181 0.0054170027
15.410156 -0.1511188 0.005416659
15.429688 -0.1512203 0.005416432
15.449219 -0.1513224 0.0054158644
15.46875 -0.1514252 0.005415833
15.488281 -0.1515288 0.0054154602
15.507812 -0.1516331 0.0054152107
15.527344 -0.1517381 0.0054146494
15.546875 -0.1518435 0.005414392
15.566406 -0.1519502 0.0054137386
15.585938 -0.1520572 0.0054135368
15.605469 -0.1521651 0.0054131012
15.625 -0.1522738 0.0054127135
15.644531 -0.152383 0.0054121251
15.664062 -0.1524931 0.0054116903
15.683594 -0.1526038 0.0054112505
15.703125 -0.1527155 0.0054106831
15.722656 -0.1528278 0.0054102793
15.742188 -0.1529408 0.0054099
15.761719 -0.1530549 0.005409334
15.78125 -0.1531694 0.0054087561
15.800781 -0.1532848 0.0054080332
15.820312 -0.1534012 0.0054073566
15.839844 -0.1535183 0.0054067723
15.859375 -0.1536362 0.0054062027
15.878906 -0.1537547 0.0054054175
15.898438 -0.1538741 0.0054046618
15.917969 -0.1539946 0.0054040117
15.9375 -0.1541156 0.0054031543
15.957031 -0.1542374 0.0054023862
15.976562 -0.1543603 0.0054015833
15.996094 -0.154484 0.005400827
16.015625 -0.1546084 0.0053998804
16.035156 -0.1547338 0.0053988866
16.054688 -0.15486 0.005397879
16.074219 -0.1549871 0.0053968282
16.09375 -0.1551151 0.0053959932
16.113281 -0.1552442 0.0053949376
16.132812 -0.1553737 0.0053937348
16.152344 -0.1555048 0.0053925861
16.171875 -0.1556362 0.0053914675
16.191406 -0.1557686 0.005390026
16.210938 -0.1559021 0.005388743
16.230469 -0.1560368 0.0053872673
16.25 -0.1561721 0.0053859928
16.269531 -0.1563084 0.0053844503
16.289062 -0.1564456 0.0053828971
16.308594 -0.156584 0.0053813967
16.328125 -0.1567232 0.0053798371
16.347656 -0.1568633 0.0053781187
16.367188 -0.1570046 0.0053764361
16.386719 -0.157147 0.005374401
16.40625 -0.15729 0.0053726678
16.425781 -0.1574345 0.005370776
16.445312 -0.1575799 0.005368728
16.464844 -0.1577263 0.0053668677
16.484375 -0.1578738 0.0053648862
16.503906 -0.1580223 0.0053626942
16.523438 -0.1581721 0.0053604245
16.542969 -0.158323 0.0053581428
16.5625 -0.1584749 0.0053556542
16.582031 -0.1586278 0.0053532467
16.601562 -0.158782 0.0053508894
16.621094 -0.1589373 0.0053485205
16.640625 -0.1590936 0.0053455967
16.660156 -0.1592513 0.0053431367
16.679688 -0.1594102 0.0053403734
16.699219 -0.15957 0.0053374801
16.71875 -0.1597313 0.0053345518
16.738281 -0.1598939 0.0053316031
16.757812 -0.1600574 0.0053284617
16.777344 -0.1602226 0.0053253913
16.796875 -0.1603887 0.0053222575
16.816406 -0.1605563 0.0053189048
16.835938 -0.1607251 0.00531571
16.855469 -0.1608953 0.0053122818
16.875 -0.1610668 0.0053086358
16.894531 -0.1612395 0.0053049215
16.914062 -0.1614139 0.0053015442
16.933594 -0.1615895 0.0052977291
16.953125 -0.1617665 0.0052937443
16.972656 -0.161945 0.0052899699
16.992188 -0.1621248 0.0052860458
17.011719 -0.1623061 0.0052818909
17.03125 -0.1624889 0.005277808
17.050781 -0.1626735 0.0052735309
17.070312 -0.162859 0.0052694716
17.089844 -0.1630466 0.0052649884
17.109375 -0.1632355 0.005260542
17.128906 -0.1634261 0.005256031
17.148438 -0.1636184 0.0052515996
17.167969 -0.1638121 0.0052470023
17.1875 -0.1640074 0.0052420604
17.207031 -0.1642045 0.0052373849
17.226562 -0.1644034 0.0052324817
17.246094 -0.1646042 0.0052277221
17.265625 -0.1648065 0.0052225958
17.285156 -0.1650105 0.0052176395
17.304688 -0.1652165 0.0052125012
17.324219 -0.1654242 0.0052073744
17.34375 -0.165634 0.0052024126
17.363281 -0.1658455 0.0051971516
17.382812 -0.1660592 0.0051917907
17.402344 -0.1662746 0.0051864738
17.421875 -0.1664919 0.0051810386
17.441406 -0.1667114 0.0051756159
17.460938 -0.1669329 0.0051701572
17.480469 -0.1671567 0.0051647963
17.5 -0.1673825 0.0051590514
17.519531 -0.1676103 0.0051535753
17.539062 -0.1678405 0.0051480905
17.558594 -0.168073 0.0051423805
17.578125 -0.1683079 0.0051367385
17.597656 -0.168545 0.005131164
17.617188 -0.1687845 0.0051255773
17.636719 -0.1690261 0.0051198906
17.65625 -0.1692705 0.005114273
17.675781 -0.1695175 0.0051086624
17.695312 -0.1697669 0.0051031786
17.714844 -0.170019 0.005097551
17.734375 -0.1702738 0.0050918608
17.753906 -0.1705313 0.0050862059
17.773438 -0.1707915 0.0050806579
17.792969 -0.1710547 0.0050750817
17.8125 -0.1713207 0.0050696862
17.832031 -0.1715896 0.0050640202
17.851562 -0.1718616 0.0050585512
17.871094 -0.1721366 0.0050533945
17.890625 -0.1724149 0.0050481105
17.910156 -0.1726964 0.0050428957
17.929688 -0.172981 0.0050377048
17.949219 -0.173269 0.0050324558
17.96875 -0.1735606 0.0050272988
17.988281 -0.1738555 0.0050225929
18.007812 -0.1741541 0.0050174794
18.027344 -0.1744566 0.0050127551
18.046875 -0.1747626 0.0050078556
18.066406 -0.1750727 0.0050033299
18.085938 -0.1753865 0.0049987363
18.105469 -0.1757045 0.0049943538
18.125 -0.1760268 0.0049899765
18.144531 -0.1763529 0.0049855612
18.164062 -0.1766836 0.0049812757
18.183594 -0.1770189 0.0049771496
18.203125 -0.1773586 0.0049731196
18.222656 -0.1777031 0.0049692431
18.242188 -0.1780524 0.0049650053
18.261719 -0.1784066 0.0049613281
18.28125 -0.1787661 0.0049573911
18.300781 -0.1791307 0.004953682
18.320312 -0.1795006 0.0049499927
18.339844 -0.1798761 0.004946426
18.359375 -0.1802573 0.0049428848
18.378906 -0.180644 0.0049392396
18.398438 -0.1810371 0.0049357118
18.417969 -0.1814361 0.0049319335
18.4375 -0.1818416 0.0049283245
18.457031 -0.1822537 0.0049247751
18.476562 -0.1826725 0.004920763
18.496094 -0.1830983 0.0049169052
18.515625 -0.1835308 0.0049127891
18.535156 -0.1839711 0.0049087293
18.554688 -0.1844188 0.0049043396
18.574219 -0.1848743 0.0048998619
18.59375 -0.1853379 0.0048951069
18.613281 -0.1858098 0.0048899894
18.632812 -0.1862904 0.0048842976
18.652344 -0.1867796 0.0048785357
18.671875 -0.1872783 0.0048723256
18.691406 -0.1877862 0.00486588
18.710938 -0.1883039 0.0048585622
18.730469 -0.1888317 0.0048508522
18.75 -0.18937 0.0048422294
18.769531 -0.1899191 0.0048333646
18.789062 -0.1904794 0.0048234862
18.808594 -0.1910512 0.0048128296
18.828125 -0.191635 0.0048013044
18.847656 -0.1922312 0.0047890541
18.867188 -0.1928404 0.0047755726
18.886719 -0.193463 0.0047610697
18.90625 -0.1940989 0.0047456538
18.925781 -0.1947497 0.0047285499
18.945312 -0.1954153 0.0047104777
18.964844 -0.1960963 0.0046909759
18.984375 -0.1967934 0.0046700405
19.003906 -0.1975072 0.0046475276
19.023438 -0.1982382 0.0046235762
19.042969 -0.1989873 0.0045978158
19.0625 -0.1997554 0.0045705487
19.082031 -0.200543 0.0045415173
19.101562 -0.2013507 0.0045105867
19.121094 -0.2021798 0.0044779162
19.140625 -0.2030312 0.0044434675
19.160156 -0.2039056 0.0044072007
19.179688 -0.204804 0.0043690741
19.199219 -0.2057275 0.004329162
19.21875 -0.2066773 0.0042875735
19.238281 -0.2076548 0.0042443367
19.257812 -0.2086612 0.0041996575
19.277344 -0.2096975 0.0041541448
19.296875 -0.2107653 0.0041070466
19.316406 -0.2118667 0.0040594666
19.335938 -0.2130024 0.0040113221
19.355469 -0.2141749 0.0039636094
19.375 -0.2153855 0.0039161359
19.394531 -0.216637 0.0038697943
19.414062 -0.2179306 0.0038250078
19.433594 -0.2192695 0.0037828994
19.453125 -0.2206553 0.0037441998
19.472656 -0.2220914 0.0037094052
19.492188 -0.2235806 0.0036800748
19.511719 -0.2251257 0.0036568426
19.53125 -0.2267307 0.0036406455
19.550781 -0.2283988 0.0036324867
19.570312 -0.2301344 0.0036334153
19.589844 -0.2319416 0.0036441887
19.609375 -0.2338257 0.0036653422
19.628906 -0.2357918 0.0036969082
19.648438 -0.2378461 0.0037394825
19.667969 -0.2399952 0.0037926103
19.6875 -0.2422466 0.0038556009
19.707031 -0.2446085 0.0039278104
19.726562 -0.2470909 0.0040079076
19.746094 -0.2497045 0.0040943119
19.765625 -0.252462 0.0041861409
19.785156 -0.2553784 0.0042812899
19.804688 -0.2584715 0.004378393
19.824219 -0.2617623 0.0044759351
19.84375 -0.2652773 0.0045724002
19.863281 -0.2690488 0.0046666123
19.882812 -0.2731184 0.0047553486
19.902344 -0.2775402 0.0048340377
19.921875 -0.2823845 0.004892272
19.941406 -0.2877474 0.0049112191
19.960938 -0.2937608 0.0048588015
19.980469 -0.3006124 0.0046930479
20 -0.3085873 0.0044138828
&
@target G0.S5
@type xydy
0 -0.7116804 0.0010913105
0.01953125 -0.6758404 0.0012072436
0.0390625 -0.6428954 0.0012867637
0.05859375 -0.6125298 0.0013061341
0.078125 -0.5844749 0.0012921126
0.09765625 -0.5585011 0.0012700016
0.1171875 -0.5344088 0.0012544022
0.13671875 -0.5120238 0.0012491382
0.15625 -0.4911917 0.0012518219
0.17578125 -0.4717757 0.0012574765
0.1953125 -0.4536538 0.0012608947
0.21484375 -0.4367175 0.0012588925
0.234375 -0.4208674 0.0012494384
0.25390625 -0.4060154 0.001231825
0.2734375 -0.3920816 0.0012070257
0.29296875 -0.3789928 0.0011760196
0.3125 -0.3666837 0.001141396
0.33203125 -0.3550935 0.0011044923
0.3515625 -0.3441683 0.001067956
0.37109375 -0.3338577 0.0010341165
0.390625 -0.3241164 0.0010043694
0.41015625 -0.3149027 0.00098061644
0.4296875 -0.3061786 0.00096404763
0.44921875 -0.2979091 0.00095504266
0.46875 -0.2900623 0.00095330793
0.48828125 -0.2826087 0.00095908582
0.5078125 -0.2755212 0.0009711252
0.52734375 -0.2687757 0.00098846811
0.546875 -0.2623487 0.0010100598
0.56640625 -0.2562192 0.0010348
0.5859375 -0.2503684 0.0010613993
0.60546875 -0.2447778 0.0010888627
0.625 -0.2394315 0.0011168898
0.64453125 -0.2343139 0.0011446727
0.6640625 -0.2294112 0.0011716822
0.68359375 -0.2247102 0.0011977677
0.703125 -0.2201989 0.0012224599
0.72265625 -0.2158666 0.0012458757
0.7421875 -0.2117024 0.0012675311
0.76171875 -0.207697 0.0012880536
0.78125 -0.2038411 0.0013069593
0.80078125 -0.2001273 0.0013247064
0.8203125 -0.196547 0.00134118
0.83984375 -0.1930936 0.0013564384
0.859375 -0.1897602 0.0013707372
0.87890625 -0.1865406 0.0013842535
0.8984375 -0.183429 0.0013970873
0.91796875 -0.1804203 0.0014091149
0.9375 -0.1775088 0.0014206253
0.95703125 -0.1746902 0.0014319274
0.9765625 -0.1719602 0.0014426034
0.99609375 -0.1693144 0.0014533691
1.015625 -0.1667487 0.0014639549
1.0351562 -0.1642601 0.0014741863
1.0546875 -0.1618446 0.0014843851
1.0742188 -0.159499 0.0014945809
1.09375 -0.1572204 0.001504617
1.1132812 -0.1550062 0.0015147119
1.1328125 -0.1528532 0.0015246527
1.1523438 -0.1507592 0.0015347406
1.171875 -0.1487218 0.0015443037
1.1914062 -0.1467387 0.001554072
1.2109375 -0.1448075 0.001563669
1.2304688 -0.1429262 0.0015727881
1.25 -0.1410932 0.0015818756
1.2695312 -0.1393068 0.001590661
1.2890625 -0.1375645 0.0015989702
1.3085938 -0.1358653 0.0016071512
1.328125 -0.1342077 0.0016147765
1.3476562 -0.1325898 0.0016220933
1.3671875 -0.1310105 0.0016286389
1.3867188 -0.1294683 0.0016348845
1.40625 -0.1279621 0.0016405655
1.4257812 -0.1264906 0.0016457489
1.4453125 -0.1250524 0.0016502156
1.4648438 -0.1236466 0.0016539287
1.484375 -0.122272 0.0016569789
1.5039062 -0.1209281 0.0016593827
1.5234375 -0.1196132 0.0016611732
1.5429688 -0.1183269 0.001662389
1.5625 -0.1170684 0.0016629164
1.5820312 -0.115836 0.001662415
1.6015625 -0.1146297 0.00166143
1.6210938 -0.1134485 0.0016597826
1.640625 -0.1122917 0.0016572103
1.6601562 -0.1111584 0.0016540102
1.6796875 -0.1100481 0.0016501803
1.6992188 -0.1089598 0.0016455288
1.71875 -0.1078931 0.001640221
1.7382812 -0.1068476 0.0016340928
1.7578125 -0.1058222 0.0016276468
1.7773438 -0.104817 0.0016202223
1.796875 -0.1038307 0.0016123831
1.8164062 -0.1028634 0.0016038295
1.8359375 -0.10191424 0.0015947642
1.8554688 -0.10098261 0.001584846
1.875 -0.10006845 0.001574644
1.8945312 -0.09917108 0.0015638439
1.9140625 -0.09828996 0.0015524827
1.9335938 -0.09742478 0.0015405879
1.953125 -0.09657512 0.0015282462
1.9726562 -0.09574054 0.0015154454
1.9921875 -0.09492069 0.0015021834
2.0117188 -0.09411518 0.0014885258
2.03125 -0.09332367 0.0014744777
2.0507812 -0.09254575 0.0014600639
2.0703125 -0.09178115 0.0014452502
2.0898438 -0.0910295 0.0014301706
2.109375 -0.09029049 0.0014147577
2.1289062 -0.08956382 0.0013990948
2.1484375 -0.08884921 0.001383131
2.1679688 -0.08814634 0.0013669637
2.1875 -0.08745492 0.0013505528
2.2070312 -0.08677473 0.0013339753
2.2265625 -0.08610547 0.0013172291
2.2460938 -0.08544688 0.0013003326
2.265625 -0.08479872 0.001283308
2.2851562 -0.08416077 0.001266188
2.3046875 -0.08353278 0.0012489391
2.3242188 -0.0829145 0.0012316674
2.34375 -0.08230574 0.0012143511
2.3632812 -0.08170628 0.0011970058
2.3828125 -0.08111592 0.001179682
2.4023438 -0.08053447 0.0011623331
2.421875 -0.0799617 0.0011450403
2.4414062 -0.07939743 0.0011278114
2.4609375 -0.07884149 0.0011106353
2.4804688 -0.07829369 0.0010935619
2.5 -0.07775384 0.0010766176
2.5195312 -0.07722183 0.00105977
2.5390625 -0.07669744 0.0010430947
2.5585938 -0.07618049 0.0010266149
2.578125 -0.07567088 0.0010102754
2.5976562 -0.07516841 0.00099412292
2.6171875 -0.07467299 0.00097821941
2.6367188 -0.0741844 0.00096252737
2.65625 -0.07370259 0.00094709681
2.6757812 -0.07322735 0.00093190232
2.6953125 -0.07275858 0.00091701524
2.7148438 -0.07229613 0.00090244979
2.734375 -0.07183991 0.00088819103
2.7539062 -0.07138976 0.00087424502
2.7734375 -0.07094557 0.00086063321
2.7929688 -0.07050726 0.00084738804
2.8125 -0.07007466 0.00083452396
2.8320312 -0.06964767 0.00082204193
2.8515625 -0.06922621 0.00080993404
2.8710938 -0.06881016 0.00079823747
2.890625 -0.06839942 0.0007869687
2.9101562 -0.06799389 0.0007761377
2.9296875 -0.06759347 0.00076573621
2.9492188 -0.06719808 0.00075578124
2.96875 -0.06680759 0.00074626824
2.9882812 -0.06642196 0.00073724322
3.0078125 -0.06604106 0.00072868836
3.0273438 -0.06566483 0.00072061764
3.046875 -0.06529317 0.00071298483
3.0664062 -0.06492601 0.00070584682
3.0859375 -0.06456325 0.00069921775
3.1054688 -0.06420484 0.00069305201
3.125 -0.06385068 0.00068738283
3.1445312 -0.06350075 0.00068216172
3.1640625 -0.06315487 0.00067745057
3.1835938 -0.0628131 0.0006732153
3.203125 -0.06247525 0.00066942519
3.2226562 -0.06214134 0.00066610038
3.2421875 -0.06181124 0.00066322811
3.2617188 -0.06148497 0.00066079306
3.28125 -0.06116237 0.00065878961
3.3007812 -0.06084344 0.00065724569
3.3203125 -0.06052809 0.00065609575
3.3398438 -0.06021629 0.00065534837
3.359375 -0.05990791 0.00065497709
3.3789062 -0.05960302 0.00065496186
3.3984375 -0.05930145 0.0006553427
3.4179688 -0.05900322 0.00065606435
3.4375 -0.05870822 0.00065707661
3.4570312 -0.05841647 0.00065842961
3.4765625 -0.05812782 0.00066007047
3.4960938 -0.05784233 0.00066200944
3.515625 -0.05755987 0.00066420393
3.5351562 -0.05728043 0.00066663897
3.5546875 -0.05700395 0.00066933168
3.5742188 -0.05673039 0.00067225103
3.59375 -0.05645973 0.00067535367
3.6132812 -0.05619187 0.00067868558
3.6328125 -0.05592681 0.0006821678
3.6523438 -0.05566451 0.00068581878
3.671875 -0.05540495 0.00068964192
3.6914062 -0.05514798 0.00069360651
3.7109375 -0.05489372 0.00069767168
3.7304688 -0.054642 0.00070187729
3.75 -0.05439289 0.00070617033
3.7695312 -0.05414628 0.00071057393
3.7890625 -0.05390212 0.0007150665
3.8085938 -0.05366044 0.00071964255
3.828125 -0.05342118 0.00072425288
3.8476562 -0.05318429 0.00072894211
3.8671875 -0.05294975 0.000733686
3.8867188 -0.05271752 0.00073843667
3.90625 -0.0524876 0.00074324128
3.9257812 -0.05225991 0.00074810497
3.9453125 -0.05203443 0.00075295998
3.9648438 -0.05181115 0.00075782312
3.984375 -0.05159006 0.00076271317
4.0039062 -0.05137107 0.00076758489
4.0234375 -0.05115421 0.00077248032
4.0429688 -0.05093946 0.00077734489
4.0625 -0.05072672 0.00078221404
4.0820312 -0.05051602 0.00078704592
4.1015625 -0.05030731 0.00079189443
4.1210938 -0.05010058 0.00079669583
4.140625 -0.0498958 0.00080147803
4.1601562 -0.04969295 0.00080622647
4.1796875 -0.04949198 0.0008109366
4.1992188 -0.0492929 0.00081561479
4.21875 -0.04909568 0.00082025057
4.2382812 -0.0489003 0.00082487204
4.2578125 -0.04870669 0.00082940776
4.2773438 -0.0485149 0.00083394448
4.296875 -0.04832485 0.00083841066
4.3164062 -0.04813656 0.0008428466
4.3359375 -0.04795 0.00084721538
4.3554688 -0.04776514 0.00085153705
4.375 -0.04758195 0.00085581778
4.3945312 -0.0474004 0.00086002904
4.4140625 -0.04722053 0.00086421117
4.4335938 -0.04704228 0.00086832561
4.453125 -0.04686562 0.00087237396
4.4726562 -0.04669056 0.00087641257
4.4921875 -0.04651705 0.00088035376
4.5117188 -0.04634511 0.00088425928
4.53125 -0.04617465 0.00088810802
4.5507812 -0.04600577 0.00089188048
4.5703125 -0.04583835 0.00089559899
4.5898438 -0.04567243 0.00089928612
4.609375 -0.04550796 0.00090290314
4.6289062 -0.04534495 0.00090647741
4.6484375 -0.04518337 0.00090997271
4.6679688 -0.0450232 0.00091345211
4.6875 -0.04486443 0.00091684404
4.7070312 -0.04470705 0.00092017667
4.7265625 -0.04455106 0.00092345681
4.7460938 -0.04439641 0.00092670003
4.765625 -0.0442431 0.00092984837
4.7851562 -0.04409112 0.00093299425
4.8046875 -0.04394046 0.00093605697
4.8242188 -0.04379111 0.00093906315
4.84375 -0.04364304 0.0009420356
4.8632812 -0.04349622 0.00094493753
4.8828125 -0.04335069 0.00094778359
4.9023438 -0.04320639 0.0009505959
4.921875 -0.04306334 0.00095336418
4.9414062 -0.0429215 0.00095604485
4.9609375 -0.04278088 0.00095870938
4.9804688 -0.04264144 0.00096131062
5 -0.04250321 0.00096384473
5.0195312 -0.04236615 0.00096638836
5.0390625 -0.04223023 0.00096884162
5.0585938 -0.04209548 0.00097125396
5.078125 -0.04196186 0.00097359158
5.0976562 -0.04182938 0.00097591969
5.1171875 -0.04169801 0.00097819773
5.1367188 -0.04156775 0.00098041425
5.15625 -0.04143858 0.00098259922
5.1757812 -0.04131048 0.00098474267
5.1953125 -0.04118349 0.00098685222
5.2148438 -0.04105755 0.00098889802
5.234375 -0.04093267 0.00099090468
5.2539062 -0.04080882 0.00099286685
5.2734375 -0.04068602 0.00099477354
5.2929688 -0.04056424 0.00099667098
5.3125 -0.04044347 0.0009985137
5.3320312 -0.04032373 0.0010003176
5.3515625 -0.04020496 0.001002091
5.3710938 -0.0400872 0.0010038346
5.390625 -0.03997042 0.001005477
5.4101562 -0.03985459 0.0010071674
5.4296875 -0.03973973 0.0010087704
5.4492188 -0.03962583 0.0010103545
5.46875 -0.03951287 0.0010119105
5.4882812 -0.03940084 0.0010133979
5.5078125 -0.03928974 0.0010148794
5.5273438 -0.03917957 0.0010163189
5.546875 -0.03907031 0.0010177091
5.5664062 -0.03896195 0.0010190682
5.5859375 -0.03885448 0.0010204183
5.6054688 -0.03874792 0.0010217132
5.625 -0.03864224 0.0010230092
5.6445312 -0.0385374 0.0010242331
5.6640625 -0.03843346 0.0010254414
5.6835938 -0.03833037 0.0010266211
5.703125 -0.03822812 0.0010277661
5.7226562 -0.03812671 0.001028883
5.7421875 -0.03802616 0.0010299679
5.7617188 -0.03792644 0.0010310224
5.78125 -0.03782752 0.0010320453
5.8007812 -0.03772944 0.0010330508
5.8203125 -0.03763217 0.0010340224
5.8398438 -0.03753568 0.0010349523
5.859375 -0.03743999 0.001035867
5.8789062 -0.03734507 0.0010367382
5.8984375 -0.03725097 0.0010375839
5.9179688 -0.03715763 0.0010384114
5.9375 -0.03706506 0.0010392212
5.9570312 -0.03697326 0.0010399809
5.9765625 -0.03688223 0.0010407237
5.9960938 -0.03679193 0.0010414272
6.015625 -0.03670239 0.0010421034
6.0351562 -0.03661356 0.0010427882
6.0546875 -0.0365255 0.0010434099
6.0742188 -0.03643818 0.0010440217
6.09375 -0.03635152 0.0010446004
6.1132812 -0.03626563 0.0010451568
6.1328125 -0.03618043 0.0010456802
6.1523438 -0.03609594 0.00104619
6.171875 -0.03601215 0.0010466627
6.1914062 -0.03592905 0.0010471136
6.2109375 -0.03584667 0.0010475276
6.2304688 -0.03576495 0.0010479478
6.25 -0.03568391 0.0010483296
6.2695312 -0.03560357 0.0010486814
6.2890625 -0.03552389 0.0010490154
6.3085938 -0.03544483 0.0010492978
6.328125 -0.03536648 0.0010495906
6.3476562 -0.03528877 0.0010498401
6.3671875 -0.03521171 0.0010500766
6.3867188 -0.03513528 0.0010502632
6.40625 -0.03505953 0.00105046
6.4257812 -0.03498437 0.0010506298
6.4453125 -0.03490986 0.0010507299
6.4648438 -0.03483597 0.0010508649
6.484375 -0.0347627 0.0010509446
6.5039062 -0.03469009 0.0010509794
6.5234375 -0.03461805 0.0010510293
6.5429688 -0.03454662 0.0010510205
6.5625 -0.03447578 0.0010510169
6.5820312 -0.03440559 0.0010509741
6.6015625 -0.03433596 0.001050899
6.6210938 -0.03426693 0.0010508179
6.640625 -0.03419848 0.00105071
6.6601562 -0.0341306 0.0010505609
6.6796875 -0.03406334 0.0010504058
6.6992188 -0.03399661 0.0010502012
6.71875 -0.03393048 0.0010500033
6.7382812 -0.0338649 0.0010497434
6.7578125 -0.0337999 0.0010494887
6.7773438 -0.03373546 0.0010492084
6.796875 -0.03367158 0.001048899
6.8164062 -0.03360824 0.0010485741
6.8359375 -0.03354545 0.0010482124
6.8554688 -0.0334832 0.0010478381
6.875 -0.03342153 0.0010474411
6.8945312 -0.03336037 0.0010470186
6.9140625 -0.03329972 0.0010465522
6.9335938 -0.03323964 0.0010461114
6.953125 -0.03318006 0.0010455726
6.9726562 -0.033121 0.0010450671
6.9921875 -0.03306249 0.0010445005
7.0117188 -0.03300448 0.001043951
7.03125 -0.03294698 0.001043348
7.0507812 -0.03289 0.0010427388
7.0703125 -0.03283351 0.0010420812
7.0898438 -0.03277755 0.0010414438
7.109375 -0.03272206 0.001040713
7.1289062 -0.03266711 0.0010400064
7.1484375 -0.03261262 0.0010392957
7.1679688 -0.03255864 0.0010385291
7.1875 -0.03250514 0.0010377284
7.2070312 -0.03245213 0.0010369277
7.2265625 -0.0323996 0.0010360851
7.2460938 -0.03234754 0.0010352324
7.265625 -0.03229599 0.0010343544
7.2851562 -0.03224489 0.0010334383
7.3046875 -0.03219425 0.0010325114
7.3242188 -0.03214409 0.0010315684
7.34375 -0.03209441 0.0010305811
7.3632812 -0.03204517 0.0010295817
7.3828125 -0.0319964 0.0010285558
7.4023438 -0.03194808 0.0010274973
7.421875 -0.03190022 0.0010264063
7.4414062 -0.0318528 0.0010252999
7.4609375 -0.03180583 0.0010241878
7.4804688 -0.03175931 0.0010230298
7.5 -0.03171325 0.0010218804
7.5195312 -0.03166762 0.0010206621
7.5390625 -0.03162243 0.0010194236
7.5585938 -0.03157767 0.0010181934
7.578125 -0.03153333 0.0010169255
7.5976562 -0.03148946 0.0010156256
7.6171875 -0.03144601 0.0010143033
7.6367188 -0.03140297 0.0010129601
7.65625 -0.03136035 0.0010115709
7.6757812 -0.03131816 0.0010101774
7.6953125 -0.03127637 0.0010087631
7.7148438 -0.03123502 0.001007308
7.734375 -0.03119409 0.0010058346
7.7539062 -0.03115355 0.0010043436
7.7734375 -0.03111345 0.0010028208
7.7929688 -0.03107371 0.0010012744
7.8125 -0.03103444 0.00099972123
7.8320312 -0.03099552 0.00099812903
7.8515625 -0.03095705 0.00099650547
7.8710938 -0.03091893 0.00099485355
7.890625 -0.03088124 0.00099319159
7.9101562 -0.03084393 0.00099151447
7.9296875 -0.03080702 0.00098979876
7.9492188 -0.03077051 0.00098805569
7.96875 -0.03073438 0.00098631474
7.9882812 -0.03069864 0.00098452401
8.0078125 -0.03066328 0.00098269764
8.0273438 -0.03062829 0.00098087582
8.046875 -0.0305937 0.00097901964
8.0664062 -0.03055949 0.00097711598
8.0859375 -0.03052566 0.00097520518
8.1054688 -0.0304922 0.00097328277
8.125 -0.03045911 0.00097131105
8.1445312 -0.03042639 0.00096932077
8.1640625 -0.03039403 0.00096729829
8.1835938 -0.03036207 0.00096528296
8.203125 -0.03033046 0.00096323651
8.2226562 -0.03029921 0.00096116358
8.2421875 -0.03026833 0.00095905233
8.2617188 -0.03023781 0.00095693336
8.28125 -0.03020765 0.00095477181
8.3007812 -0.03017785 0.00095258824
8.3203125 -0.0301484 0.00095038419
8.3398438 -0.0301193 0.00094817233
8.359375 -0.03009057 0.00094591355
8.3789062 -0.03006219 0.00094362733
8.3984375 -0.03003416 0.000941343
8.4179688 -0.03000646 0.00093905113
8.4375 -0.02997913 0.00093668979
8.4570312 -0.02995213 0.00093431708
8.4765625 -0.02992548 0.00093194521
8.4960938 -0.02989918 0.00092953184
8.515625 -0.02987321 0.00092710858
8.5351562 -0.0298476 0.0009246481
8.5546875 -0.02982232 0.00092218525
8.5742188 -0.02979736 0.00091969476
8.59375 -0.02977275 0.00091717293
8.6132812 -0.02974844 0.00091463304
8.6328125 -0.0297245 0.00091207405
8.6523438 -0.0297009 0.00090948037
8.671875 -0.02967762 0.00090687739
8.6914062 -0.02965464 0.00090424584
8.7109375 -0.02963202 0.00090158779
8.7304688 -0.02960971 0.00089891953
8.75 -0.02958771 0.00089620275
8.7695312 -0.02956607 0.00089350774
8.7890625 -0.02954472 0.0008907606
8.8085938 -0.02952371 0.00088799881
8.828125 -0.02950302 0.00088520525
8.8476562 -0.02948263 0.00088242334
8.8671875 -0.02946258 0.00087961501
8.8867188 -0.02944286 0.00087675915
8.90625 -0.02942342 0.00087390281
8.9257812 -0.0294043 0.00087103308
8.9453125 -0.02938551 0.00086812823
8.9648438 -0.02936703 0.00086521986
8.984375 -0.02934885 0.00086226972
9.0039062 -0.02933099 0.00085932709
9.0234375 -0.02931343 0.0008563418
9.0429688 -0.02929617 0.00085335488
9.0625 -0.02927925 0.00085036321
9.0820312 -0.0292626 0.00084731713
9.1015625 -0.02924627 0.0008443137
9.1210938 -0.02923024 0.0008412437
9.140625 -0.02921454 0.00083818243
9.1601562 -0.02919912 0.00083510775
9.1796875 -0.02918399 0.00083202449
9.1992188 -0.02916919 0.0008289096
9.21875 -0.02915468 0.00082577315
9.2382812 -0.02914045 0.00082264677
9.2578125 -0.02912651 0.00081947024
9.2773438 -0.0291129 0.00081628196
9.296875 -0.02909956 0.00081310827
9.3164062 -0.02908652 0.00080990456
9.3359375 -0.02907378 0.00080667662
9.3554688 -0.02906132 0.0008034323
9.375 -0.02904916 0.00080020418
9.3945312 -0.02903729 0.000796926
9.4140625 -0.02902573 0.00079365007
9.4335938 -0.02901444 0.00079036955
9.453125 -0.02900344 0.00078708055
9.4726562 -0.02899274 0.00078379752
9.4921875 -0.0289823 0.00078046749
9.5117188 -0.02897219 0.00077715007
9.53125 -0.02896233 0.00077382785
9.5507812 -0.02895277 0.00077047079
9.5703125 -0.02894351 0.00076713363
9.5898438 -0.0289345 0.00076377973
9.609375 -0.02892578 0.00076041
9.6289062 -0.02891736 0.00075702318
9.6484375 -0.02890922 0.00075362635
9.6679688 -0.02890135 0.00075023117
9.6875 -0.02889377 0.00074681661
9.7070312 -0.02888643 0.00074339873
9.7265625 -0.02887943 0.00073998857
9.7460938 -0.02887265 0.0007365568
9.765625 -0.02886621 0.00073312683
9.7851562 -0.02886 0.00072970631
9.8046875 -0.02885407 0.00072625602
9.8242188 -0.02884843 0.00072280388
9.84375 -0.02884306 0.00071936112
9.8632812 -0.02883798 0.00071588166
9.8828125 -0.02883315 0.0007124246
9.9023438 -0.02882863 0.00070892661
9.921875 -0.02882438 0.00070542335
9.9414062 -0.02882041 0.0007019289
9.9609375 -0.02881673 0.00069841504
9.9804688 -0.02881338 0.00069489405
10 -0.02881034 0.00069136551
10.019531 -0.0288074 0.00068798749
10.039062 -0.02880476 0.00068455277
10.058594 -0.02880239 0.00068111037
10.078125 -0.02880029 0.0006776516
10.097656 -0.02879846 0.00067421701
10.117188 -0.02879692 0.00067073998
10.136719 -0.02879564 0.00066728549
10.15625 -0.02879464 0.00066386436
10.175781 -0.02879393 0.00066044074
10.195312 -0.02879349 0.00065698235
10.214844 -0.02879332 0.00065356943
10.234375 -0.02879342 0.00065017057
10.253906 -0.02879378 0.00064677164
10.273438 -0.02879443 0.00064337704
10.292969 -0.02879535 0.00064001157
10.3125 -0.02879653 0.0006366225
10.332031 -0.02879798 0.00063327758
10.351562 -0.02879972 0.00062992957
10.371094 -0.02880171 0.00062660359
10.390625 -0.02880396 0.0006232814
10.410156 -0.02880649 0.00061997083
10.429688 -0.02880928 0.00061667603
10.449219 -0.02881233 0.00061342521
10.46875 -0.02881565 0.00061015214
10.488281 -0.02881923 0.00060693386
10.507812 -0.0288231 0.00060370264
10.527344 -0.02882722 0.00060050581
10.546875 -0.02883162 0.00059735317
10.566406 -0.02883629 0.00059418966
10.585938 -0.02884119 0.00059107728
10.605469 -0.02884639 0.00058799185
10.625 -0.02885185 0.00058492333
10.644531 -0.02885759 0.00058186079
10.664062 -0.02886357 0.00057885022
10.683594 -0.02886985 0.00057587171
10.703125 -0.02887638 0.00057288472
10.722656 -0.02888318 0.00056996647
10.742188 -0.02889024 0.00056708703
10.761719 -0.02889757 0.00056420793
10.78125 -0.02890519 0.00056140167
10.800781 -0.02891305 0.00055862136
10.820312 -0.02892119 0.00055585512
10.839844 -0.02892959 0.00055314221
10.859375 -0.02893828 0.00055047163
10.878906 -0.02894722 0.00054784923
10.898438 -0.02895643 0.00054524728
10.917969 -0.0289659 0.00054270998
10.9375 -0.02897567 0.00054020119
10.957031 -0.02898569 0.00053773934
10.976562 -0.02899598 0.00053531442
10.996094 -0.02900654 0.0005329527
11.015625 -0.02901739 0.00053062764
11.035156 -0.02902848 0.00052837588
11.054688 -0.02903986 0.00052616901
11.074219 -0.02905151 0.00052399557
11.09375 -0.02906342 0.0005218736
11.113281 -0.02907561 0.00051981631
11.132812 -0.02908807 0.00051782745
11.152344 -0.02910078 0.00051587757
11.171875 -0.02911378 0.00051397441
11.191406 -0.02912708 0.00051215976
11.210938 -0.02914062 0.00051039753
11.230469 -0.02915446 0.00050868359
11.25 -0.02916854 0.00050703986
11.269531 -0.02918293 0.00050546977
11.289062 -0.02919759 0.00050396036
11.308594 -0.02921251 0.00050250283
11.328125 -0.02922771 0.00050110849
11.347656 -0.02924319 0.00049977649
11.367188 -0.02925894 0.00049854546
11.386719 -0.029275 0.00049737203
11.40625 -0.02929132 0.00049626239
11.425781 -0.02930789 0.00049522085
11.445312 -0.02932479 0.0004942524
11.464844 -0.02934193 0.00049336699
11.484375 -0.02935938 0.0004925452
11.503906 -0.02937711 0.00049179802
11.523438 -0.02939511 0.00049112357
11.542969 -0.02941339 0.00049053856
11.5625 -0.02943198 0.00048999883
11.582031 -0.02945081 0.0004895591
11.601562 -0.02946995 0.0004891866
11.621094 -0.02948937 0.00048889106
11.640625 -0.02950909 0.00048868935
11.660156 -0.02952909 0.00048856443
11.679688 -0.0295494 0.00048850607
11.699219 -0.02956997 0.00048852695
11.71875 -0.02959083 0.00048862092
11.738281 -0.02961199 0.00048878332
11.757812 -0.02963346 0.0004890573
11.777344 -0.02965521 0.00048939302
11.796875 -0.02967724 0.00048978366
11.816406 -0.02969958 0.00049028053
11.835938 -0.02972222 0.00049086072
11.855469 -0.02974516 0.00049148973
11.875 -0.02976838 0.00049221388
11.894531 -0.02979191 0.00049303503
11.914062 -0.02981572 0.00049391023
11.933594 -0.02983986 0.00049488028
11.953125 -0.02986429 0.00049589385
11.972656 -0.02988901 0.00049699962
11.992188 -0.02991406 0.00049818005
12.011719 -0.02993935 0.0004994456
12.03125 -0.02996501 0.00050077729
12.050781 -0.02999097 0.00050219552
12.070312 -0.03001722 0.00050366565
12.089844 -0.03004378 0.00050521136
12.109375 -0.03007068 0.00050684675
12.128906 -0.03009785 0.00050853535
12.148438 -0.03012538 0.000510305
12.167969 -0.0301532 0.00051213737
12.1875 -0.03018131 0.00051402939
12.207031 -0.03020977 0.00051598887
12.226562 -0.03023853 0.00051805109
12.246094 -0.03026762 0.00052014773
12.265625 -0.03029703 0.00052229618
12.285156 -0.03032675 0.00052451364
12.304688 -0.03035682 0.000526809
12.324219 -0.03038718 0.00052918732
12.34375 -0.0304179 0.00053158765
12.363281 -0.03044891 0.0005340393
12.382812 -0.03048029 0.00053658401
12.402344 -0.03051198 0.00053916748
12.421875 -0.030544 0.00054180153
12.441406 -0.03057637 0.00054447155
12.460938 -0.03060908 0.00054720097
12.480469 -0.0306421 0.00054999986
12.5 -0.03067549 0.00055284546
12.519531 -0.03070921 0.00055571916
12.539062 -0.03074326 0.00055864087
12.558594 -0.03077766 0.00056160964
12.578125 -0.03081242 0.00056463252
12.597656 -0.03084752 0.00056767246
12.617188 -0.03088298 0.00057077079
12.636719 -0.03091877 0.00057391925
12.65625 -0.03095492 0.00057708142
12.675781 -0.03099145 0.00058031244
12.695312 -0.0310283 0.00058356942
12.714844 -0.03106555 0.00058685306
12.734375 -0.03110313 0.00059017396
12.753906 -0.03114107 0.00059353212
12.773438 -0.03117938 0.00059692855
12.792969 -0.03121807 0.00060034974
12.8125 -0.03125713 0.00060379005
12.832031 -0.03129653 0.00060728726
12.851562 -0.03133632 0.0006107973
12.871094 -0.03137649 0.00061433067
12.890625 -0.03141704 0.00061788426
12.910156 -0.03145798 0.00062147176
12.929688 -0.03149926 0.00062508984
12.949219 -0.03154096 0.00062872023
12.96875 -0.03158303 0.00063235905
12.988281 -0.0316255 0.000636038
13.007812 -0.03166835 0.0006397219
13.027344 -0.03171162 0.00064343057
13.046875 -0.03175525 0.00064716301
13.066406 -0.03179928 0.00065089479
13.085938 -0.03184375 0.00065465261
13.105469 -0.03188859 0.00065841081
13.125 -0.03193384 0.00066217127
13.144531 -0.03197951 0.00066594901
13.164062 -0.03202556 0.00066974759
13.183594 -0.03207208 0.00067354731
13.203125 -0.03211899 0.00067735093
13.222656 -0.0321663 0.0006811784
13.242188 -0.03221407 0.000684972
13.261719 -0.03226227 0.0006887925
13.28125 -0.03231084 0.00069263115
13.300781 -0.03235988 0.00069643727
13.320312 -0.03240935 0.00070025849
13.339844 -0.03245926 0.0007040709
13.359375 -0.03250961 0.00070790206
13.378906 -0.03256039 0.00071171292
13.398438 -0.03261164 0.00071554176
13.417969 -0.03266332 0.00071932903
13.4375 -0.03271548 0.00072315455
13.457031 -0.03276807 0.00072692968
13.476562 -0.03282112 0.0007307233
13.496094 -0.03287462 0.00073448806
13.515625 -0.03292861 0.00073827562
13.535156 -0.03298306 0.0007420404
13.554688 -0.03303798 0.00074577775
13.574219 -0.03309339 0.00074952059
13.59375 -0.03314928 0.00075321643
13.613281 -0.03320562 0.00075692995
13.632812 -0.03326247 0.00076063161
13.652344 -0.03331982 0.00076431045
13.671875 -0.03337766 0.00076797951
13.691406 -0.03343596 0.00077163272
13.710938 -0.03349479 0.00077525296
13.730469 -0.03355412 0.00077887883
13.75 -0.03361394 0.00078246801
13.769531 -0.03367432 0.00078604008
13.789062 -0.03373516 0.00078961648
13.808594 -0.03379656 0.0007931407
13.828125 -0.03385847 0.00079665976
13.847656 -0.0339209 0.00080015274
13.867188 -0.0339839 0.00080360723
13.886719 -0.03404742 0.00080705033
13.90625 -0.03411147 0.00081046103
13.925781 -0.03417608 0.00081384486
13.945312 -0.03424123 0.00081721577
13.964844 -0.03430693 0.00082054243
13.984375 -0.03437319 0.00082386818
14.003906 -0.03444002 0.00082710378
14.023438 -0.03450742 0.00083035611
14.042969 -0.03457542 0.0008335693
14.0625 -0.03464395 0.000836736
14.082031 -0.0347131 0.00083989382
14.101562 -0.03478281 0.00084299286
14.121094 -0.03485312 0.00084606862
14.140625 -0.03492405 0.0008490951
14.160156 -0.03499554 0.00085209481
14.179688 -0.03506768 0.00085506088
14.199219 -0.03514041 0.00085798933
14.21875 -0.03521376 0.00086086324
14.238281 -0.03528775 0.00086371175
14.257812 -0.03536236 0.00086653064
14.277344 -0.03543762 0.00086930547
14.296875 -0.03551348 0.0008720208
14.316406 -0.03559003 0.00087471172
14.335938 -0.03566722 0.00087735601
14.355469 -0.03574506 0.00087993305
14.375 -0.03582356 0.00088250967
14.394531 -0.03590273 0.00088501585
14.414062 -0.0359826 0.00088747583
14.433594 -0.03606311 0.00088990665
14.453125 -0.03614431 0.00089227375
14.472656 -0.03622624 0.00089459126
14.492188 -0.03630884 0.00089687074
14.511719 -0.03639217 0.00089908421
14.53125 -0.03647621 0.00090126759
14.550781 -0.03656095 0.0009033961
14.570312 -0.03664643 0.00090548316
14.589844 -0.03673265 0.00090748546
14.609375 -0.03681962 0.00090949246
14.628906 -0.0369073 0.00091138493
14.648438 -0.03699576 0.00091324795
14.667969 -0.03708495 0.00091508602
14.6875 -0.03717494 0.00091682642
14.707031 -0.03726569 0.0009185285
14.726562 -0.03735723 0.00092018051
14.746094 -0.03744956 0.00092176627
14.765625 -0.03754268 0.00092328819
14.785156 -0.03763662 0.00092475964
14.804688 -0.03773137 0.00092616989
14.824219 -0.03782694 0.00092751736
14.84375 -0.03792333 0.00092880448
14.863281 -0.03802056 0.00093005486
14.882812 -0.03811864 0.0009312285
14.902344 -0.03821759 0.00093234249
14.921875 -0.0383174 0.00093336962
14.941406 -0.03841804 0.00093437509
14.960938 -0.03851962 0.00093530192
14.980469 -0.03862204 0.00093614655
15 -0.03872538 0.00093696048
15.019531 -0.03882961 0.00093767237
15.039062 -0.03893477 0.00093833736
15.058594 -0.03904084 0.00093892839
15.078125 -0.03914787 0.0009394914
15.097656 -0.03925583 0.000939947
15.117188 -0.03936474 0.00094033245
15.136719 -0.03947463 0.00094067942
15.15625 -0.03958548 0.00094092914
15.175781 -0.0396973 0.00094114592
15.195312 -0.03981013 0.00094125486
15.214844 -0.03992398 0.000941328
15.234375 -0.04003882 0.0009413179
15.253906 -0.04015469 0.00094123267
15.273438 -0.04027161 0.00094110086
15.292969 -0.04038955 0.00094088304
15.3125 -0.04050855 0.00094058962
15.332031 -0.04062865 0.00094022258
15.351562 -0.04074981 0.00093979433
15.371094 -0.04087204 0.00093930263
15.390625 -0.0409954 0.00093871348
15.410156 -0.04111986 0.0009380644
15.429688 -0.04124546 0.00093732806
15.449219 -0.04137219 0.00093652936
15.46875 -0.04150008 0.00093566593
15.488281 -0.04162912 0.00093473029
15.507812 -0.04175935 0.00093370946
15.527344 -0.04189076 0.00093262372
15.546875 -0.04202341 0.00093144906
15.566406 -0.04215722 0.00093018896
15.585938 -0.0422923 0.00092889074
15.605469 -0.04242858 0.00092748116
15.625 -0.04256615 0.0009260286
15.644531 -0.04270501 0.000924471
15.664062 -0.04284513 0.00092285151
15.683594 -0.04298654 0.00092116143
15.703125 -0.04312927 0.00091939504
15.722656 -0.04327332 0.00091755506
15.742188 -0.04341875 0.00091563613
15.761719 -0.0435655 0.00091362413
15.78125 -0.04371364 0.00091155632
15.800781 -0.04386316 0.00090940516
15.820312 -0.0440141 0.00090718797
15.839844 -0.04416646 0.00090489
15.859375 -0.04432026 0.00090250439
15.878906 -0.04447551 0.00090008657
15.898438 -0.04463223 0.0008975496
15.917969 -0.04479046 0.00089495932
15.9375 -0.04495018 0.00089227002
15.957031 -0.04511141 0.00088953645
15.976562 -0.04527422 0.00088673077
15.996094 -0.04543858 0.00088382443
16.015625 -0.04560451 0.00088085315
16.035156 -0.04577204 0.00087783772
16.054688 -0.04594119 0.00087472842
16.074219 -0.04611197 0.00087154271
16.09375 -0.0462844 0.00086828456
16.113281 -0.04645852 0.00086497444
16.132812 -0.04663434 0.00086157595
16.152344 -0.04681187 0.00085811882
16.171875 -0.04699113 0.00085458537
16.191406 -0.04717213 0.00085099711
16.210938 -0.04735497 0.00084732476
16.230469 -0.04753959 0.00084361945
16.25 -0.04772601 0.00083982026
16.269531 -0.04791431 0.00083595592
16.289062 -0.04810445 0.00083204443
16.308594 -0.04829652 0.00082805358
16.328125 -0.04849049 0.00082400591
16.347656 -0.04868641 0.00081990057
16.367188 -0.04888425 0.0008157339
16.386719 -0.04908415 0.00081150638
16.40625 -0.04928603 0.00080720424
16.425781 -0.04948996 0.00080288581
16.445312 -0.04969597 0.00079848323
16.464844 -0.04990408 0.00079404532
16.484375 -0.05011429 0.00078955557
16.503906 -0.05032667 0.00078498365
16.523438 -0.05054121 0.00078041043
16.542969 -0.05075795 0.00077576763
16.5625 -0.05097695 0.00077109586
16.582031 -0.05119822 0.00076637007
16.601562 -0.05142175 0.00076158989
16.621094 -0.05164763 0.00075678008
16.640625 -0.05187587 0.00075196421
16.660156 -0.0521065 0.00074708265
16.679688 -0.05233953 0.00074216599
16.699219 -0.05257503 0.00073721977
16.71875 -0.05281302 0.00073227158
16.738281 -0.05305352 0.00072728623
16.757812 -0.05329658 0.00072228093
16.777344 -0.05354221 0.00071725333
16.796875 -0.05379048 0.00071221342
16.816406 -0.05404143 0.00070717163
16.835938 -0.05429506 0.00070209302
16.855469 -0.05455141 0.00069702857
16.875 -0.05481057 0.00069197791
16.894531 -0.05507255 0.00068689848
16.914062 -0.05533734 0.00068182903
16.933594 -0.05560506 0.00067680239
16.953125 -0.05587571 0.00067175788
16.972656 -0.05614933 0.00066672093
16.992188 -0.05642599 0.00066174581
17.011719 -0.05670568 0.0006567738
17.03125 -0.05698851 0.00065184101
17.050781 -0.05727449 0.00064692602
17.070312 -0.05756368 0.00064209948
17.089844 -0.05785612 0.00063726862
17.109375 -0.05815185 0.0006325033
17.128906 -0.05845093 0.00062781329
17.148438 -0.0587534 0.00062317986
17.167969 -0.05905936 0.00061860655
17.1875 -0.05936878 0.00061410322
17.207031 -0.05968177 0.00060972736
17.226562 -0.05999838 0.00060541536
17.246094 -0.06031865 0.00060119466
17.265625 -0.06064265 0.000597083
17.285156 -0.06097042 0.0005930808
17.304688 -0.06130206 0.00058918729
17.324219 -0.06163761 0.0005854252
17.34375 -0.0619771 0.00058180899
17.363281 -0.06232064 0.00057831547
17.382812 -0.06266827 0.00057497819
17.402344 -0.06302007 0.00057181087
17.421875 -0.0633761 0.0005688215
17.441406 -0.06373643 0.00056598025
17.460938 -0.06410112 0.00056332538
17.480469 -0.06447028 0.00056086237
17.5 -0.06484396 0.00055859746
17.519531 -0.06522224 0.00055655893
17.539062 -0.06560517 0.00055471546
17.558594 -0.06599288 0.00055312602
17.578125 -0.06638543 0.00055173874
17.597656 -0.06678287 0.00055058388
17.617188 -0.06718536 0.00054970342
17.636719 -0.06759295 0.00054908473
17.65625 -0.0680057 0.00054872551
17.675781 -0.06842376 0.00054862274
17.695312 -0.06884718 0.00054882081
17.714844 -0.06927609 0.00054928746
17.734375 -0.0697106 0.00055003745
17.753906 -0.07015075 0.00055112546
17.773438 -0.07059672 0.0005524826
17.792969 -0.07104857 0.00055416039
17.8125 -0.07150643 0.0005561318
17.832031 -0.07197043 0.00055844599
17.851562 -0.07244063 0.00056106759
17.871094 -0.07291725 0.00056402363
17.890625 -0.07340033 0.00056729005
17.910156 -0.07389001 0.00057089352
17.929688 -0.07438648 0.00057482309
17.949219 -0.0748898 0.00057908701
17.96875 -0.07540016 0.00058367732
17.988281 -0.07591771 0.00058858558
18.007812 -0.07644254 0.00059386101
18.027344 -0.07697485 0.0005994303
18.046875 -0.0775148 0.00060535724
18.066406 -0.07806252 0.00061160088
18.085938 -0.07861823 0.00061817172
18.105469 -0.07918205 0.00062504468
18.125 -0.07975417 0.00063224989
18.144531 -0.08033477 0.00063978308
18.164062 -0.08092407 0.00064762476
18.183594 -0.08152224 0.00065577699
18.203125 -0.08212951 0.00066420644
18.222656 -0.08274605 0.00067296828
18.242188 -0.08337206 0.00068200687
18.261719 -0.08400781 0.00069133658
18.28125 -0.08465352 0.00070094665
18.300781 -0.08530943 0.00071084473
18.320312 -0.08597575 0.00072102623
18.339844 -0.08665276 0.00073146671
18.359375 -0.08734073 0.00074214658
18.378906 -0.08803993 0.00075310024
18.398438 -0.08875062 0.00076426537
18.417969 -0.08947309 0.00077568332
18.4375 -0.09020768 0.00078733672
18.457031 -0.0909547 0.00079921326
18.476562 -0.09171442 0.00081128413
18.496094 -0.09248723 0.00082356371
18.515625 -0.09327347 0.00083600077
18.535156 -0.09407349 0.00084863264
18.554688 -0.09488767 0.00086143591
18.574219 -0.0957164 0.00087440188
18.59375 -0.09656009 0.00088748614
18.613281 -0.09741915 0.00090069779
18.632812 -0.09829401 0.00091392991
18.652344 -0.09918521 0.00092740519
18.671875 -0.10009323 0.00094097828
18.691406 -0.10101829 0.00095435655
18.710938 -0.1019611 0.00096787029
18.730469 -0.1029224 0.00098163559
18.75 -0.1039023 0.00099509327
18.769531 -0.1049018 0.001008559
18.789062 -0.1059212 0.0010219919
18.808594 -0.1069613 0.0010354212
18.828125 -0.1080227 0.0010486768
18.847656 -0.1091061 0.0010618947
18.867188 -0.1102124 0.0010747672
18.886719 -0.1113419 0.0010874812
18.90625 -0.1124958 0.0010999805
18.925781 -0.1136746 0.0011121011
18.945312 -0.1148792 0.0011236497
18.964844 -0.116111 0.0011351355
18.984375 -0.1173703 0.0011462229
19.003906 -0.1186582 0.001156765
19.023438 -0.1199756 0.0011665703
19.042969 -0.1213241 0.0011759721
19.0625 -0.1227047 0.0011846917
19.082031 -0.1241181 0.0011926767
19.101562 -0.1255659 0.0012002711
19.121094 -0.1270495 0.0012065075
19.140625 -0.1285698 0.0012121437
19.160156 -0.1301286 0.0012168035
19.179688 -0.1317273 0.0012208135
19.199219 -0.1333675 0.0012235128
19.21875 -0.1350511 0.0012251534
19.238281 -0.1367796 0.0012256505
19.257812 -0.1385549 0.0012250773
19.277344 -0.140379 0.0012232533
19.296875 -0.1422539 0.001220266
19.316406 -0.144182 0.0012160815
19.335938 -0.1461653 0.0012108332
19.355469 -0.1482069 0.0012039974
19.375 -0.1503086 0.001196615
19.394531 -0.1524739 0.001187625
19.414062 -0.1547054 0.0011778196
19.433594 -0.1570063 0.0011672358
19.453125 -0.1593802 0.001155969
19.472656 -0.1618309 0.0011442848
19.492188 -0.1643615 0.0011323097
19.511719 -0.1669769 0.0011204287
19.53125 -0.1696815 0.0011093811
19.550781 -0.17248 0.0010987078
19.570312 -0.1753779 0.0010892905
19.589844 -0.1783807 0.0010821878
19.609375 -0.1814946 0.0010766245
19.628906 -0.1847266 0.0010736753
19.648438 -0.188084 0.0010736581
19.667969 -0.1915747 0.0010765115
19.6875 -0.1952083 0.0010822229
19.707031 -0.1989945 0.0010909912
19.726562 -0.2029444 0.0011020351
19.746094 -0.207071 0.001115163
19.765625 -0.2113879 0.0011285814
19.785156 -0.2159119 0.0011417208
19.804688 -0.2206608 0.00115297
19.824219 -0.2256561 0.0011606731
19.84375 -0.2309228 0.0011636494
19.863281 -0.2364906 0.0011609368
19.882812 -0.2423943 0.0011517654
19.902344 -0.2486776 0.0011371135
19.921875 -0.2553938 0.001118582
19.941406 -0.2626115 0.0010992277
19.960938 -0.2704184 0.0010810222
19.980469 -0.2789337 0.0010671924
20 -0.2883191 0.0010921425
&
@target G1.S0
@type xydy
0 -0.71168071 0.0010919171
0.01953125 -0.67599675 0.0010313444
0.0390625 -0.64311362 0.00097766671
0.05859375 -0.61275817 0.00093262155
0.078125 -0.58470017 0.00090393767
0.09765625 -0.55871113 0.00089127506
0.1171875 -0.53459923 0.00088740132
0.13671875 -0.51219988 0.00089613117
0.15625 -0.49136446 0.0008989884
0.17578125 -0.47194001 0.00089555871
0.1953125 -0.45380497 0.00088329755
0.21484375 -0.4368667 0.00086903576
0.234375 -0.42102162 0.00083626127
0.25390625 -0.4061901 0.00079968989
0.2734375 -0.39227888 0.00076733792
0.29296875 -0.3792084 0.00074261246
0.3125 -0.36691023 0.00073094536
0.33203125 -0.3553195 0.00072414709
0.3515625 -0.34438601 0.00072731944
0.37109375 -0.33406952 0.00073920161
0.390625 -0.32431646 0.00075880854
0.41015625 -0.31508534 0.00078704573
0.4296875 -0.30633158 0.00082581502
0.44921875 -0.29804622 0.00088088196
0.46875 -0.2901824 0.00095214364
0.48828125 -0.28271526 0.0010327057
0.5078125 -0.27561739 0.0011001965
0.52734375 -0.26886111 0.0011695813
0.546875 -0.2624049 0.0012191563
0.56640625 -0.25624707 0.0012695323
0.5859375 -0.25036945 0.0013067256
0.60546875 -0.24474191 0.0013241933
0.625 -0.23935192 0.0013233756
0.64453125 -0.23417268 0.0013142514
0.6640625 -0.22920393 0.0013081017
0.68359375 -0.22444464 0.0013007165
0.703125 -0.21987768 0.0012939845
0.72265625 -0.21549717 0.0013006118
0.7421875 -0.21127646 0.0013112662
0.76171875 -0.20722838 0.0013184216
0.78125 -0.20334323 0.0013278977
0.80078125 -0.19962309 0.0013514159
0.8203125 -0.19605143 0.0013733671
0.83984375 -0.19261783 0.001393389
0.859375 -0.18929216 0.0014133241
0.87890625 -0.18608749 0.0014439985
0.8984375 -0.18301254 0.001472255
0.91796875 -0.18003532 0.001488146
0.9375 -0.17715304 0.0014794691
0.95703125 -0.17436237 0.0014688761
0.9765625 -0.17166514 0.001458575
0.99609375 -0.16904589 0.00143992
1.015625 -0.16650212 0.001414154
1.0351562 -0.16404062 0.0013958891
1.0546875 -0.16165036 0.0013829344
1.0742188 -0.15931366 0.0013806079
1.09375 -0.15704688 0.0013733591
1.1132812 -0.15485144 0.0013800459
1.1328125 -0.15272059 0.0014010848
1.1523438 -0.15066091 0.0014353989
1.171875 -0.14867265 0.0014679403
1.1914062 -0.14673106 0.0014804556
1.2109375 -0.14483687 0.0015030889
1.2304688 -0.14298048 0.0015232012
1.25 -0.14116613 0.0015494539
1.2695312 -0.13939203 0.0015673287
1.2890625 -0.13766123 0.0015977766
1.3085938 -0.13598452 0.0016249768
1.328125 -0.13436564 0.0016640229
1.3476562 -0.13279327 0.001703055
1.3671875 -0.13125122 0.0017225873
1.3867188 -0.12972872 0.0017370404
1.40625 -0.12824044 0.0017509589
1.4257812 -0.12677834 0.001767249
1.4453125 -0.12536141 0.0017684699
1.4648438 -0.12397507 0.001763105
1.484375 -0.12261145 0.0017467076
1.5039062 -0.12127926 0.0017166801
1.5234375 -0.11997645 0.0016854229
1.5429688 -0.11870263 0.0016652942
1.5625 -0.11745109 0.0016447076
1.5820312 -0.11623317 0.0016045718
1.6015625 -0.11504305 0.0015655634
1.6210938 -0.11387365 0.0015465853
1.640625 -0.11270791 0.0015389699
1.6601562 -0.11156384 0.0015223258
1.6796875 -0.1104446 0.00152415
1.6992188 -0.10937247 0.001532256
1.71875 -0.10832017 0.0015378924
1.7382812 -0.10727568 0.001521174
1.7578125 -0.10624865 0.0014988536
1.7773438 -0.10523729 0.0014714072
1.796875 -0.1042434 0.0014383605
1.8164062 -0.10326713 0.0014019547
1.8359375 -0.10229347 0.0013625005
1.8554688 -0.10133565 0.0013262737
1.875 -0.10040587 0.0013009186
1.8945312 -0.099492388 0.0012733662
1.9140625 -0.098595635 0.0012590777
1.9335938 -0.097709495 0.0012423647
1.953125 -0.096844455 0.0012276928
1.9726562 -0.095992125 0.0012353927
1.9921875 -0.095162645 0.0012595633
2.0117188 -0.094342668 0.0012820487
2.03125 -0.093517175 0.0012958933
2.0507812 -0.092715455 0.0012986992
2.0703125 -0.091935548 0.001302373
2.0898438 -0.091174391 0.0013211533
2.109375 -0.090430214 0.001342524
2.1289062 -0.089694439 0.001360523
2.1484375 -0.08897276 0.0013724844
2.1679688 -0.088266947 0.0013795928
2.1875 -0.087566241 0.0013763541
2.2070312 -0.086866116 0.0013768644
2.2265625 -0.086179278 0.0013780357
2.2460938 -0.085509795 0.0013886703
2.265625 -0.084842758 0.0014029492
2.2851562 -0.084194907 0.0014230669
2.3046875 -0.083549148 0.0014446689
2.3242188 -0.082907917 0.0014649491
2.34375 -0.082277988 0.001486339
2.3632812 -0.081662334 0.0015096507
2.3828125 -0.08106298 0.0015159608
2.4023438 -0.080499272 0.0014983995
2.421875 -0.079937473 0.0014811115
2.4414062 -0.079369099 0.0014584145
2.4609375 -0.078800633 0.0014312628
2.4804688 -0.078243927 0.0014097929
2.5 -0.077684691 0.0013880489
2.5195312 -0.077131669 0.0013638519
2.5390625 -0.076582367 0.0013350963
2.5585938 -0.076036719 0.0013088871
2.578125 -0.075503679 0.0012774637
2.5976562 -0.074980348 0.0012493774
2.6171875 -0.074461756 0.0012253537
2.6367188 -0.073957143 0.0012191619
2.65625 -0.073469761 0.0012266915
2.6757812 -0.072990807 0.0012408285
2.6953125 -0.072522468 0.0012675451
2.7148438 -0.072055268 0.0012970128
2.734375 -0.071598027 0.0013164818
2.7539062 -0.071145431 0.001329083
2.7734375 -0.070693901 0.0013398751
2.7929688 -0.070245531 0.001359523
2.8125 -0.069800315 0.0013669888
2.8320312 -0.069370361 0.0013797101
2.8515625 -0.068945769 0.0013770675
2.8710938 -0.06852679 0.0013734805
2.890625 -0.068099354 0.0013544582
2.9101562 -0.067668569 0.0013264822
2.9296875 -0.067251453 0.0012855986
2.9492188 -0.066841703 0.0012546048
2.96875 -0.066439062 0.0012269958
2.9882812 -0.066048381 0.0011989784
3.0078125 -0.065674956 0.0011645262
3.0273438 -0.065302319 0.001130181
3.046875 -0.06492259 0.0010826497
3.0664062 -0.064525163 0.0010294465
3.0859375 -0.064142775 0.00098763455
3.1054688 -0.063773935 0.00095271304
3.125 -0.063419025 0.00091740387
3.1445312 -0.063061223 0.00088531479
3.1640625 -0.062701522 0.00087365253
3.1835938 -0.062344668 0.00086301731
3.203125 -0.06199512 0.00084914105
3.2226562 -0.061656132 0.00082224242
3.2421875 -0.061318752 0.00079445756
3.2617188 -0.060985228 0.00076968036
3.28125 -0.06065217 0.00074833957
3.3007812 -0.060326492 0.00072426589
3.3203125 -0.060015841 0.00069283083
3.3398438 -0.059707817 0.00065939428
3.359375 -0.059401467 0.00063263525
3.3789062 -0.059099674 0.00061022824
3.3984375 -0.058795538 0.00058031192
3.4179688 -0.058498926 0.00054363756
3.4375 -0.058205993 0.0005135373
3.4570312 -0.057921253 0.00050061604
3.4765625 -0.057641507 0.00050143897
3.4960938 -0.057353768 0.00049829741
3.515625 -0.057071522 0.00050193605
3.5351562 -0.056791131 0.00052544309
3.5546875 -0.056535637 0.00056890271
3.5742188 -0.05628454 0.00061153804
3.59375 -0.05604107 0.00065001265
3.6132812 -0.055808805 0.00069696606
3.6328125 -0.055573034 0.00075882676
3.6523438 -0.055334934 0.00080517958
3.671875 -0.055097969 0.00082601392
3.6914062 -0.054859495 0.00085272623
3.7109375 -0.054628893 0.00087599955
3.7304688 -0.054398979 0.00090067145
3.75 -0.05416506 0.00091760077
3.7695312 -0.053933823 0.00093366299
3.7890625 -0.053705758 0.00095704839
3.8085938 -0.053486834 0.00097005867
3.828125 -0.053272591 0.0009748359
3.8476562 -0.053055579 0.00096716804
3.8671875 -0.052821761 0.00097708402
3.8867188 -0.052600401 0.00099483047
3.90625 -0.052384515 0.001006159
3.9257812 -0.052183339 0.0010135891
3.9453125 -0.051990195 0.0010318724
3.9648438 -0.051801927 0.0010549019
3.984375 -0.051600481 0.0010842264
4.0039062 -0.051386782 0.0011137706
4.0234375 -0.051176613 0.0011430386
4.0429688 -0.050964064 0.0011544612
4.0625 -0.050761358 0.0011620014
4.0820312 -0.050555516 0.0011702812
4.1015625 -0.050343546 0.0011821543
4.1210938 -0.050147293 0.0011949697
4.140625 -0.049948765 0.0012134499
4.1601562 -0.049746134 0.0012340069
4.1796875 -0.04955846 0.0012613907
4.1992188 -0.049381689 0.001289481
4.21875 -0.049207716 0.0013157687
4.2382812 -0.049042468 0.0013337355
4.2578125 -0.048889543 0.0013545567
4.2773438 -0.048733093 0.0013812348
4.296875 -0.0485709 0.0014010696
4.3164062 -0.048396534 0.0014125914
4.3359375 -0.048217773 0.001419008
4.3554688 -0.048038872 0.0014153475
4.375 -0.047861128 0.0014077362
4.3945312 -0.047691439 0.0013977525
4.4140625 -0.047539296 0.0013927278
4.4335938 -0.047381899 0.0013813806
4.453125 -0.047213553 0.0013725273
4.4726562 -0.047035405 0.001360107
4.4921875 -0.046873711 0.0013445874
4.5117188 -0.046700268 0.0013240622
4.53125 -0.046527304 0.0013070063
4.5507812 -0.04636741 0.001290745
4.5703125 -0.046212997 0.0012853337
4.5898438 -0.046059193 0.0012717956
4.609375 -0.045890392 0.0012564799
4.6289062 -0.045728101 0.0012405694
4.6484375 -0.045576385 0.001227462
4.6679688 -0.045436382 0.0012180078
4.6875 -0.045301518 0.0012028179
4.7070312 -0.04515819 0.001187178
4.7265625 -0.044999831 0.0011606223
4.7460938 -0.044828341 0.0011415543
4.765625 -0.044658617 0.001127926
4.7851562 -0.04448644 0.001115212
4.8046875 -0.044315009 0.0010916967
4.8242188 -0.044150147 0.0010686754
4.84375 -0.043984048 0.0010469084
4.8632812 -0.043819395 0.0010320224
4.8828125 -0.043673663 0.0010228215
4.9023438 -0.043542489 0.001001491
4.921875 -0.043406202 0.00097682495
4.9414062 -0.043272539 0.00092864989
4.9609375 -0.043138506 0.00088980275
4.9804688 -0.043012871 0.000871824
5 -0.042889379 0.00086592285
5.0195312 -0.042770021 0.00086260754
5.0390625 -0.042665736 0.00086017154
5.0585938 -0.042560513 0.00087866316
5.078125 -0.042457589 0.00090066682
5.0976562 -0.042350618 0.00093014586
5.1171875 -0.042241767 0.00094507884
5.1367188 -0.042114861 0.00096011812
5.15625 -0.041986181 0.00096854693
5.1757812 -0.041848665 0.00097509867
5.1953125 -0.041704705 0.0010061237
5.2148438 -0.041553506 0.0010534015
5.234375 -0.041399837 0.001060797
5.2539062 -0.041249643 0.0010541228
5.2734375 -0.041113844 0.0010466398
5.2929688 -0.040996953 0.0010641704
5.3125 -0.040894857 0.0011016488
5.3320312 -0.040789783 0.0011423523
5.3515625 -0.040657115 0.0011912964
5.3710938 -0.040536867 0.0012271018
5.390625 -0.040412088 0.0012690215
5.4101562 -0.04027701 0.001318279
5.4296875 -0.040132336 0.0013789338
5.4492188 -0.039987392 0.0014437937
5.46875 -0.0398377 0.0015115599
5.4882812 -0.039674249 0.0015720288
5.5078125 -0.03953019 0.0016258822
5.5273438 -0.039408937 0.0016719038
5.546875 -0.039296903 0.0017131718
5.5664062 -0.039189574 0.0017456534
5.5859375 -0.039084491 0.0017782905
5.6054688 -0.038993607 0.0018035216
5.625 -0.03890873 0.0018138025
5.6445312 -0.038823865 0.0018090559
5.6640625 -0.038722747 0.0017975578
5.6835938 -0.038614842 0.0017926821
5.703125 -0.038497217 0.001796891
5.7226562 -0.038382841 0.001822568
5.7421875 -0.038273578 0.0018514592
5.7617188 -0.038176689 0.0018675504
5.78125 -0.038089083 0.0018723956
5.8007812 -0.037993125 0.001871407
5.8203125 -0.037886987 0.0018687625
5.8398438 -0.03778 0.001871047
5.859375 -0.037642329 0.0018765658
5.8789062 -0.037504924 0.0018716129
5.8984375 -0.037371669 0.0018432342
5.9179688 -0.037252497 0.0018011698
5.9375 -0.037154818 0.0017637549
5.9570312 -0.037077882 0.0017296525
5.9765625 -0.0369961 0.0016986769
5.9960938 -0.036903171 0.0016998245
6.015625 -0.03680639 0.0017067487
6.0351562 -0.036717036 0.0016964845
6.0546875 -0.036624615 0.0016813914
6.0742188 -0.036553823 0.0016700679
6.09375 -0.036485909 0.0016505944
6.1132812 -0.036419268 0.0016384893
6.1328125 -0.036354137 0.0016081035
6.1523438 -0.036277381 0.001602662
6.171875 -0.03619395 0.0016168972
6.1914062 -0.036124205 0.0016343756
6.2109375 -0.036053593 0.0016479935
6.2304688 -0.035974422 0.0016587746
6.25 -0.035884826 0.00167478
6.2695312 -0.035787789 0.0016855432
6.2890625 -0.035678679 0.0016927686
6.3085938 -0.035577069 0.0016713134
6.328125 -0.035470149 0.0016542406
6.3476562 -0.03534717 0.0016357834
6.3671875 -0.035212514 0.0016182428
6.3867188 -0.035091336 0.0015959983
6.40625 -0.034988078 0.0015630854
6.4257812 -0.034904557 0.0015308048
6.4453125 -0.034826316 0.0014777886
6.4648438 -0.03475254 0.0014186852
6.484375 -0.034672447 0.001367699
6.5039062 -0.034583997 0.0013326239
6.5234375 -0.034486726 0.0012984446
6.5429688 -0.034395317 0.0012638985
6.5625 -0.034314792 0.0012463821
6.5820312 -0.034260828 0.0012267884
6.6015625 -0.034209334 0.0012066067
6.6210938 -0.034140314 0.0011959564
6.640625 -0.034066232 0.0011820983
6.6601562 -0.03398919 0.001174765
6.6796875 -0.033908576 0.0011794903
6.6992188 -0.033839464 0.0011883152
6.71875 -0.033775765 0.0011909163
6.7382812 -0.033722722 0.0011941618
6.7578125 -0.033696626 0.0011906958
6.7773438 -0.033665206 0.0011793559
6.796875 -0.033615142 0.0011912925
6.8164062 -0.033552663 0.0012162441
6.8359375 -0.033490019 0.0012443049
6.8554688 -0.033425553 0.0012685559
6.875 -0.033350261 0.0012777689
6.8945312 -0.033267325 0.0012845995
6.9140625 -0.033185551 0.0012997268
6.9335938 -0.033111222 0.0013236696
6.953125 -0.033041808 0.001345229
6.9726562 -0.032968487 0.0013689625
6.9921875 -0.032889605 0.0013906037
7.0117188 -0.03281688 0.001393692
7.03125 -0.032746937 0.0013762228
7.0507812 -0.032669547 0.0013488755
7.0703125 -0.03260207 0.0013198183
7.0898438 -0.032558444 0.0012864527
7.109375 -0.032526772 0.0012562622
7.1289062 -0.032480641 0.0012422665
7.1484375 -0.032426698 0.0012345487
7.1679688 -0.032354215 0.0012271756
7.1875 -0.032278637 0.0012077106
7.2070312 -0.032199205 0.0011988392
7.2265625 -0.032119306 0.0011886521
7.2460938 -0.032033316 0.0011762376
7.265625 -0.031950797 0.0011763276
7.2851562 -0.031867871 0.0011830651
7.3046875 -0.031785206 0.001187334
7.3242188 -0.031701925 0.00119867
7.34375 -0.031622765 0.0012089276
7.3632812 -0.031557251 0.0011954297
7.3828125 -0.03149588 0.0011687005
7.4023438 -0.031413868 0.0011635037
7.421875 -0.031338105 0.0011771623
7.4414062 -0.031267677 0.0011971499
7.4609375 -0.031210634 0.0012126623
7.4804688 -0.031151965 0.0012476425
7.5 -0.031089124 0.0012862045
7.5195312 -0.0310233 0.0013150637
7.5390625 -0.03096189 0.0013319096
7.5585938 -0.030897634 0.0013389902
7.578125 -0.030839713 0.0013473938
7.5976562 -0.030778814 0.0013527282
7.6171875 -0.030707666 0.0013440042
7.6367188 -0.03065857 0.0013453997
7.65625 -0.030639748 0.0013524461
7.6757812 -0.030631151 0.0013418358
7.6953125 -0.030620541 0.0013297214
7.7148438 -0.030604173 0.0013223488
7.734375 -0.030584333 0.0013151327
7.7539062 -0.030557819 0.0013029835
7.7734375 -0.03052342 0.0012965755
7.7929688 -0.030478639 0.0012884032
7.8125 -0.030429092 0.0012971005
7.8320312 -0.030371665 0.0013140007
7.8515625 -0.0303189 0.001331641
7.8710938 -0.030281154 0.0013495721
7.890625 -0.030245401 0.0013728929
7.9101562 -0.030208392 0.0014012014
7.9296875 -0.030174208 0.0014264461
7.9492188 -0.030146561 0.0014408203
7.96875 -0.030124172 0.0014515998
7.9882812 -0.030100823 0.0014590162
8.0078125 -0.030080031 0.0014621815
8.0273438 -0.030076328 0.0014666602
8.046875 -0.030074003 0.0014758134
8.0664062 -0.030075947 0.001486635
8.0859375 -0.030063164 0.0015074141
8.1054688 -0.030049658 0.0015147978
8.125 -0.030039281 0.0015178646
8.1445312 -0.030031748 0.0015257562
8.1640625 -0.030028514 0.0015405929
8.1835938 -0.03002564 0.001565506
8.203125 -0.030022367 0.0015799873
8.2226562 -0.030010577 0.0015906037
8.2421875 -0.029996428 0.0015958409
8.2617188 -0.029966953 0.0015981522
8.28125 -0.029939178 0.0016126475
8.3007812 -0.0299188 0.0016098606
8.3203125 -0.029909159 0.0016108114
8.3398438 -0.029897042 0.0016233871
8.359375 -0.029878571 0.0016412755
8.3789062 -0.029865652 0.0016607087
8.3984375 -0.029864108 0.0016767314
8.4179688 -0.029854506 0.001680445
8.4375 -0.029866033 0.0016746571
8.4570312 -0.029874627 0.0016739922
8.4765625 -0.029870384 0.0016868079
8.4960938 -0.02986707 0.0016951769
8.515625 -0.029855902 0.0016941949
8.5351562 -0.029849275 0.0016919095
8.5546875 -0.029827059 0.0016959249
8.5742188 -0.029801609 0.0017120524
8.59375 -0.02977966 0.0017259196
8.6132812 -0.029759228 0.0017298043
8.6328125 -0.029746784 0.0017338633
8.6523438 -0.029736879 0.0017348995
8.671875 -0.029722039 0.0017395783
8.6914062 -0.02971984 0.0017487915
8.7109375 -0.029722855 0.0017687483
8.7304688 -0.029723579 0.0017866355
8.75 -0.029718843 0.001795819
8.7695312 -0.029721279 0.0017998835
8.7890625 -0.029720315 0.0018190113
8.8085938 -0.029722317 0.0018492186
8.828125 -0.029715772 0.0018802214
8.8476562 -0.029711821 0.0018996156
8.8671875 -0.029691248 0.0019014251
8.8867188 -0.029646532 0.0019166009
8.90625 -0.029611364 0.0019356575
8.9257812 -0.029581798 0.0019634334
8.9453125 -0.029559682 0.0019919061
8.9648438 -0.029548792 0.0019993761
8.984375 -0.029542538 0.0019772847
9.0039062 -0.029528481 0.0019454258
9.0234375 -0.029506087 0.0019143863
9.0429688 -0.02947927 0.0018795493
9.0625 -0.029459517 0.0018517057
9.0820312 -0.02944251 0.001821382
9.1015625 -0.029430995 0.0018056091
9.1210938 -0.02942249 0.0017818337
9.140625 -0.029411822 0.0017536198
9.1601562 -0.029402819 0.0017278718
9.1796875 -0.029374555 0.0016927614
9.1992188 -0.0293373 0.0016600487
9.21875 -0.0293036 0.0016190183
9.2382812 -0.0292765 0.0015807167
9.2578125 -0.029245779 0.0015586509
9.2773438 -0.029232145 0.0015482223
9.296875 -0.029231489 0.0015327173
9.3164062 -0.029232624 0.0015057595
9.3359375 -0.029229757 0.0014676071
9.3554688 -0.029242105 0.0014489606
9.375 -0.029252524 0.0014446367
9.3945312 -0.029256632 0.0014472911
9.4140625 -0.029254714 0.0014570446
9.4335938 -0.029251269 0.0014543947
9.453125 -0.029260069 0.0014400428
9.4726562 -0.029274908 0.0014178942
9.4921875 -0.029299709 0.0013763677
9.5117188 -0.029318773 0.0013255847
9.53125 -0.029317733 0.0012757927
9.5507812 -0.029317598 0.001231901
9.5703125 -0.029322697 0.0012000848
9.5898438 -0.029323621 0.0011622997
9.609375 -0.029324165 0.0011303615
9.6289062 -0.029321772 0.0011041626
9.6484375 -0.029313798 0.0010822498
9.6679688 -0.029295522 0.0010647509
9.6875 -0.029274739 0.0010541528
9.7070312 -0.029254086 0.0010443967
9.7265625 -0.029239895 0.0010366985
9.7460938 -0.029228103 0.0010470548
9.765625 -0.029226523 0.0010675159
9.7851562 -0.029212919 0.0010965698
9.8046875 -0.029182709 0.001120821
9.8242188 -0.029146555 0.0011306027
9.84375 -0.029102635 0.0011251569
9.8632812 -0.02906327 0.0011254166
9.8828125 -0.029022857 0.0011217607
9.9023438 -0.028986056 0.0011130319
9.921875 -0.028939371 0.0011214414
9.9414062 -0.028899473 0.0011282823
9.9609375 -0.028866534 0.0011508123
9.9804688 -0.028845564 0.0011650226
10 -0.028836335 0.0011731053
10.019531 -0.028835 0.0011889856
10.039062 -0.028840785 0.0011881047
10.058594 -0.028840556 0.0011793729
10.078125 -0.028847873 0.0011734608
10.097656 -0.02884817 0.0011717504
10.117188 -0.028847369 0.0011723842
10.136719 -0.028837969 0.0011726071
10.15625 -0.028832819 0.0011617731
10.175781 -0.028834672 0.001148844
10.195312 -0.028854234 0.0011436141
10.214844 -0.028871844 0.0011432658
10.234375 -0.028890629 0.0011406422
10.253906 -0.028902629 0.0011512175
10.273438 -0.028930489 0.0011551391
10.292969 -0.02894645 0.0011543555
10.3125 -0.028958811 0.0011470981
10.332031 -0.028968989 0.0011339645
10.351562 -0.028983859 0.0011091402
10.371094 -0.028990492 0.0010854823
10.390625 -0.028995542 0.0010621225
10.410156 -0.02901423 0.0010357074
10.429688 -0.029037495 0.0010049948
10.449219 -0.029057033 0.00098002373
10.46875 -0.029073317 0.00096575121
10.488281 -0.029093405 0.00095469959
10.507812 -0.029106039 0.00094131907
10.527344 -0.029133264 0.00092077591
10.546875 -0.02917147 0.0008952233
10.566406 -0.029204282 0.00087155178
10.585938 -0.029246019 0.00086598387
10.605469 -0.0292697 0.00085851299
10.625 -0.029291274 0.00084898169
10.644531 -0.029292725 0.00084143961
10.664062 -0.029288383 0.00083858286
10.683594 -0.029287519 0.00083987937
10.703125 -0.029287099 0.0008394593
10.722656 -0.029299928 0.00084987584
10.742188 -0.029327045 0.00086479284
10.761719 -0.029352733 0.00088326567
10.78125 -0.029380195 0.00090364479
10.800781 -0.029388084 0.0009173156
10.820312 -0.029388545 0.00091751186
10.839844 -0.029382154 0.00091302732
10.859375 -0.029373702 0.00091089602
10.878906 -0.029361504 0.00091402211
10.898438 -0.029345502 0.00091551245
10.917969 -0.02932785 0.00092220113
10.9375 -0.029311963 0.00091869611
10.957031 -0.029306201 0.00091995694
10.976562 -0.029311411 0.00091805588
10.996094 -0.029299389 0.00090800925
11.015625 -0.029288295 0.00089360428
11.035156 -0.029287217 0.00088583132
11.054688 -0.02928901 0.00088262479
11.074219 -0.029304069 0.00087902572
11.09375 -0.029327361 0.00086916938
11.113281 -0.02934928 0.00085614134
11.132812 -0.029361005 0.00084768656
11.152344 -0.029355261 0.00084861795
11.171875 -0.029339541 0.00084704725
11.191406 -0.029332729 0.00084876567
11.210938 -0.029334204 0.00085958626
11.230469 -0.029333486 0.00086152979
11.25 -0.029326892 0.00085600447
11.269531 -0.029320485 0.000866704
11.289062 -0.029310727 0.00088586466
11.308594 -0.029310479 0.00091243001
11.328125 -0.029300047 0.00093429698
11.347656 -0.029284446 0.00094678815
11.367188 -0.0292707 0.00094775477
11.386719 -0.029258798 0.00093868443
11.40625 -0.029250196 0.00093379413
11.425781 -0.029240073 0.00093399401
11.445312 -0.029242195 0.00094278229
11.464844 -0.029247009 0.00095410944
11.484375 -0.029246994 0.00095339154
11.503906 -0.029250515 0.00094518666
11.523438 -0.029252871 0.00093374292
11.542969 -0.029262201 0.00092653818
11.5625 -0.029281943 0.00092612091
11.582031 -0.029296754 0.00092365958
11.601562 -0.029321105 0.00090872945
11.621094 -0.029345081 0.00089497018
11.640625 -0.029367262 0.00089195799
11.660156 -0.029382932 0.00089516954
11.679688 -0.029396897 0.00088804804
11.699219 -0.029408186 0.00088204731
11.71875 -0.029414681 0.00088818515
11.738281 -0.029419135 0.00090299075
11.757812 -0.029435 0.00092593274
11.777344 -0.029450642 0.00094302383
11.796875 -0.029470425 0.00095561391
11.816406 -0.029479443 0.00096172041
11.835938 -0.029483996 0.00097984961
11.855469 -0.029503176 0.001005816
11.875 -0.029520248 0.0010349924
11.894531 -0.029547537 0.0010704477
11.914062 -0.029579368 0.0010970223
11.933594 -0.029597296 0.0011165598
11.953125 -0.029620118 0.0011392864
11.972656 -0.029640546 0.0011700028
11.992188 -0.029655669 0.0012017871
12.011719 -0.029666821 0.0012242937
12.03125 -0.029690789 0.0012356416
12.050781 -0.029718603 0.0012518296
12.070312 -0.0297502 0.0012644308
12.089844 -0.029769255 0.0012584285
12.109375 -0.029791437 0.0012470278
12.128906 -0.029809164 0.0012404749
12.148438 -0.029832219 0.0012373006
12.167969 -0.029856677 0.0012268799
12.1875 -0.029875055 0.0012226314
12.207031 -0.029884567 0.0012164436
12.226562 -0.029893418 0.0012100979
12.246094 -0.029906323 0.0011973553
12.265625 -0.02992924 0.0011891093
12.285156 -0.02995491 0.0011622455
12.304688 -0.02997977 0.0011220733
12.324219 -0.030011682 0.0010771079
12.34375 -0.030060186 0.0010366319
12.363281 -0.030115389 0.000981219
12.382812 -0.030154659 0.00092487816
12.402344 -0.030196933 0.00089811838
12.421875 -0.030240791 0.00087592245
12.441406 -0.030296716 0.00085820833
12.460938 -0.030352268 0.00084281426
12.480469 -0.030391436 0.00083756178
12.5 -0.030429484 0.00083359855
12.519531 -0.030474127 0.00083046271
12.539062 -0.030513741 0.00082430758
12.558594 -0.03055719 0.00081656016
12.578125 -0.03060248 0.00079811888
12.597656 -0.030648423 0.00076381168
12.617188 -0.030691727 0.00073448029
12.636719 -0.030724247 0.00072392919
12.65625 -0.030747215 0.00071702748
12.675781 -0.030774024 0.00071647282
12.695312 -0.030817291 0.00072106265
12.714844 -0.030865051 0.00074774595
12.734375 -0.030927253 0.00078745141
12.753906 -0.030987957 0.00081353524
12.773438 -0.031041504 0.00082798634
12.792969 -0.03108867 0.00083796838
12.8125 -0.031139388 0.00085224505
12.832031 -0.0311864 0.00086502929
12.851562 -0.03122077 0.00088835233
12.871094 -0.031259063 0.00090947485
12.890625 -0.031296943 0.00089872409
12.910156 -0.031341992 0.00089523113
12.929688 -0.031386799 0.000893074
12.949219 -0.031424868 0.00087708033
12.96875 -0.031450142 0.00084802703
12.988281 -0.031480852 0.0008048053
13.007812 -0.031519706 0.00076576521
13.027344 -0.031559568 0.00074058371
13.046875 -0.031606117 0.00072671461
13.066406 -0.031652212 0.00072120218
13.085938 -0.031696791 0.00071427187
13.105469 -0.031748795 0.00070461278
13.125 -0.031797899 0.00069768982
13.144531 -0.031842491 0.00069689579
13.164062 -0.031888128 0.00071047858
13.183594 -0.031933122 0.0007147267
13.203125 -0.031981207 0.00073300399
13.222656 -0.032039008 0.0007550921
13.242188 -0.032093985 0.000777255
13.261719 -0.032158069 0.00078633263
13.28125 -0.03222801 0.00079180291
13.300781 -0.032305582 0.0008005059
13.320312 -0.032386578 0.00081466889
13.339844 -0.032454285 0.00078777141
13.359375 -0.03251375 0.00075681182
13.378906 -0.032575284 0.00074691446
13.398438 -0.032648 0.00075092265
13.417969 -0.032725547 0.00075999936
13.4375 -0.032800165 0.00076156556
13.457031 -0.032878327 0.00075890655
13.476562 -0.032963979 0.00076099361
13.496094 -0.033037028 0.00076985289
13.515625 -0.03310626 0.0007814987
13.535156 -0.0331719 0.00079005011
13.554688 -0.033233715 0.00080810706
13.574219 -0.033302957 0.00082824661
13.59375 -0.03337355 0.00084735712
13.613281 -0.033448589 0.00085557141
13.632812 -0.033525551 0.00085626911
13.652344 -0.033599977 0.00086321004
13.671875 -0.033674625 0.00087173983
13.691406 -0.033747905 0.00087638712
13.710938 -0.033817526 0.00087809782
13.730469 -0.033886041 0.0008810252
13.75 -0.033942765 0.00087600669
13.769531 -0.033985821 0.00086855829
13.789062 -0.034028798 0.00085953957
13.808594 -0.034080205 0.00084600673
13.828125 -0.034136761 0.00083061622
13.847656 -0.03419146 0.00081692987
13.867188 -0.034235102 0.00081396244
13.886719 -0.034268671 0.00082270256
13.90625 -0.034306514 0.0008382154
13.925781 -0.034340258 0.00084451971
13.945312 -0.034373784 0.00084322296
13.964844 -0.034406633 0.00084684684
13.984375 -0.034453955 0.00085516059
14.003906 -0.034512226 0.0008646974
14.023438 -0.034569352 0.00086510245
14.042969 -0.03463941 0.00086187408
14.0625 -0.034714008 0.00086110411
14.082031 -0.03478839 0.00085451177
14.101562 -0.034850735 0.00084179254
14.121094 -0.034907426 0.00083177729
14.140625 -0.034969346 0.00083259392
14.160156 -0.035033678 0.00085018411
14.179688 -0.035096988 0.00088313523
14.199219 -0.035161384 0.00092271973
14.21875 -0.035214939 0.00096970668
14.238281 -0.035268167 0.0010133655
14.257812 -0.035319886 0.0010557386
14.277344 -0.035359581 0.0010973842
14.296875 -0.035403184 0.0011372616
14.316406 -0.035455202 0.0011779972
14.335938 -0.035505722 0.0012195293
14.355469 -0.035554407 0.0012672179
14.375 -0.035611543 0.001310052
14.394531 -0.035668766 0.0013462261
14.414062 -0.035718007 0.0013693902
14.433594 -0.035727109 0.0014386678
14.453125 -0.035730699 0.0015284016
14.472656 -0.035750928 0.0016187925
14.492188 -0.035783551 0.001710388
14.511719 -0.035829155 0.0017967089
14.53125 -0.035876988 0.0018766642
14.550781 -0.035936941 0.0019159792
14.570312 -0.036044325 0.0018529919
14.589844 -0.036151498 0.0017914275
14.609375 -0.0362622 0.0017379223
14.628906 -0.03637936 0.001676655
14.648438 -0.036496626 0.0016103128
14.667969 -0.036601445 0.001550573
14.6875 -0.036701058 0.0015022688
14.707031 -0.036808493 0.0014788092
14.726562 -0.036926883 0.0014590269
14.746094 -0.03705174 0.0014477561
14.765625 -0.037170669 0.0014397164
14.785156 -0.037298462 0.0014196199
14.804688 -0.037418278 0.0013953358
14.824219 -0.037542681 0.0013586423
14.84375 -0.037665417 0.0013150325
14.863281 -0.037788816 0.0012804402
14.882812 -0.03789908 0.0012562001
14.902344 -0.038028411 0.0012213885
14.921875 -0.038164552 0.0012030538
14.941406 -0.038299134 0.0011880326
14.960938 -0.038435661 0.0011743446
14.980469 -0.038573981 0.0011613283
15 -0.03871731 0.0011536721
15.019531 -0.038837215 0.0011428495
15.039062 -0.038935361 0.0011253547
15.058594 -0.039034941 0.0011220461
15.078125 -0.039127479 0.0011178217
15.097656 -0.039234425 0.0011113619
15.117188 -0.039348811 0.0011125678
15.136719 -0.039467702 0.0011079844
15.15625 -0.039597613 0.0010959318
15.175781 -0.039733397 0.0010787978
15.195312 -0.039865906 0.0010595598
15.214844 -0.039991967 0.0010371253
15.234375 -0.0401221 0.0010098883
15.253906 -0.040256364 0.00098349837
15.273438 -0.040382651 0.00096626004
15.292969 -0.040507005 0.00095008342
15.3125 -0.040627655 0.00093388927
15.332031 -0.040762416 0.00091072866
15.351562 -0.040906604 0.0008916851
15.371094 -0.041044572 0.0008866481
15.390625 -0.041172554 0.00087411168
15.410156 -0.041300473 0.00086146892
15.429688 -0.041424335 0.00085519819
15.449219 -0.041542661 0.00084167182
15.46875 -0.041662981 0.00083277819
15.488281 -0.041780142 0.00082527655
15.507812 -0.041894925 0.00081713399
15.527344 -0.042008952 0.00080495245
15.546875 -0.042122373 0.00079355633
15.566406 -0.042246297 0.00077415198
15.585938 -0.04237973 0.00075215468
15.605469 -0.042504404 0.00072509694
15.625 -0.042625662 0.00069474059
15.644531 -0.042753392 0.00067057114
15.664062 -0.042888309 0.00065450057
15.683594 -0.043042613 0.00066341228
15.703125 -0.043202067 0.00067302835
15.722656 -0.043368638 0.00068328937
15.742188 -0.043533678 0.00069520563
15.761719 -0.043696644 0.00070559028
15.78125 -0.043860097 0.00072491815
15.800781 -0.044023488 0.00075440674
15.820312 -0.044185672 0.00079229028
15.839844 -0.044347944 0.00084576662
15.859375 -0.044523516 0.00090038054
15.878906 -0.044708566 0.00095233434
15.898438 -0.044887914 0.00099187459
15.917969 -0.0450748 0.001017416
15.9375 -0.045257022 0.0010405233
15.957031 -0.045429133 0.0010628778
15.976562 -0.045599594 0.0010710453
15.996094 -0.045770574 0.0010786059
16.015625 -0.045944007 0.0010832352
16.035156 -0.046117138 0.0010879669
16.054688 -0.046290047 0.0010979414
16.074219 -0.046469731 0.0011100353
16.09375 -0.046654739 0.0011189729
16.113281 -0.046837225 0.0011254747
16.132812 -0.047011696 0.0011307761
16.152344 -0.047179265 0.0011356893
16.171875 -0.047350545 0.0011396285
16.191406 -0.04752801 0.0011439888
16.210938 -0.04770026 0.0011442608
16.230469 -0.047871514 0.0011360123
16.25 -0.048051638 0.001135612
16.269531 -0.048238241 0.0011397141
16.289062 -0.048424322 0.0011417775
16.308594 -0.048614151 0.0011327212
16.328125 -0.048804227 0.0011267143
16.347656 -0.048984961 0.0011167275
16.367188 -0.049164883 0.0010981846
16.386719 -0.049347616 0.0010807177
16.40625 -0.049527151 0.0010505821
16.425781 -0.049712519 0.0010134873
16.445312 -0.049900405 0.00097373116
16.464844 -0.050084075 0.00093695645
16.484375 -0.050265213 0.00090134616
16.503906 -0.050446468 0.00086785866
16.523438 -0.050625628 0.00084493403
16.542969 -0.050811796 0.000838688
16.5625 -0.050997533 0.000840517
16.582031 -0.051180288 0.00084586762
16.601562 -0.051354596 0.00085069125
16.621094 -0.051542903 0.00085644869
16.640625 -0.051744009 0.00086108838
16.660156 -0.051972811 0.00085735819
16.679688 -0.05221587 0.00085673666
16.699219 -0.052469571 0.00086561659
16.71875 -0.052728387 0.00087247153
16.738281 -0.052989365 0.00087449822
16.757812 -0.053254769 0.00087815922
16.777344 -0.053522996 0.00088492043
16.796875 -0.053783944 0.00088916306
16.816406 -0.054045405 0.00088988137
16.835938 -0.054302883 0.00089090258
16.855469 -0.054561159 0.00088532145
16.875 -0.054821337 0.00088065941
16.894531 -0.055083389 0.00087809394
16.914062 -0.055353756 0.00087209131
16.933594 -0.055617509 0.00087254628
16.953125 -0.055883423 0.00087079093
16.972656 -0.056154083 0.000878434
16.992188 -0.056432372 0.00088562149
17.011719 -0.056712042 0.00087831288
17.03125 -0.056982104 0.00085814149
17.050781 -0.057246607 0.00083706323
17.070312 -0.057515513 0.00081878371
17.089844 -0.057791631 0.00080908019
17.109375 -0.058067609 0.0008022483
17.128906 -0.058355742 0.00078925895
17.148438 -0.058651887 0.00077074313
17.167969 -0.058945356 0.0007464809
17.1875 -0.059234707 0.0007357258
17.207031 -0.059534359 0.00073787556
17.226562 -0.059851319 0.0007426024
17.246094 -0.060177936 0.00074798474
17.265625 -0.060511687 0.00076163114
17.285156 -0.060850645 0.00076660281
17.304688 -0.061192518 0.00077099128
17.324219 -0.061537769 0.00077642899
17.34375 -0.061881073 0.00078727162
17.363281 -0.062220194 0.00079174522
17.382812 -0.062561755 0.00079696545
17.402344 -0.062910283 0.00080585464
17.421875 -0.063270687 0.00080505336
17.441406 -0.063642503 0.00080626662
17.460938 -0.064029461 0.00080131681
17.480469 -0.064417751 0.00078419989
17.5 -0.064810352 0.00076291867
17.519531 -0.065189784 0.00075206526
17.539062 -0.065562792 0.00074601793
17.558594 -0.065951479 0.00074359716
17.578125 -0.066353551 0.00073663471
17.597656 -0.066752632 0.00073539235
17.617188 -0.067151786 0.00073960971
17.636719 -0.06754787 0.00073320277
17.65625 -0.067951847 0.00072494303
17.675781 -0.068358007 0.00072474914
17.695312 -0.068777407 0.00072072582
17.714844 -0.069209074 0.00072759704
17.734375 -0.069647336 0.00073623418
17.753906 -0.070088723 0.00075062563
17.773438 -0.070531771 0.00076109634
17.792969 -0.070977473 0.00076944175
17.8125 -0.071435929 0.00078345182
17.832031 -0.071897402 0.00079651679
17.851562 -0.072355893 0.00079671426
17.871094 -0.072822154 0.00079206995
17.890625 -0.073304337 0.00079117639
17.910156 -0.073800343 0.00078970556
17.929688 -0.074311804 0.00079022239
17.949219 -0.074839572 0.00079430082
17.96875 -0.075374027 0.00078793515
17.988281 -0.075908733 0.00077651425
18.007812 -0.076435685 0.00076939712
18.027344 -0.076962727 0.00076570138
18.046875 -0.077501794 0.00076158816
18.066406 -0.078047412 0.00075899065
18.085938 -0.078608045 0.00075148959
18.105469 -0.07917235 0.00074781801
18.125 -0.079743004 0.00075242786
18.144531 -0.080317525 0.00076895357
18.164062 -0.080894171 0.00078392092
18.183594 -0.081488269 0.00079228163
18.203125 -0.082088965 0.00079595349
18.222656 -0.082700051 0.00080442586
18.242188 -0.083320029 0.00080256371
18.261719 -0.08395473 0.00080539976
18.28125 -0.084599681 0.00081370718
18.300781 -0.085252793 0.00082298411
18.320312 -0.085915066 0.00082946114
18.339844 -0.086588817 0.00082476583
18.359375 -0.087268992 0.00080216997
18.378906 -0.087959748 0.00078582136
18.398438 -0.088653507 0.0007865231
18.417969 -0.089361159 0.00080784847
18.4375 -0.090089479 0.00082014463
18.457031 -0.090834452 0.00082896593
18.476562 -0.091591909 0.00084043891
18.496094 -0.09236547 0.00085622032
18.515625 -0.093155774 0.00087209568
18.535156 -0.093969862 0.00089437938
18.554688 -0.094804777 0.00091050714
18.574219 -0.095649755 0.00092943971
18.59375 -0.096504988 0.00095102696
18.613281 -0.09737353 0.00097433426
18.632812 -0.098258802 0.00099075082
18.652344 -0.099163689 0.0010072735
18.671875 -0.10007546 0.0010221881
18.691406 -0.1010035 0.00103066
18.710938 -0.10195869 0.0010328989
18.730469 -0.10293981 0.0010415796
18.75 -0.10394188 0.0010569954
18.769531 -0.10495816 0.0010737035
18.789062 -0.10599106 0.0010926618
18.808594 -0.10703768 0.0011061261
18.828125 -0.10810276 0.0011072184
18.847656 -0.10918227 0.001105057
18.867188 -0.11028061 0.0011060766
18.886719 -0.11141279 0.0011077574
18.90625 -0.11256178 0.0011122567
18.925781 -0.11373038 0.0011165726
18.945312 -0.11492066 0.001120334
18.964844 -0.11613528 0.0011205255
18.984375 -0.11738153 0.0011221013
19.003906 -0.11865862 0.0011282979
19.023438 -0.11997154 0.0011371015
19.042969 -0.121325 0.0011488576
19.0625 -0.12270579 0.0011544659
19.082031 -0.12411629 0.0011599762
19.101562 -0.12555547 0.0011614844
19.121094 -0.12703531 0.0011640335
19.140625 -0.12855752 0.0011730254
19.160156 -0.1301239 0.0011801718
19.179688 -0.13172559 0.0011856423
19.199219 -0.13337708 0.0011802035
19.21875 -0.13507305 0.0011797457
19.238281 -0.13681421 0.0011756406
19.257812 -0.13860832 0.0011641699
19.277344 -0.14045257 0.0011552334
19.296875 -0.1423493 0.0011353501
19.316406 -0.14429758 0.0011208161
19.335938 -0.1462921 0.0011120031
19.355469 -0.14834254 0.0011128669
19.375 -0.15045469 0.001117309
19.394531 -0.15262375 0.001123591
19.414062 -0.15485227 0.0011236053
19.433594 -0.15714422 0.0011285901
19.453125 -0.15949245 0.0011339288
19.472656 -0.16191372 0.0011302946
19.492188 -0.16442526 0.0011322762
19.511719 -0.1670226 0.0011279739
19.53125 -0.16970803 0.0011179726
19.550781 -0.17248357 0.001102676
19.570312 -0.17535958 0.0010908365
19.589844 -0.17834257 0.0010749806
19.609375 -0.18144385 0.0010689605
19.628906 -0.1846678 0.0010801224
19.648438 -0.18800516 0.0010911208
19.667969 -0.19147031 0.0011004824
19.6875 -0.19507788 0.0011107819
19.707031 -0.19883332 0.0011145167
19.726562 -0.20277252 0.0011276496
19.746094 -0.20689583 0.0011459931
19.765625 -0.21121032 0.00115736
19.785156 -0.21573278 0.0011470432
19.804688 -0.22049786 0.0011356982
19.824219 -0.22552519 0.0011249817
19.84375 -0.23084768 0.0011122421
19.863281 -0.2364848 0.0010933917
19.882812 -0.24245586 0.0010736804
19.902344 -0.24880343 0.0010545687
19.921875 -0.25559323 0.0010484163
19.941406 -0.26287031 0.0010676021
19.960938 -0.27069958 0.001095296
19.980469 -0.27914763 0.0010990622
20 -0.28831929 0.0010919171
&
@target G1.S1
@type xydy
0 -0.7116804 0.0010913105
0.01953125 -0.6758404 0.0012072436
0.0390625 -0.6428954 0.0012867637
0.05859375 -0.6125298 0.0013061341
0.078125 -0.5844749 0.0012921126
0.09765625 -0.5585011 0.0012700016
0.1171875 -0.5344088 0.0012544022
0.13671875 -0.5120238 0.0012491382
0.15625 -0.4911917 0.0012518219
0.17578125 -0.4717757 0.0012574765
0.1953125 -0.4536538 0.0012608947
0.21484375 -0.4367175 0.0012588925
0.234375 -0.4208674 0.0012494384
0.25390625 -0.4060154 0.001231825
0.2734375 -0.3920816 0.0012070257
0.29296875 -0.3789928 0.0011760196
0.3125 -0.3666837 0.001141396
0.33203125 -0.3550935 0.0011044923
0.3515625 -0.3441683 0.001067956
0.37109375 -0.3338577 0.0010341165
0.390625 -0.3241164 0.0010043694
0.41015625 -0.3149027 0.00098061644
0.4296875 -0.3061786 0.00096404763
0.44921875 -0.2979091 0.00095504266
0.46875 -0.2900623 0.00095330793
0.48828125 -0.2826087 0.00095908582
0.5078125 -0.2755212 0.0009711252
0.52734375 -0.2687757 0.00098846811
0.546875 -0.2623487 0.0010100598
0.56640625 -0.2562192 0.0010348
0.5859375 -0.2503684 0.0010613993
0.60546875 -0.2447778 0.0010888627
0.625 -0.2394315 0.0011168898
0.64453125 -0.2343139 0.0011446727
0.6640625 -0.2294112 0.0011716822
0.68359375 -0.2247102 0.0011977677
0.703125 -0.2201989 0.0012224599
0.72265625 -0.2158666 0.0012458757
0.7421875 -0.2117024 0.0012675311
0.76171875 -0.207697 0.0012880536
0.78125 -0.2038411 0.0013069593
0.80078125 -0.2001273 0.0013247064
0.8203125 -0.196547 0.00134118
0.83984375 -0.1930936 0.0013564384
0.859375 -0.1897602 0.0013707372
0.87890625 -0.1865406 0.0013842535
0.8984375 -0.183429 0.0013970873
0.91796875 -0.1804203 0.0014091149
0.9375 -0.1775088 0.0014206253
0.95703125 -0.1746902 0.0014319274
0.9765625 -0.1719602 0.0014426034
0.99609375 -0.1693144 0.0014533691
1.015625 -0.1667487 0.0014639549
1.0351562 -0.1642601 0.0014741863
1.0546875 -0.1618446 0.0014843851
1.0742188 -0.159499 0.0014945809
1.09375 -0.1572204 0.001504617
1.1132812 -0.1550062 0.0015147119
1.1328125 -0.1528532 0.0015246527
1.1523438 -0.1507592 0.0015347406
1.171875 -0.1487218 0.0015443037
1.1914062 -0.1467387 0.001554072
1.2109375 -0.1448075 0.001563669
1.2304688 -0.1429262 0.0015727881
1.25 -0.1410932 0.0015818756
1.2695312 -0.1393068 0.001590661
1.2890625 -0.1375645 0.0015989702
1.3085938 -0.1358653 0.0016071512
1.328125 -0.1342077 0.0016147765
1.3476562 -0.1325898 0.0016220933
1.3671875 -0.1310105 0.0016286389
1.3867188 -0.1294683 0.0016348845
1.40625 -0.1279621 0.0016405655
1.4257812 -0.1264906 0.0016457489
1.4453125 -0.1250524 0.0016502156
1.4648438 -0.1236466 0.0016539287
1.484375 -0.122272 0.0016569789
1.5039062 -0.1209281 0.0016593827
1.5234375 -0.1196132 0.0016611732
1.5429688 -0.1183269 0.001662389
1.5625 -0.1170684 0.0016629164
1.5820312 -0.115836 0.001662415
1.6015625 -0.1146297 0.00166143
1.6210938 -0.1134485 0.0016597826
1.640625 -0.1122917 0.0016572103
1.6601562 -0.1111584 0.0016540102
1.6796875 -0.1100481 0.0016501803
1.6992188 -0.1089598 0.0016455288
1.71875 -0.1078931 0.001640221
1.7382812 -0.1068476 0.0016340928
1.7578125 -0.1058222 0.0016276468
1.7773438 -0.104817 0.0016202223
1.796875 -0.1038307 0.0016123831
1.8164062 -0.1028634 0.0016038295
1.8359375 -0.10191424 0.0015947642
1.8554688 -0.10098261 0.001584846
1.875 -0.10006845 0.001574644
1.8945312 -0.09917108 0.0015638439
1.9140625 -0.09828996 0.0015524827
1.9335938 -0.09742478 0.0015405879
1.953125 -0.09657512 0.0015282462
1.9726562 -0.09574054 0.0015154454
1.9921875 -0.09492069 0.0015021834
2.0117188 -0.09411518 0.0014885258
2.03125 -0.09332367 0.0014744777
2.0507812 -0.09254575 0.0014600639
2.0703125 -0.09178115 0.0014452502
2.0898438 -0.0910295 0.0014301706
2.109375 -0.09029049 0.0014147577
2.1289062 -0.08956382 0.0013990948
2.1484375 -0.08884921 0.001383131
2.1679688 -0.08814634 0.0013669637
2.1875 -0.08745492 0.0013505528
2.2070312 -0.08677473 0.0013339753
2.2265625 -0.08610547 0.0013172291
2.2460938 -0.08544688 0.0013003326
2.265625 -0.08479872 0.001283308
2.2851562 -0.08416077 0.001266188
2.3046875 -0.08353278 0.0012489391
2.3242188 -0.0829145 0.0012316674
2.34375 -0.08230574 0.0012143511
2.3632812 -0.08170628 0.0011970058
2.3828125 -0.08111592 0.001179682
2.4023438 -0.08053447 0.0011623331
2.421875 -0.0799617 0.0011450403
2.4414062 -0.07939743 0.0011278114
2.4609375 -0.07884149 0.0011106353
2.4804688 -0.07829369 0.0010935619
2.5 -0.07775384 0.0010766176
2.5195312 -0.07722183 0.00105977
2.5390625 -0.07669744 0.0010430947
2.5585938 -0.07618049 0.0010266149
2.578125 -0.07567088 0.0010102754
2.5976562 -0.07516841 0.00099412292
2.6171875 -0.07467299 0.00097821941
2.6367188 -0.0741844 0.00096252737
2.65625 -0.07370259 0.00094709681
2.6757812 -0.07322735 0.00093190232
2.6953125 -0.07275858 0.00091701524
2.7148438 -0.07229613 0.00090244979
2.734375 -0.07183991 0.00088819103
2.7539062 -0.07138976 0.00087424502
2.7734375 -0.07094557 0.00086063321
2.7929688 -0.07050726 0.00084738804
2.8125 -0.07007466 0.00083452396
2.8320312 -0.06964767 0.00082204193
2.8515625 -0.06922621 0.00080993404
2.8710938 -0.06881016 0.00079823747
2.890625 -0.06839942 0.0007869687
2.9101562 -0.06799389 0.0007761377
2.9296875 -0.06759347 0.00076573621
2.9492188 -0.06719808 0.00075578124
2.96875 -0.06680759 0.00074626824
2.9882812 -0.06642196 0.00073724322
3.0078125 -0.06604106 0.00072868836
3.0273438 -0.06566483 0.00072061764
3.046875 -0.06529317 0.00071298483
3.0664062 -0.06492601 0.00070584682
3.0859375 -0.06456325 0.00069921775
3.1054688 -0.06420484 0.00069305201
3.125 -0.06385068 0.00068738283
3.1445312 -0.06350075 0.00068216172
3.1640625 -0.06315487 0.00067745057
3.1835938 -0.0628131 0.0006732153
3.203125 -0.06247525 0.00066942519
3.2226562 -0.06214134 0.00066610038
3.2421875 -0.06181124 0.00066322811
3.2617188 -0.06148497 0.00066079306
3.28125 -0.06116237 0.00065878961
3.3007812 -0.06084344 0.00065724569
3.3203125 -0.06052809 0.00065609575
3.3398438 -0.06021629 0.00065534837
3.359375 -0.05990791 0.00065497709
3.3789062 -0.05960302 0.00065496186
3.3984375 -0.05930145 0.0006553427
3.4179688 -0.05900322 0.00065606435
3.4375 -0.05870822 0.00065707661
3.4570312 -0.05841647 0.00065842961
3.4765625 -0.05812782 0.00066007047
3.4960938 -0.05784233 0.00066200944
3.515625 -0.05755987 0.00066420393
3.5351562 -0.05728043 0.00066663897
3.5546875 -0.05700395 0.00066933168
3.5742188 -0.05673039 0.00067225103
3.59375 -0.05645973 0.00067535367
3.6132812 -0.05619187 0.00067868558
3.6328125 -0.05592681 0.0006821678
3.6523438 -0.05566451 0.00068581878
3.671875 -0.05540495 0.00068964192
3.6914062 -0.05514798 0.00069360651
3.7109375 -0.05489372 0.00069767168
3.7304688 -0.054642 0.00070187729
3.75 -0.05439289 0.00070617033
3.7695312 -0.05414628 0.00071057393
3.7890625 -0.05390212 0.0007150665
3.8085938 -0.05366044 0.00071964255
3.828125 -0.05342118 0.00072425288
3.8476562 -0.05318429 0.00072894211
3.8671875 -0.05294975 0.000733686
3.8867188 -0.05271752 0.00073843667
3.90625 -0.0524876 0.00074324128
3.9257812 -0.05225991 0.00074810497
3.9453125 -0.05203443 0.00075295998
3.9648438 -0.05181115 0.00075782312
3.984375 -0.05159006 0.00076271317
4.0039062 -0.05137107 0.00076758489
4.0234375 -0.05115421 0.00077248032
4.0429688 -0.05093946 0.00077734489
4.0625 -0.05072672 0.00078221404
4.0820312 -0.05051602 0.00078704592
4.1015625 -0.05030731 0.00079189443
4.1210938 -0.05010058 0.00079669583
4.140625 -0.0498958 0.00080147803
4.1601562 -0.04969295 0.00080622647
4.1796875 -0.04949198 0.0008109366
4.1992188 -0.0492929 0.00081561479
4.21875 -0.04909568 0.00082025057
4.2382812 -0.0489003 0.00082487204
4.2578125 -0.04870669 0.00082940776
4.2773438 -0.0485149 0.00083394448
4.296875 -0.04832485 0.00083841066
4.3164062 -0.04813656 0.0008428466
4.3359375 -0.04795 0.00084721538
4.3554688 -0.04776514 0.00085153705
4.375 -0.04758195 0.00085581778
4.3945312 -0.0474004 0.00086002904
4.4140625 -0.04722053 0.00086421117
4.4335938 -0.04704228 0.00086832561
4.453125 -0.04686562 0.00087237396
4.4726562 -0.04669056 0.00087641257
4.4921875 -0.04651705 0.00088035376
4.5117188 -0.04634511 0.00088425928
4.53125 -0.04617465 0.00088810802
4.5507812 -0.04600577 0.00089188048
4.5703125 -0.04583835 0.00089559899
4.5898438 -0.04567243 0.00089928612
4.609375 -0.04550796 0.00090290314
4.6289062 -0.04534495 0.00090647741
4.6484375 -0.04518337 0.00090997271
4.6679688 -0.0450232 0.00091345211
4.6875 -0.04486443 0.00091684404
4.7070312 -0.04470705 0.00092017667
4.7265625 -0.04455106 0.00092345681
4.7460938 -0.04439641 0.00092670003
4.765625 -0.0442431 0.00092984837
4.7851562 -0.04409112 0.00093299425
4.8046875 -0.04394046 0.00093605697
4.8242188 -0.04379111 0.00093906315
4.84375 -0.04364304 0.0009420356
4.8632812 -0.04349622 0.00094493753
4.8828125 -0.04335069 0.00094778359
4.9023438 -0.04320639 0.0009505959
4.921875 -0.04306334 0.00095336418
4.9414062 -0.0429215 0.00095604485
4.9609375 -0.04278088 0.00095870938
4.9804688 -0.04264144 0.00096131062
5 -0.04250321 0.00096384473
5.0195312 -0.04236615 0.00096638836
5.0390625 -0.04223023 0.00096884162
5.0585938 -0.04209548 0.00097125396
5.078125 -0.04196186 0.00097359158
5.0976562 -0.04182938 0.00097591969
5.1171875 -0.04169801 0.00097819773
5.1367188 -0.04156775 0.00098041425
5.15625 -0.04143858 0.00098259922
5.1757812 -0.04131048 0.00098474267
5.1953125 -0.04118349 0.00098685222
5.2148438 -0.04105755 0.00098889802
5.234375 -0.04093267 0.00099090468
5.2539062 -0.04080882 0.00099286685
5.2734375 -0.04068602 0.00099477354
5.2929688 -0.04056424 0.00099667098
5.3125 -0.04044347 0.0009985137
5.3320312 -0.04032373 0.0010003176
5.3515625 -0.04020496 0.001002091
5.3710938 -0.0400872 0.0010038346
5.390625 -0.03997042 0.001005477
5.4101562 -0.03985459 0.0010071674
5.4296875 -0.03973973 0.0010087704
5.4492188 -0.03962583 0.0010103545
5.46875 -0.03951287 0.0010119105
5.4882812 -0.03940084 0.0010133979
5.5078125 -0.03928974 0.0010148794
5.5273438 -0.03917957 0.0010163189
5.546875 -0.03907031 0.0010177091
5.5664062 -0.03896195 0.0010190682
5.5859375 -0.03885448 0.0010204183
5.6054688 -0.03874792 0.0010217132
5.625 -0.03864224 0.0010230092
5.6445312 -0.0385374 0.0010242331
5.6640625 -0.03843346 0.0010254414
5.6835938 -0.03833037 0.0010266211
5.703125 -0.03822812 0.0010277661
5.7226562 -0.03812671 0.001028883
5.7421875 -0.03802616 0.0010299679
5.7617188 -0.03792644 0.0010310224
5.78125 -0.03782752 0.0010320453
5.8007812 -0.03772944 0.0010330508
5.8203125 -0.03763217 0.0010340224
5.8398438 -0.03753568 0.0010349523
5.859375 -0.03743999 0.001035867
5.8789062 -0.03734507 0.0010367382
5.8984375 -0.03725097 0.0010375839
5.9179688 -0.03715763 0.0010384114
5.9375 -0.03706506 0.0010392212
5.9570312 -0.03697326 0.0010399809
5.9765625 -0.03688223 0.0010407237
5.9960938 -0.03679193 0.0010414272
6.015625 -0.03670239 0.0010421034
6.0351562 -0.03661356 0.0010427882
6.0546875 -0.0365255 0.0010434099
6.0742188 -0.03643818 0.0010440217
6.09375 -0.03635152 0.0010446004
6.1132812 -0.03626563 0.0010451568
6.1328125 -0.03618043 0.0010456802
6.1523438 -0.03609594 0.00104619
6.171875 -0.03601215 0.0010466627
6.1914062 -0.03592905 0.0010471136
6.2109375 -0.03584667 0.0010475276
6.2304688 -0.03576495 0.0010479478
6.25 -0.03568391 0.0010483296
6.2695312 -0.03560357 0.0010486814
6.2890625 -0.03552389 0.0010490154
6.3085938 -0.03544483 0.0010492978
6.328125 -0.03536648 0.0010495906
6.3476562 -0.03528877 0.0010498401
6.3671875 -0.03521171 0.0010500766
6.3867188 -0.03513528 0.0010502632
6.40625 -0.03505953 0.00105046
6.4257812 -0.03498437 0.0010506298
6.4453125 -0.03490986 0.0010507299
6.4648438 -0.03483597 0.0010508649
6.484375 -0.0347627 0.0010509446
6.5039062 -0.03469009 0.0010509794
6.5234375 -0.03461805 0.0010510293
6.5429688 -0.03454662 0.0010510205
6.5625 -0.03447578 0.0010510169
6.5820312 -0.03440559 0.0010509741
6.6015625 -0.03433596 0.001050899
6.6210938 -0.03426693 0.0010508179
6.640625 -0.03419848 0.00105071
6.6601562 -0.0341306 0.0010505609
6.6796875 -0.03406334 0.0010504058
6.6992188 -0.03399661 0.0010502012
6.71875 -0.03393048 0.0010500033
6.7382812 -0.0338649 0.0010497434
6.7578125 -0.0337999 0.0010494887
6.7773438 -0.03373546 0.0010492084
6.796875 -0.03367158 0.001048899
6.8164062 -0.03360824 0.0010485741
6.8359375 -0.03354545 0.0010482124
6.8554688 -0.0334832 0.0010478381
6.875 -0.03342153 0.0010474411
6.8945312 -0.03336037 0.0010470186
6.9140625 -0.03329972 0.0010465522
6.9335938 -0.03323964 0.0010461114
6.953125 -0.03318006 0.0010455726
6.9726562 -0.033121 0.0010450671
6.9921875 -0.03306249 0.0010445005
7.0117188 -0.03300448 0.001043951
7.03125 -0.03294698 0.001043348
7.0507812 -0.03289 0.0010427388
7.0703125 -0.03283351 0.0010420812
7.0898438 -0.03277755 0.0010414438
7.109375 -0.03272206 0.001040713
7.1289062 -0.03266711 0.0010400064
7.1484375 -0.03261262 0.0010392957
7.1679688 -0.03255864 0.0010385291
7.1875 -0.03250514 0.0010377284
7.2070312 -0.03245213 0.0010369277
7.2265625 -0.0323996 0.0010360851
7.2460938 -0.03234754 0.0010352324
7.265625 -0.03229599 0.0010343544
7.2851562 -0.03224489 0.0010334383
7.3046875 -0.03219425 0.0010325114
7.3242188 -0.03214409 0.0010315684
7.34375 -0.03209441 0.0010305811
7.3632812 -0.03204517 0.0010295817
7.3828125 -0.0319964 0.0010285558
7.4023438 -0.03194808 0.0010274973
7.421875 -0.03190022 0.0010264063
7.4414062 -0.0318528 0.0010252999
7.4609375 -0.03180583 0.0010241878
7.4804688 -0.03175931 0.0010230298
7.5 -0.03171325 0.0010218804
7.5195312 -0.03166762 0.0010206621
7.5390625 -0.03162243 0.0010194236
7.5585938 -0.03157767 0.0010181934
7.578125 -0.03153333 0.0010169255
7.5976562 -0.03148946 0.0010156256
7.6171875 -0.03144601 0.0010143033
7.6367188 -0.03140297 0.0010129601
7.65625 -0.03136035 0.0010115709
7.6757812 -0.03131816 0.0010101774
7.6953125 -0.03127637 0.0010087631
7.7148438 -0.03123502 0.001007308
7.734375 -0.03119409 0.0010058346
7.7539062 -0.03115355 0.0010043436
7.7734375 -0.03111345 0.0010028208
7.7929688 -0.03107371 0.0010012744
7.8125 -0.03103444 0.00099972123
7.8320312 -0.03099552 0.00099812903
7.8515625 -0.03095705 0.00099650547
7.8710938 -0.03091893 0.00099485355
7.890625 -0.03088124 0.00099319159
7.9101562 -0.03084393 0.00099151447
7.9296875 -0.03080702 0.00098979876
7.9492188 -0.03077051 0.00098805569
7.96875 -0.03073438 0.00098631474
7.9882812 -0.03069864 0.00098452401
8.0078125 -0.03066328 0.00098269764
8.0273438 -0.03062829 0.00098087582
8.046875 -0.0305937 0.00097901964
8.0664062 -0.03055949 0.00097711598
8.0859375 -0.03052566 0.00097520518
8.1054688 -0.0304922 0.00097328277
8.125 -0.03045911 0.00097131105
8.1445312 -0.03042639 0.00096932077
8.1640625 -0.03039403 0.00096729829
8.1835938 -0.03036207 0.00096528296
8.203125 -0.03033046 0.00096323651
8.2226562 -0.03029921 0.00096116358
8.2421875 -0.03026833 0.00095905233
8.2617188 -0.03023781 0.00095693336
8.28125 -0.03020765 0.00095477181
8.3007812 -0.03017785 0.00095258824
8.3203125 -0.0301484 0.00095038419
8.3398438 -0.0301193 0.00094817233
8.359375 -0.03009057 0.00094591355
8.3789062 -0.03006219 0.00094362733
8.3984375 -0.03003416 0.000941343
8.4179688 -0.03000646 0.00093905113
8.4375 -0.02997913 0.00093668979
8.4570312 -0.02995213 0.00093431708
8.4765625 -0.02992548 0.00093194521
8.4960938 -0.02989918 0.00092953184
8.515625 -0.02987321 0.00092710858
8.5351562 -0.0298476 0.0009246481
8.5546875 -0.02982232 0.00092218525
8.5742188 -0.02979736 0.00091969476
8.59375 -0.02977275 0.00091717293
8.6132812 -0.02974844 0.00091463304
8.6328125 -0.0297245 0.00091207405
8.6523438 -0.0297009 0.00090948037
8.671875 -0.02967762 0.00090687739
8.6914062 -0.02965464 0.00090424584
8.7109375 -0.02963202 0.00090158779
8.7304688 -0.02960971 0.00089891953
8.75 -0.02958771 0.00089620275
8.7695312 -0.02956607 0.00089350774
8.7890625 -0.02954472 0.0008907606
8.8085938 -0.02952371 0.00088799881
8.828125 -0.02950302 0.00088520525
8.8476562 -0.02948263 0.00088242334
8.8671875 -0.02946258 0.00087961501
8.8867188 -0.02944286 0.00087675915
8.90625 -0.02942342 0.00087390281
8.9257812 -0.0294043 0.00087103308
8.9453125 -0.02938551 0.00086812823
8.9648438 -0.02936703 0.00086521986
8.984375 -0.02934885 0.00086226972
9.0039062 -0.02933099 0.00085932709
9.0234375 -0.02931343 0.0008563418
9.0429688 -0.02929617 0.00085335488
9.0625 -0.02927925 0.00085036321
9.0820312 -0.0292626 0.00084731713
9.1015625 -0.02924627 0.0008443137
9.1210938 -0.02923024 0.0008412437
9.140625 -0.02921454 0.00083818243
9.1601562 -0.02919912 0.00083510775
9.1796875 -0.02918399 0.00083202449
9.1992188 -0.02916919 0.0008289096
9.21875 -0.02915468 0.00082577315
9.2382812 -0.02914045 0.00082264677
9.2578125 -0.02912651 0.00081947024
9.2773438 -0.0291129 0.00081628196
9.296875 -0.02909956 0.00081310827
9.3164062 -0.02908652 0.00080990456
9.3359375 -0.02907378 0.00080667662
9.3554688 -0.02906132 0.0008034323
9.375 -0.02904916 0.00080020418
9.3945312 -0.02903729 0.000796926
9.4140625 -0.02902573 0.00079365007
9.4335938 -0.02901444 0.00079036955
9.453125 -0.02900344 0.00078708055
9.4726562 -0.02899274 0.00078379752
9.4921875 -0.0289823 0.00078046749
9.5117188 -0.02897219 0.00077715007
9.53125 -0.02896233 0.00077382785
9.5507812 -0.02895277 0.00077047079
9.5703125 -0.02894351 0.00076713363
9.5898438 -0.0289345 0.00076377973
9.609375 -0.02892578 0.00076041
9.6289062 -0.02891736 0.00075702318
9.6484375 -0.02890922 0.00075362635
9.6679688 -0.02890135 0.00075023117
9.6875 -0.02889377 0.00074681661
9.7070312 -0.02888643 0.00074339873
9.7265625 -0.02887943 0.00073998857
9.7460938 -0.02887265 0.0007365568
9.765625 -0.02886621 0.00073312683
9.7851562 -0.02886 0.00072970631
9.8046875 -0.02885407 0.00072625602
9.8242188 -0.02884843 0.00072280388
9.84375 -0.02884306 0.00071936112
9.8632812 -0.02883798 0.00071588166
9.8828125 -0.02883315 0.0007124246
9.9023438 -0.02882863 0.00070892661
9.921875 -0.02882438 0.00070542335
9.9414062 -0.02882041 0.0007019289
9.9609375 -0.02881673 0.00069841504
9.9804688 -0.02881338 0.00069489405
10 -0.02881034 0.00069136551
10.019531 -0.0288074 0.00068798749
10.039062 -0.02880476 0.00068455277
10.058594 -0.02880239 0.00068111037
10.078125 -0.02880029 0.0006776516
10.097656 -0.02879846 0.00067421701
10.117188 -0.02879692 0.00067073998
10.136719 -0.02879564 0.00066728549
10.15625 -0.02879464 0.00066386436
10.175781 -0.02879393 0.00066044074
10.195312 -0.02879349 0.00065698235
10.214844 -0.02879332 0.00065356943
10.234375 -0.02879342 0.00065017057
10.253906 -0.02879378 0.00064677164
10.273438 -0.02879443 0.00064337704
10.292969 -0.02879535 0.00064001157
10.3125 -0.02879653 0.0006366225
10.332031 -0.02879798 0.00063327758
10.351562 -0.02879972 0.00062992957
10.371094 -0.02880171 0.00062660359
10.390625 -0.02880396 0.0006232814
10.410156 -0.02880649 0.00061997083
10.429688 -0.02880928 0.00061667603
10.449219 -0.02881233 0.00061342521
10.46875 -0.02881565 0.00061015214
10.488281 -0.02881923 0.00060693386
10.507812 -0.0288231 0.00060370264
10.527344 -0.02882722 0.00060050581
10.546875 -0.02883162 0.00059735317
10.566406 -0.02883629 0.00059418966
10.585938 -0.02884119 0.00059107728
10.605469 -0.02884639 0.00058799185
10.625 -0.02885185 0.00058492333
10.644531 -0.02885759 0.00058186079
10.664062 -0.02886357 0.00057885022
10.683594 -0.02886985 0.00057587171
10.703125 -0.02887638 0.00057288472
10.722656 -0.02888318 0.00056996647
10.742188 -0.02889024 0.00056708703
10.761719 -0.02889757 0.00056420793
10.78125 -0.02890519 0.00056140167
10.800781 -0.02891305 0.00055862136
10.820312 -0.02892119 0.00055585512
10.839844 -0.02892959 0.00055314221
10.859375 -0.02893828 0.00055047163
10.878906 -0.02894722 0.00054784923
10.898438 -0.02895643 0.00054524728
10.917969 -0.0289659 0.00054270998
10.9375 -0.02897567 0.00054020119
10.957031 -0.02898569 0.00053773934
10.976562 -0.02899598 0.00053531442
10.996094 -0.02900654 0.0005329527
11.015625 -0.02901739 0.00053062764
11.035156 -0.02902848 0.00052837588
11.054688 -0.02903986 0.00052616901
11.074219 -0.02905151 0.00052399557
11.09375 -0.02906342 0.0005218736
11.113281 -0.02907561 0.00051981631
11.132812 -0.02908807 0.00051782745
11.152344 -0.02910078 0.00051587757
11.171875 -0.02911378 0.00051397441
11.191406 -0.02912708 0.00051215976
11.210938 -0.02914062 0.00051039753
11.230469 -0.02915446 0.00050868359
11.25 -0.02916854 0.00050703986
11.269531 -0.02918293 0.00050546977
11.289062 -0.02919759 0.00050396036
11.308594 -0.02921251 0.00050250283
11.328125 -0.02922771 0.00050110849
11.347656 -0.02924319 0.00049977649
11.367188 -0.02925894 0.00049854546
11.386719 -0.029275 0.00049737203
11.40625 -0.02929132 0.00049626239
11.425781 -0.02930789 0.00049522085
11.445312 -0.02932479 0.0004942524
11.464844 -0.02934193 0.00049336699
11.484375 -0.02935938 0.0004925452
11.503906 -0.02937711 0.00049179802
11.523438 -0.02939511 0.00049112357
11.542969 -0.02941339 0.00049053856
11.5625 -0.02943198 0.00048999883
11.582031 -0.02945081 0.0004895591
11.601562 -0.02946995 0.0004891866
11.621094 -0.02948937 0.00048889106
11.640625 -0.02950909 0.00048868935
11.660156 -0.02952909 0.00048856443
11.679688 -0.0295494 0.00048850607
11.699219 -0.02956997 0.00048852695
11.71875 -0.02959083 0.00048862092
11.738281 -0.02961199 0.00048878332
11.757812 -0.02963346 0.0004890573
11.777344 -0.02965521 0.00048939302
11.796875 -0.02967724 0.00048978366
11.816406 -0.02969958 0.00049028053
11.835938 -0.02972222 0.00049086072
11.855469 -0.02974516 0.00049148973
11.875 -0.02976838 0.00049221388
11.894531 -0.02979191 0.00049303503
11.914062 -0.02981572 0.00049391023
11.933594 -0.02983986 0.00049488028
11.953125 -0.02986429 0.00049589385
11.972656 -0.02988901 0.00049699962
11.992188 -0.02991406 0.00049818005
12.011719 -0.02993935 0.0004994456
12.03125 -0.02996501 0.00050077729
12.050781 -0.02999097 0.00050219552
12.070312 -0.03001722 0.00050366565
12.089844 -0.03004378 0.00050521136
12.109375 -0.03007068 0.00050684675
12.128906 -0.03009785 0.00050853535
12.148438 -0.03012538 0.000510305
12.167969 -0.0301532 0.00051213737
12.1875 -0.03018131 0.00051402939
12.207031 -0.03020977 0.00051598887
12.226562 -0.03023853 0.00051805109
12.246094 -0.03026762 0.00052014773
12.265625 -0.03029703 0.00052229618
12.285156 -0.03032675 0.00052451364
12.304688 -0.03035682 0.000526809
12.324219 -0.03038718 0.00052918732
12.34375 -0.0304179 0.00053158765
12.363281 -0.03044891 0.0005340393
12.382812 -0.03048029 0.00053658401
12.402344 -0.03051198 0.00053916748
12.421875 -0.030544 0.00054180153
12.441406 -0.03057637 0.00054447155
12.460938 -0.03060908 0.00054720097
12.480469 -0.0306421 0.00054999986
12.5 -0.03067549 0.00055284546
12.519531 -0.03070921 0.00055571916
12.539062 -0.03074326 0.00055864087
12.558594 -0.03077766 0.00056160964
12.578125 -0.03081242 0.00056463252
12.597656 -0.03084752 0.00056767246
12.617188 -0.03088298 0.00057077079
12.636719 -0.03091877 0.00057391925
12.65625 -0.03095492 0.00057708142
12.675781 -0.03099145 0.00058031244
12.695312 -0.0310283 0.00058356942
12.714844 -0.03106555 0.00058685306
12.734375 -0.03110313 0.00059017396
12.753906 -0.03114107 0.00059353212
12.773438 -0.03117938 0.00059692855
12.792969 -0.03121807 0.00060034974
12.8125 -0.03125713 0.00060379005
12.832031 -0.03129653 0.00060728726
12.851562 -0.03133632 0.0006107973
12.871094 -0.03137649 0.00061433067
12.890625 -0.03141704 0.00061788426
12.910156 -0.03145798 0.00062147176
12.929688 -0.03149926 0.00062508984
12.949219 -0.03154096 0.00062872023
12.96875 -0.03158303 0.00063235905
12.988281 -0.0316255 0.000636038
13.007812 -0.03166835 0.0006397219
13.027344 -0.03171162 0.00064343057
13.046875 -0.03175525 0.00064716301
13.066406 -0.03179928 0.00065089479
13.085938 -0.03184375 0.00065465261
13.105469 -0.03188859 0.00065841081
13.125 -0.03193384 0.00066217127
13.144531 -0.03197951 0.00066594901
13.164062 -0.03202556 0.00066974759
13.183594 -0.03207208 0.00067354731
13.203125 -0.03211899 0.00067735093
13.222656 -0.0321663 0.0006811784
13.242188 -0.03221407 0.000684972
13.261719 -0.03226227 0.0006887925
13.28125 -0.03231084 0.00069263115
13.300781 -0.03235988 0.00069643727
13.320312 -0.03240935 0.00070025849
13.339844 -0.03245926 0.0007040709
13.359375 -0.03250961 0.00070790206
13.378906 -0.03256039 0.00071171292
13.398438 -0.03261164 0.00071554176
13.417969 -0.03266332 0.00071932903
13.4375 -0.03271548 0.00072315455
13.457031 -0.03276807 0.00072692968
13.476562 -0.03282112 0.0007307233
13.496094 -0.03287462 0.00073448806
13.515625 -0.03292861 0.00073827562
13.535156 -0.03298306 0.0007420404
13.554688 -0.03303798 0.00074577775
13.574219 -0.03309339 0.00074952059
13.59375 -0.03314928 0.00075321643
13.613281 -0.03320562 0.00075692995
13.632812 -0.03326247 0.00076063161
13.652344 -0.03331982 0.00076431045
13.671875 -0.03337766 0.00076797951
13.691406 -0.03343596 0.00077163272
13.710938 -0.03349479 0.00077525296
13.730469 -0.03355412 0.00077887883
13.75 -0.03361394 0.00078246801
13.769531 -0.03367432 0.00078604008
13.789062 -0.03373516 0.00078961648
13.808594 -0.03379656 0.0007931407
13.828125 -0.03385847 0.00079665976
13.847656 -0.0339209 0.00080015274
13.867188 -0.0339839 0.00080360723
13.886719 -0.03404742 0.00080705033
13.90625 -0.03411147 0.00081046103
13.925781 -0.03417608 0.00081384486
13.945312 -0.03424123 0.00081721577
13.964844 -0.03430693 0.00082054243
13.984375 -0.03437319 0.00082386818
14.003906 -0.03444002 0.00082710378
14.023438 -0.03450742 0.00083035611
14.042969 -0.03457542 0.0008335693
14.0625 -0.03464395 0.000836736
14.082031 -0.0347131 0.00083989382
14.101562 -0.03478281 0.00084299286
14.121094 -0.03485312 0.00084606862
14.140625 -0.03492405 0.0008490951
14.160156 -0.03499554 0.00085209481
14.179688 -0.03506768 0.00085506088
14.199219 -0.03514041 0.00085798933
14.21875 -0.03521376 0.00086086324
14.238281 -0.03528775 0.00086371175
14.257812 -0.03536236 0.00086653064
14.277344 -0.03543762 0.00086930547
14.296875 -0.03551348 0.0008720208
14.316406 -0.03559003 0.00087471172
14.335938 -0.03566722 0.00087735601
14.355469 -0.03574506 0.00087993305
14.375 -0.03582356 0.00088250967
14.394531 -0.03590273 0.00088501585
14.414062 -0.0359826 0.00088747583
14.433594 -0.03606311 0.00088990665
14.453125 -0.03614431 0.00089227375
14.472656 -0.03622624 0.00089459126
14.492188 -0.03630884 0.00089687074
14.511719 -0.03639217 0.00089908421
14.53125 -0.03647621 0.00090126759
14.550781 -0.03656095 0.0009033961
14.570312 -0.03664643 0.00090548316
14.589844 -0.03673265 0.00090748546
14.609375 -0.03681962 0.00090949246
14.628906 -0.0369073 0.00091138493
14.648438 -0.03699576 0.00091324795
14.667969 -0.03708495 0.00091508602
14.6875 -0.03717494 0.00091682642
14.707031 -0.03726569 0.0009185285
14.726562 -0.03735723 0.00092018051
14.746094 -0.03744956 0.00092176627
14.765625 -0.03754268 0.00092328819
14.785156 -0.03763662 0.00092475964
14.804688 -0.03773137 0.00092616989
14.824219 -0.03782694 0.00092751736
14.84375 -0.03792333 0.00092880448
14.863281 -0.03802056 0.00093005486
14.882812 -0.03811864 0.0009312285
14.902344 -0.03821759 0.00093234249
14.921875 -0.0383174 0.00093336962
14.941406 -0.03841804 0.00093437509
14.960938 -0.03851962 0.00093530192
14.980469 -0.03862204 0.00093614655
15 -0.03872538 0.00093696048
15.019531 -0.03882961 0.00093767237
15.039062 -0.03893477 0.00093833736
15.058594 -0.03904084 0.00093892839
15.078125 -0.03914787 0.0009394914
15.097656 -0.03925583 0.000939947
15.117188 -0.03936474 0.00094033245
15.136719 -0.03947463 0.00094067942
15.15625 -0.03958548 0.00094092914
15.175781 -0.0396973 0.00094114592
15.195312 -0.03981013 0.00094125486
15.214844 -0.03992398 0.000941328
15.234375 -0.04003882 0.0009413179
15.253906 -0.04015469 0.00094123267
15.273438 -0.04027161 0.00094110086
15.292969 -0.04038955 0.00094088304
15.3125 -0.04050855 0.00094058962
15.332031 -0.04062865 0.00094022258
15.351562 -0.04074981 0.00093979433
15.371094 -0.04087204 0.00093930263
15.390625 -0.0409954 0.00093871348
15.410156 -0.04111986 0.0009380644
15.429688 -0.04124546 0.00093732806
15.449219 -0.04137219 0.00093652936
15.46875 -0.04150008 0.00093566593
15.488281 -0.04162912 0.00093473029
15.507812 -0.04175935 0.00093370946
15.527344 -0.04189076 0.00093262372
15.546875 -0.04202341 0.00093144906
15.566406 -0.04215722 0.00093018896
15.585938 -0.0422923 0.00092889074
15.605469 -0.04242858 0.00092748116
15.625 -0.04256615 0.0009260286
15.644531 -0.04270501 0.000924471
15.664062 -0.04284513 0.00092285151
15.683594 -0.04298654 0.00092116143
15.703125 -0.04312927 0.00091939504
15.722656 -0.04327332 0.00091755506
15.742188 -0.04341875 0.00091563613
15.761719 -0.0435655 0.00091362413
15.78125 -0.04371364 0.00091155632
15.800781 -0.04386316 0.00090940516
15.820312 -0.0440141 0.00090718797
15.839844 -0.04416646 0.00090489
15.859375 -0.04432026 0.00090250439
15.878906 -0.04447551 0.00090008657
15.898438 -0.04463223 0.0008975496
15.917969 -0.04479046 0.00089495932
15.9375 -0.04495018 0.00089227002
15.957031 -0.04511141 0.00088953645
15.976562 -0.04527422 0.00088673077
15.996094 -0.04543858 0.00088382443
16.015625 -0.04560451 0.00088085315
16.035156 -0.04577204 0.00087783772
16.054688 -0.04594119 0.00087472842
16.074219 -0.04611197 0.00087154271
16.09375 -0.0462844 0.00086828456
16.113281 -0.04645852 0.00086497444
16.132812 -0.04663434 0.00086157595
16.152344 -0.04681187 0.00085811882
16.171875 -0.04699113 0.00085458537
16.191406 -0.04717213 0.00085099711
16.210938 -0.04735497 0.00084732476
16.230469 -0.04753959 0.00084361945
16.25 -0.04772601 0.00083982026
16.269531 -0.04791431 0.00083595592
16.289062 -0.04810445 0.00083204443
16.308594 -0.04829652 0.00082805358
16.328125 -0.04849049 0.00082400591
16.347656 -0.04868641 0.00081990057
16.367188 -0.04888425 0.0008157339
16.386719 -0.04908415 0.00081150638
16.40625 -0.04928603 0.00080720424
16.425781 -0.04948996 0.00080288581
16.445312 -0.04969597 0.00079848323
16.464844 -0.04990408 0.00079404532
16.484375 -0.05011429 0.00078955557
16.503906 -0.05032667 0.00078498365
16.523438 -0.05054121 0.00078041043
16.542969 -0.05075795 0.00077576763
16.5625 -0.05097695 0.00077109586
16.582031 -0.05119822 0.00076637007
16.601562 -0.05142175 0.00076158989
16.621094 -0.05164763 0.00075678008
16.640625 -0.05187587 0.00075196421
16.660156 -0.0521065 0.00074708265
16.679688 -0.05233953 0.00074216599
16.699219 -0.05257503 0.00073721977
16.71875 -0.05281302 0.00073227158
16.738281 -0.05305352 0.00072728623
16.757812 -0.05329658 0.00072228093
16.777344 -0.05354221 0.00071725333
16.796875 -0.05379048 0.00071221342
16.816406 -0.05404143 0.00070717163
16.835938 -0.05429506 0.00070209302
16.855469 -0.05455141 0.00069702857
16.875 -0.05481057 0.00069197791
16.894531 -0.05507255 0.00068689848
16.914062 -0.05533734 0.00068182903
16.933594 -0.05560506 0.00067680239
16.953125 -0.05587571 0.00067175788
16.972656 -0.05614933 0.00066672093
16.992188 -0.05642599 0.00066174581
17.011719 -0.05670568 0.0006567738
17.03125 -0.05698851 0.00065184101
17.050781 -0.05727449 0.00064692602
17.070312 -0.05756368 0.00064209948
17.089844 -0.05785612 0.00063726862
17.109375 -0.05815185 0.0006325033
17.128906 -0.05845093 0.00062781329
17.148438 -0.0587534 0.00062317986
17.167969 -0.05905936 0.00061860655
17.1875 -0.05936878 0.00061410322
17.207031 -0.05968177 0.00060972736
17.226562 -0.05999838 0.00060541536
17.246094 -0.06031865 0.00060119466
17.265625 -0.06064265 0.000597083
17.285156 -0.06097042 0.0005930808
17.304688 -0.06130206 0.00058918729
17.324219 -0.06163761 0.0005854252
17.34375 -0.0619771 0.00058180899
17.363281 -0.06232064 0.00057831547
17.382812 -0.06266827 0.00057497819
17.402344 -0.06302007 0.00057181087
17.421875 -0.0633761 0.0005688215
17.441406 -0.06373643 0.00056598025
17.460938 -0.06410112 0.00056332538
17.480469 -0.06447028 0.00056086237
17.5 -0.06484396 0.00055859746
17.519531 -0.06522224 0.00055655893
17.539062 -0.06560517 0.00055471546
17.558594 -0.06599288 0.00055312602
17.578125 -0.06638543 0.00055173874
17.597656 -0.06678287 0.00055058388
17.617188 -0.06718536 0.00054970342
17.636719 -0.06759295 0.00054908473
17.65625 -0.0680057 0.00054872551
17.675781 -0.06842376 0.00054862274
17.695312 -0.06884718 0.00054882081
17.714844 -0.06927609 0.00054928746
17.734375 -0.0697106 0.00055003745
17.753906 -0.07015075 0.00055112546
17.773438 -0.07059672 0.0005524826
17.792969 -0.07104857 0.00055416039
17.8125 -0.07150643 0.0005561318
17.832031 -0.07197043 0.00055844599
17.851562 -0.07244063 0.00056106759
17.871094 -0.07291725 0.00056402363
17.890625 -0.07340033 0.00056729005
17.910156 -0.07389001 0.00057089352
17.929688 -0.07438648 0.00057482309
17.949219 -0.0748898 0.00057908701
17.96875 -0.07540016 0.00058367732
17.988281 -0.07591771 0.00058858558
18.007812 -0.07644254 0.00059386101
18.027344 -0.07697485 0.0005994303
18.046875 -0.0775148 0.00060535724
18.066406 -0.07806252 0.00061160088
18.085938 -0.07861823 0.00061817172
18.105469 -0.07918205 0.00062504468
18.125 -0.07975417 0.00063224989
18.144531 -0.08033477 0.00063978308
18.164062 -0.08092407 0.00064762476
18.183594 -0.08152224 0.00065577699
18.203125 -0.08212951 0.00066420644
18.222656 -0.08274605 0.00067296828
18.242188 -0.08337206 0.00068200687
18.261719 -0.08400781 0.00069133658
18.28125 -0.08465352 0.00070094665
18.300781 -0.08530943 0.00071084473
18.320312 -0.08597575 0.00072102623
18.339844 -0.08665276 0.00073146671
18.359375 -0.08734073 0.00074214658
18.378906 -0.08803993 0.00075310024
18.398438 -0.08875062 0.00076426537
18.417969 -0.08947309 0.00077568332
18.4375 -0.09020768 0.00078733672
18.457031 -0.0909547 0.00079921326
18.476562 -0.09171442 0.00081128413
18.496094 -0.09248723 0.00082356371
18.515625 -0.09327347 0.00083600077
18.535156 -0.09407349 0.00084863264
18.554688 -0.09488767 0.00086143591
18.574219 -0.0957164 0.00087440188
18.59375 -0.09656009 0.00088748614
18.613281 -0.09741915 0.00090069779
18.632812 -0.09829401 0.00091392991
18.652344 -0.09918521 0.00092740519
18.671875 -0.10009323 0.00094097828
18.691406 -0.10101829 0.00095435655
18.710938 -0.1019611 0.00096787029
18.730469 -0.1029224 0.00098163559
18.75 -0.1039023 0.00099509327
18.769531 -0.1049018 0.001008559
18.789062 -0.1059212 0.0010219919
18.808594 -0.1069613 0.0010354212
18.828125 -0.1080227 0.0010486768
18.847656 -0.1091061 0.0010618947
18.867188 -0.1102124 0.0010747672
18.886719 -0.1113419 0.0010874812
18.90625 -0.1124958 0.0010999805
18.925781 -0.1136746 0.0011121011
18.945312 -0.1148792 0.0011236497
18.964844 -0.116111 0.0011351355
18.984375 -0.1173703 0.0011462229
19.003906 -0.1186582 0.001156765
19.023438 -0.1199756 0.0011665703
19.042969 -0.1213241 0.0011759721
19.0625 -0.1227047 0.0011846917
19.082031 -0.1241181 0.0011926767
19.101562 -0.1255659 0.0012002711
19.121094 -0.1270495 0.0012065075
19.140625 -0.1285698 0.0012121437
19.160156 -0.1301286 0.0012168035
19.179688 -0.1317273 0.0012208135
19.199219 -0.1333675 0.0012235128
19.21875 -0.1350511 0.0012251534
19.238281 -0.1367796 0.0012256505
19.257812 -0.1385549 0.0012250773
19.277344 -0.140379 0.0012232533
19.296875 -0.1422539 0.001220266
19.316406 -0.144182 0.0012160815
19.335938 -0.1461653 0.0012108332
19.355469 -0.1482069 0.0012039974
19.375 -0.1503086 0.001196615
19.394531 -0.1524739 0.001187625
19.414062 -0.1547054 0.0011778196
19.433594 -0.1570063 0.0011672358
19.453125 -0.1593802 0.001155969
19.472656 -0.1618309 0.0011442848
19.492188 -0.1643615 0.0011323097
19.511719 -0.1669769 0.0011204287
19.53125 -0.1696815 0.0011093811
19.550781 -0.17248 0.0010987078
19.570312 -0.1753779 0.0010892905
19.589844 -0.1783807 0.0010821878
19.609375 -0.1814946 0.0010766245
19.628906 -0.1847266 0.0010736753
19.648438 -0.188084 0.0010736581
19.667969 -0.1915747 0.0010765115
19.6875 -0.1952083 0.0010822229
19.707031 -0.1989945 0.0010909912
19.726562 -0.2029444 0.0011020351
19.746094 -0.207071 0.001115163
19.765625 -0.2113879 0.0011285814
19.785156 -0.2159119 0.0011417208
19.804688 -0.2206608 0.00115297
19.824219 -0.2256561 0.0011606731
19.84375 -0.2309228 0.0011636494
19.863281 -0.2364906 0.0011609368
19.882812 -0.2423943 0.0011517654
19.902344 -0.2486776 0.0011371135
19.921875 -0.2553938 0.001118582
19.941406 -0.2626115 0.0010992277
19.960938 -0.2704184 0.0010810222
19.980469 -0.2789337 0.0010671924
20 -0.2883191 0.0010921425
&
@target G2.S0
@type xydy
0 -0.052383127 0.00044594894
0.01953125 -0.047942118 0.00042224622
0.0390625 -0.043986925 0.00040165526
0.05859375 -0.040453125 0.00038281386
0.078125 -0.037283612 0.00037589977
0.09765625 -0.034444652 0.00036746953
0.1171875 -0.03189723 0.00034861824
0.13671875 -0.029600844 0.00032085201
0.15625 -0.027516649 0.00029237503
0.17578125 -0.025619526 0.00025937784
0.1953125 -0.023894822 0.0002223547
0.21484375 -0.022324858 0.00019626449
0.234375 -0.02088896 0.00019274033
0.25390625 -0.019575207 0.00019663942
0.2734375 -0.018386775 0.00019978836
0.29296875 -0.017298376 0.00020805041
0.3125 -0.016292003 0.00021294739
0.33203125 -0.015360253 0.00021456928
0.3515625 -0.014511194 0.00021518464
0.37109375 -0.013732822 0.00021794462
0.390625 -0.013005607 0.0002205189
0.41015625 -0.012330179 0.00023324204
0.4296875 -0.011703005 0.00025830031
0.44921875 -0.011122956 0.00028496816
0.46875 -0.010599677 0.00030518002
0.48828125 -0.010126712 0.00031126702
0.5078125 -0.0096727963 0.00031049787
0.52734375 -0.0092561453 0.00029462784
0.546875 -0.0088726663 0.0002631142
0.56640625 -0.0085200629 0.00022100065
0.5859375 -0.0081831301 0.00018754544
0.60546875 -0.0078521779 0.00015244688
0.625 -0.0075295097 0.00012843511
0.64453125 -0.0072028189 0.00013501999
0.6640625 -0.0069039575 0.00012412762
0.68359375 -0.0066319095 0.00012263753
0.703125 -0.0063810505 0.00012387812
0.72265625 -0.0061458109 0.00012941015
0.7421875 -0.0059167769 0.00013708979
0.76171875 -0.0056974884 0.00014879271
0.78125 -0.005508799 0.00018855127
0.80078125 -0.0053392209 0.00025059612
0.8203125 -0.005199951 0.00031980872
0.83984375 -0.0050644124 0.00038728383
0.859375 -0.0049238541 0.0004311502
0.87890625 -0.0047899384 0.00047163891
0.8984375 -0.004641484 0.00050060958
0.91796875 -0.0045007236 0.00051071956
0.9375 -0.0043815305 0.00052022739
0.95703125 -0.0042717936 0.00052406381
0.9765625 -0.0041534452 0.00053827857
0.99609375 -0.0040258519 0.00054370719
1.015625 -0.0038975702 0.00054302613
1.0351562 -0.003763063 0.00053543122
1.0546875 -0.0036334839 0.00052251194
1.0742188 -0.0034981538 0.00050859349
1.09375 -0.0033809945 0.00050590651
1.1132812 -0.0032971366 0.00049125149
1.1328125 -0.0032028458 0.00049007742
1.1523438 -0.0030987475 0.00050977551
1.171875 -0.0029979043 0.00052863269
1.1914062 -0.0029263466 0.00054092659
1.2109375 -0.0028957877 0.00054017257
1.2304688 -0.0028685734 0.00056393773
1.25 -0.002858113 0.00062255537
1.2695312 -0.0028157219 0.00065843358
1.2890625 -0.002772443 0.00068575918
1.3085938 -0.0027260392 0.00072770721
1.328125 -0.0026702572 0.00076243237
1.3476562 -0.0026109598 0.00078748816
1.3671875 -0.0025657836 0.00082736172
1.3867188 -0.0024941485 0.00080626188
1.40625 -0.0024169636 0.00075824724
1.4257812 -0.0023406543 0.00069706315
1.4453125 -0.0022602649 0.00061624052
1.4648438 -0.0021782244 0.00056235548
1.484375 -0.0020947947 0.00051579107
1.5039062 -0.0020404978 0.00049421743
1.5234375 -0.0019948027 0.00048662172
1.5429688 -0.0019385515 0.00046618697
1.5625 -0.0018867166 0.00045055957
1.5820312 -0.0018433866 0.0004538729
1.6015625 -0.0018048414 0.0004858523
1.6210938 -0.0017636317 0.00053228453
1.640625 -0.0017455487 0.00060546237
1.6601562 -0.0017400629 0.0006937247
1.6796875 -0.0017473759 0.00077996105
1.6992188 -0.0017564033 0.00082236586
1.71875 -0.0017753663 0.00086901667
1.7382812 -0.001800667 0.00093413834
1.7578125 -0.0018273998 0.0010046851
1.7773438 -0.0018669079 0.0010786673
1.796875 -0.0018931169 0.0011094773
1.8164062 -0.0019151284 0.0011457222
1.8359375 -0.0019301209 0.0011896031
1.8554688 -0.0019355066 0.0012266242
1.875 -0.0019151847 0.001213404
1.8945312 -0.0018518944 0.0010765967
1.9140625 -0.0017859538 0.00092630579
1.9335938 -0.0017159081 0.00076193022
1.953125 -0.0016357799 0.00057968856
1.9726562 -0.0015407279 0.0004642093
1.9921875 -0.0014288287 0.00052144987
2.0117188 -0.0013076961 0.00074406372
2.03125 -0.0011668671 0.0010576347
2.0507812 -0.0010110212 0.0014234695
2.0703125 -0.00090256786 0.0016391214
2.0898438 -0.00085538942 0.0017180712
2.109375 -0.00081073727 0.0017949352
2.1289062 -0.00074999473 0.0018736177
2.1484375 -0.00070655997 0.0019488325
2.1679688 -0.00066959099 0.0020259973
2.1875 -0.00063727726 0.0021042573
2.2070312 -0.00059975104 0.0022101566
2.2265625 -0.00057157297 0.0023362975
2.2460938 -0.00054260649 0.0024714306
2.265625 -0.00047652817 0.0027074991
2.2851562 -0.00039309845 0.0029919813
2.3046875 -0.000295061 0.0033365637
2.3242188 -0.00017289321 0.0037128185
2.34375 -0.00021548985 0.0036008438
2.3632812 -0.00028628903 0.0033998007
2.3828125 -0.00037438392 0.0031503742
2.4023438 -0.00048488969 0.002823752
2.421875 -0.00060990695 0.0024675399
2.4414062 -0.00075347655 0.0020480367
2.4609375 -0.00091668738 0.0015606513
2.4804688 -0.0010986542 0.0010014915
2.5 -0.0013198181 0.00037313548
2.5195312 -0.0014586824 0.00027808031
2.5390625 -0.0015228415 0.00042249463
2.5585938 -0.0016039919 0.00061791302
2.578125 -0.0017166024 0.00088311679
2.5976562 -0.0018414466 0.0012195439
2.6171875 -0.0019760246 0.0015969556
2.6367188 -0.0020879821 0.0018956714
2.65625 -0.0022202345 0.0022342155
2.6757812 -0.0022640269 0.0023282389
2.6953125 -0.0022077399 0.002171779
2.7148438 -0.0021431724 0.0019885471
2.734375 -0.0020670122 0.0017748887
2.7539062 -0.0019710861 0.0015271984
2.7734375 -0.0018641087 0.0012321381
2.7929688 -0.001749977 0.00089272711
2.8125 -0.0016212765 0.00054460111
2.8320312 -0.0014692305 0.00023896576
2.8515625 -0.0013199211 0.00041153869
2.8710938 -0.0012852979 0.00047214883
2.890625 -0.0012445144 0.00054849041
2.9101562 -0.0011895333 0.0006415581
2.9296875 -0.0011353469 0.00074973931
2.9492188 -0.001056038 0.00091998418
2.96875 -0.0010150394 0.00096570234
2.9882812 -0.0009987056 0.00095867387
3.0078125 -0.0009858143 0.00094078162
3.0273438 -0.00097578991 0.0009047735
3.046875 -0.00096993333 0.00086265437
3.0664062 -0.0009770745 0.00081853848
3.0859375 -0.00098945187 0.00077607242
3.1054688 -0.001008746 0.00073128854
3.125 -0.001035076 0.00065752049
3.1445312 -0.001034331 0.00062981288
3.1640625 -0.0010184528 0.00062538702
3.1835938 -0.0010124377 0.00059698238
3.203125 -0.0010161134 0.00056309523
3.2226562 -0.0010283014 0.00054577402
3.2421875 -0.0010296447 0.00052407285
3.2617188 -0.0010209388 0.00051318077
3.28125 -0.0010238554 0.00050340552
3.3007812 -0.0010220611 0.00050980065
3.3203125 -0.00099878685 0.00052379521
3.3398438 -0.00097481296 0.00053075842
3.359375 -0.00094760353 0.00052701963
3.3789062 -0.00092307604 0.00051928622
3.3984375 -0.00090097472 0.00051522524
3.4179688 -0.0008931727 0.00049762405
3.4375 -0.00089234367 0.00048034843
3.4570312 -0.00088629751 0.00046693932
3.4765625 -0.00088904545 0.00047116993
3.4960938 -0.0009051703 0.0004840945
3.515625 -0.00090985167 0.00048987926
3.5351562 -0.00091071715 0.00048702074
3.5546875 -0.00092277182 0.00048183592
3.5742188 -0.00094712035 0.00047416629
3.59375 -0.00097808051 0.00046821655
3.6132812 -0.0009902692 0.00047721548
3.6328125 -0.0010001838 0.00050341476
3.6523438 -0.0010110199 0.00054124285
3.671875 -0.0010153038 0.00056356464
3.6914062 -0.0010360051 0.00057256116
3.7109375 -0.0010586267 0.00058548849
3.7304688 -0.0010568949 0.00059281942
3.75 -0.0010550434 0.00058999714
3.7695312 -0.0010465031 0.00056882466
3.7890625 -0.0010367323 0.00054306326
3.8085938 -0.0010363266 0.00054646654
3.828125 -0.0010301533 0.00054619547
3.8476562 -0.0010033904 0.00054132165
3.8671875 -0.00097544335 0.00053858472
3.8867188 -0.00095285012 0.00053161558
3.90625 -0.00091950119 0.00051183109
3.9257812 -0.00087899144 0.0005020328
3.9453125 -0.00084334462 0.00049488702
3.9648438 -0.00081775891 0.00048351775
3.984375 -0.00078003869 0.00049071834
4.0039062 -0.00074704076 0.00051928497
4.0234375 -0.00071989926 0.00055627106
4.0429688 -0.00069152637 0.00059356659
4.0625 -0.00066696179 0.00061553044
4.0820312 -0.00065921552 0.00060827531
4.1015625 -0.00066013301 0.00059643076
4.1210938 -0.00065061193 0.00059614005
4.140625 -0.00063654433 0.00060701332
4.1601562 -0.00062441753 0.00061647213
4.1796875 -0.00062086414 0.00062069952
4.1992188 -0.00062135525 0.0006129979
4.21875 -0.00062651703 0.00060047177
4.2382812 -0.00063590436 0.00058618267
4.2578125 -0.00063784107 0.00057186752
4.2773438 -0.00063601755 0.00055543946
4.296875 -0.00064334377 0.00053071339
4.3164062 -0.00065392184 0.00050122445
4.3359375 -0.00067077389 0.00047079686
4.3554688 -0.00069883037 0.00043724513
4.375 -0.00073474219 0.00040369775
4.3945312 -0.00076629324 0.0003785726
4.4140625 -0.00079037531 0.00036012486
4.4335938 -0.00080160885 0.00034508673
4.453125 -0.00081347293 0.00033609936
4.4726562 -0.00083657497 0.00032482362
4.4921875 -0.00086332433 0.00032203137
4.5117188 -0.00088326681 0.00032365828
4.53125 -0.00090120891 0.00034221569
4.5507812 -0.00091929503 0.00037619113
4.5703125 -0.00093182695 0.00041510649
4.5898438 -0.00094495025 0.0004422512
4.609375 -0.00095953201 0.00047710344
4.6289062 -0.00097134933 0.00051758212
4.6484375 -0.00098927079 0.00057231368
4.6679688 -0.0009966554 0.00061795491
4.6875 -0.00097819884 0.00062639043
4.7070312 -0.0009555992 0.00062430079
4.7265625 -0.00091954053 0.00060709625
4.7460938 -0.00088401443 0.00058331717
4.765625 -0.00084894755 0.00056364748
4.7851562 -0.00080252728 0.00053299591
4.8046875 -0.00076790122 0.00049057027
4.8242188 -0.00073052264 0.00044170083
4.84375 -0.00070368112 0.00040322623
4.8632812 -0.00069789778 0.00035442182
4.8828125 -0.00069548762 0.00031360407
4.9023438 -0.0007011902 0.00027275094
4.921875 -0.00071658328 0.00024666835
4.9414062 -0.00072460441 0.00025034986
4.9609375 -0.00072838641 0.00028449011
4.9804688 -0.00071873084 0.00034113451
5 -0.00070379375 0.00039273459
5.0195312 -0.00068813011 0.00044953183
5.0390625 -0.00067458087 0.00049553523
5.0585938 -0.00066592052 0.00052839794
5.078125 -0.00066182419 0.00057369271
5.0976562 -0.0006592835 0.00062229591
5.1171875 -0.00064524036 0.00063285455
5.1367188 -0.00061697941 0.00061890775
5.15625 -0.00058087069 0.00060219014
5.1757812 -0.00054403782 0.00060629622
5.1953125 -0.00050411023 0.00061834782
5.2148438 -0.00046257899 0.00061302581
5.234375 -0.00041291565 0.00061885245
5.2539062 -0.00038252724 0.0006183981
5.2734375 -0.00037497933 0.00060825182
5.2929688 -0.00037774064 0.00059131164
5.3125 -0.00037859469 0.00058270966
5.3320312 -0.00038309465 0.00057980221
5.3515625 -0.00039922873 0.00059508479
5.3710938 -0.00041844473 0.00060853021
5.390625 -0.00043814369 0.00062871314
5.4101562 -0.00046262503 0.00064823084
5.4296875 -0.00049689102 0.00065673776
5.4492188 -0.0005365571 0.0006545585
5.46875 -0.00057985932 0.00064894571
5.4882812 -0.00061723741 0.00064230726
5.5078125 -0.00065297791 0.00062934236
5.5273438 -0.00067011957 0.00061425661
5.546875 -0.00067425882 0.00059315317
5.5664062 -0.00068313694 0.0005791961
5.5859375 -0.00069511512 0.00056988215
5.6054688 -0.00068905569 0.00057097102
5.625 -0.00068029207 0.00056252339
5.6445312 -0.00067952868 0.00054659886
5.6640625 -0.00067526255 0.00052636461
5.6835938 -0.00067460224 0.00051892381
5.703125 -0.0006672904 0.00050856873
5.7226562 -0.00065548163 0.00050527161
5.7421875 -0.00063867144 0.00050351622
5.7617188 -0.0006138069 0.00050965894
5.78125 -0.00058888401 0.00052075552
5.8007812 -0.00055656637 0.00053549274
5.8203125 -0.00051937557 0.00054860214
5.8398438 -0.00048863966 0.00055873022
5.859375 -0.00046333739 0.00056763629
5.8789062 -0.00044969958 0.00057731133
5.8984375 -0.00045182827 0.00057144282
5.9179688 -0.00046712837 0.0005586867
5.9375 -0.00049429337 0.00054510676
5.9570312 -0.00052822312 0.00053611678
5.9765625 -0.00054924902 0.00051326721
5.9960938 -0.00056047336 0.00050016591
6.015625 -0.00056266472 0.00049364024
6.0351562 -0.00056628367 0.00049108784
6.0546875 -0.00056076972 0.00048471366
6.0742188 -0.00055861905 0.0004744852
6.09375 -0.00055847808 0.00046561364
6.1132812 -0.00055780541 0.0004524213
6.1328125 -0.00056021267 0.00041984447
6.1523438 -0.00055899125 0.00039711968
6.171875 -0.00056326432 0.00039020613
6.1914062 -0.00056210011 0.00038436163
6.2109375 -0.00056379675 0.00038681925
6.2304688 -0.00056030784 0.00040167865
6.25 -0.00056732225 0.00042141877
6.2695312 -0.00057997482 0.00044480959
6.2890625 -0.00057880775 0.00045634058
6.3085938 -0.00057676778 0.00046300605
6.328125 -0.00056849497 0.00046957931
6.3476562 -0.0005594983 0.00048452704
6.3671875 -0.0005492476 0.00049472471
6.3867188 -0.00053882061 0.00051066555
6.40625 -0.00053155045 0.00052826489
6.4257812 -0.00050992805 0.00053595941
6.4453125 -0.00048755436 0.0005478369
6.4648438 -0.00047501238 0.00055828785
6.484375 -0.00046990444 0.00056229102
6.5039062 -0.00046062986 0.00056318634
6.5234375 -0.00044444565 0.00056116158
6.5429688 -0.00042959734 0.00053121345
6.5625 -0.00042482244 0.0005061281
6.5820312 -0.0004400875 0.00048600174
6.6015625 -0.00045908158 0.00046673794
6.6210938 -0.00047845755 0.0004530219
6.640625 -0.00049577378 0.00044407661
6.6601562 -0.00050818443 0.0004374278
6.6796875 -0.0005279269 0.00043317596
6.6992188 -0.0005554581 0.00042300199
6.71875 -0.00058527162 0.00041351945
6.7382812 -0.0006179758 0.0004204654
6.7578125 -0.00065180714 0.00043149768
6.7773438 -0.00068597227 0.00043942998
6.796875 -0.00071595698 0.00044952522
6.8164062 -0.00072084535 0.0004468894
6.8359375 -0.00071228352 0.00044314578
6.8554688 -0.00069557377 0.00043655473
6.875 -0.00067250556 0.00043396712
6.8945312 -0.00065619976 0.00043619113
6.9140625 -0.00064296595 0.00045122162
6.9335938 -0.00063834899 0.00047190076
6.953125 -0.00064404063 0.00049283418
6.9726562 -0.00066282738 0.00051251474
6.9921875 -0.00066999622 0.00050764404
7.0117188 -0.00067921752 0.00050233871
7.03125 -0.00069434862 0.00048712561
7.0507812 -0.0007075797 0.00046150253
7.0703125 -0.00071810241 0.00042961084
7.0898438 -0.0007413169 0.000393293
7.109375 -0.00077814379 0.00036146885
7.1289062 -0.00080991973 0.00034386335
7.1484375 -0.00083355874 0.00034648611
7.1679688 -0.00087055311 0.00036501076
7.1875 -0.00090836122 0.00038015326
7.2070312 -0.0009352687 0.00039120183
7.2265625 -0.00093215224 0.00038955271
7.2460938 -0.00092420634 0.00037411854
7.265625 -0.00091261049 0.00035299497
7.2851562 -0.00089921688 0.00034013364
7.3046875 -0.00087965915 0.00032700134
7.3242188 -0.00086409531 0.00032789516
7.34375 -0.00083536 0.00034371901
7.3632812 -0.0008033659 0.00035818316
7.3828125 -0.00078713088 0.00036461188
7.4023438 -0.00076818397 0.00037230902
7.421875 -0.00073866799 0.00039929423
7.4414062 -0.00071351434 0.00043059944
7.4609375 -0.00069212723 0.0004355507
7.4804688 -0.00068095762 0.00043251047
7.5 -0.00066899146 0.00041980049
7.5195312 -0.00065759529 0.00040978433
7.5390625 -0.00063900257 0.00040140203
7.5585938 -0.00061864987 0.0003840965
7.578125 -0.00060110739 0.00037319387
7.5976562 -0.0005797071 0.00036035077
7.6171875 -0.00056105437 0.00035035416
7.6367188 -0.00055207765 0.00034644234
7.65625 -0.00055544328 0.00034212088
7.6757812 -0.00055510223 0.00033918687
7.6953125 -0.00054269283 0.00033162939
7.7148438 -0.00052792733 0.0003208226
7.734375 -0.00052285079 0.00031280167
7.7539062 -0.00052954083 0.00031790909
7.7734375 -0.00053792346 0.00031891743
7.7929688 -0.00054692082 0.00032122421
7.8125 -0.00055816326 0.00033437441
7.8320312 -0.00056676795 0.00033591187
7.8515625 -0.0005598196 0.00032452415
7.8710938 -0.00054609131 0.00031441315
7.890625 -0.00053261258 0.00031847269
7.9101562 -0.00053749071 0.0003310091
7.9296875 -0.00054998206 0.00034936783
7.9492188 -0.00056315832 0.00036556876
7.96875 -0.00056589405 0.00036056244
7.9882812 -0.00057478183 0.0003548062
8.0078125 -0.00058233974 0.00035433
8.0273438 -0.00058388459 0.00036931959
8.046875 -0.00059286413 0.00040920367
8.0664062 -0.00059819611 0.00045841959
8.0859375 -0.00058773205 0.00052259228
8.1054688 -0.00057138636 0.00060177774
8.125 -0.00056145901 0.00069941687
8.1445312 -0.00060808747 0.00070251892
8.1640625 -0.00065036473 0.00068642892
8.1835938 -0.00068076455 0.00069280015
8.203125 -0.00071964743 0.0006926721
8.2226562 -0.00077892951 0.00067279725
8.2421875 -0.00084970358 0.00064297232
8.2617188 -0.00091011494 0.00060290434
8.28125 -0.00096205599 0.00055792236
8.3007812 -0.001006263 0.00050034476
8.3203125 -0.0010219495 0.00046544454
8.3398438 -0.0010081365 0.00043108037
8.359375 -0.00099750048 0.0003926552
8.3789062 -0.00099442 0.00037033725
8.3984375 -0.00099789441 0.00036615796
8.4179688 -0.0010066017 0.00037480751
8.4375 -0.001026285 0.00039790563
8.4570312 -0.0010522848 0.0004422509
8.4765625 -0.0010794549 0.00049790831
8.4960938 -0.0010917797 0.00054698643
8.515625 -0.0010896145 0.0005723845
8.5351562 -0.0010767965 0.00058996138
8.5546875 -0.0010764359 0.00063969549
8.5742188 -0.0010815817 0.0007035393
8.59375 -0.0011011579 0.00076648714
8.6132812 -0.0011331207 0.00083983289
8.6328125 -0.0011700472 0.0009330873
8.6523438 -0.0011790233 0.0009402095
8.671875 -0.0011753977 0.00091130223
8.6914062 -0.0011834413 0.00090839654
8.7109375 -0.0011949532 0.00090667444
8.7304688 -0.001201555 0.00089576104
8.75 -0.0011879036 0.00085654254
8.7695312 -0.0011742023 0.00083779252
8.7890625 -0.0011602613 0.00081733773
8.8085938 -0.0011202283 0.0007749407
8.828125 -0.0010819168 0.00074030054
8.8476562 -0.0010580027 0.00073727926
8.8671875 -0.0010466897 0.00073841874
8.8867188 -0.0010270975 0.00074121745
8.90625 -0.0010008405 0.00075476141
8.9257812 -0.00098186204 0.00076068376
8.9453125 -0.00097309573 0.00076993556
8.9648438 -0.00097491974 0.00079090746
8.984375 -0.00098320608 0.00080764911
9.0039062 -0.00099204073 0.00080848495
9.0234375 -0.00098840445 0.00080145161
9.0429688 -0.00098350918 0.00079116859
9.0625 -0.00098186465 0.00077342806
9.0820312 -0.00097663624 0.00075667074
9.1015625 -0.00097213387 0.00074621246
9.1210938 -0.00097426982 0.00075498511
9.140625 -0.00097573864 0.00074982346
9.1601562 -0.00098529628 0.00075132161
9.1796875 -0.00098469459 0.00076331908
9.1992188 -0.00098170781 0.00076156635
9.21875 -0.00097649047 0.00076599126
9.2382812 -0.00097992789 0.00075532087
9.2578125 -0.0009981768 0.00073864055
9.2773438 -0.001015086 0.00070538033
9.296875 -0.0010190565 0.00063827846
9.3164062 -0.0010490423 0.00059931885
9.3359375 -0.0010946814 0.00060603527
9.3554688 -0.0011479658 0.0006503664
9.375 -0.0011884004 0.00071858135
9.3945312 -0.0012133524 0.00077933105
9.4140625 -0.0011916977 0.00074042458
9.4335938 -0.0011752984 0.0006993149
9.453125 -0.0011517559 0.00064851258
9.4726562 -0.0011344365 0.00063807801
9.4921875 -0.0011068757 0.00063033564
9.5117188 -0.0010659787 0.00057794967
9.53125 -0.0010200895 0.00049218174
9.5507812 -0.00097752632 0.00038231798
9.5703125 -0.00093507794 0.00026459509
9.5898438 -0.00092068425 0.00023777209
9.609375 -0.00090054729 0.00025448069
9.6289062 -0.00088282664 0.00029897864
9.6484375 -0.00086270168 0.0003707881
9.6679688 -0.00084779525 0.00044116719
9.6875 -0.00083426942 0.00051049671
9.7070312 -0.00082203634 0.00057078859
9.7265625 -0.00080499736 0.00063089898
9.7460938 -0.00077369515 0.00070559743
9.765625 -0.00072996765 0.00078826726
9.7851562 -0.00072321864 0.00077109098
9.8046875 -0.00072117185 0.00074040839
9.8242188 -0.00071837435 0.00072176696
9.84375 -0.00071839848 0.00068431355
9.8632812 -0.00073473886 0.00061188632
9.8828125 -0.00076853655 0.00052888906
9.9023438 -0.00079950477 0.00047116974
9.921875 -0.00082254229 0.00043003888
9.9414062 -0.00083019841 0.00040404447
9.9609375 -0.00082405775 0.00042338371
9.9804688 -0.00079562568 0.00048606918
10 -0.00076192292 0.00053101296
10.019531 -0.00077112742 0.00050477957
10.039062 -0.00077796187 0.0004666232
10.058594 -0.00081823249 0.00043172103
10.078125 -0.00085609031 0.00041876166
10.097656 -0.00090027518 0.00042286003
10.117188 -0.00095269182 0.00044931473
10.136719 -0.0010112913 0.00049761207
10.15625 -0.0010921774 0.00059780028
10.175781 -0.0011805395 0.00075670924
10.195312 -0.0012358335 0.00084864949
10.214844 -0.0012753218 0.00094056195
10.234375 -0.0013070343 0.0010401155
10.253906 -0.0012898487 0.0010276767
10.273438 -0.0012665254 0.0010160374
10.292969 -0.0012421903 0.00097345974
10.3125 -0.0011990412 0.00090547904
10.332031 -0.0011518675 0.00080573551
10.351562 -0.0011095002 0.00067428354
10.371094 -0.0010680221 0.00054946964
10.390625 -0.0010131286 0.0004408239
10.410156 -0.00095959857 0.00038574757
10.429688 -0.00092824028 0.00037274952
10.449219 -0.00091811174 0.00037733615
10.46875 -0.0009024863 0.00037470402
10.488281 -0.00089426237 0.00036681339
10.507812 -0.00089008566 0.00034523135
10.527344 -0.00088832915 0.00033385458
10.546875 -0.00089628992 0.00032202668
10.566406 -0.00090840556 0.00031928197
10.585938 -0.00092405561 0.0003133886
10.605469 -0.00095376279 0.00030622301
10.625 -0.0009898642 0.0003148298
10.644531 -0.0010277455 0.00034626007
10.664062 -0.0010614657 0.00037788131
10.683594 -0.0010837942 0.00040915408
10.703125 -0.0011094629 0.00044432519
10.722656 -0.0011389759 0.00048603759
10.742188 -0.0012132252 0.0006074116
10.761719 -0.0013046766 0.00076739003
10.78125 -0.0014062624 0.0009843807
10.800781 -0.001512961 0.001228034
10.820312 -0.0015251854 0.0011953562
10.839844 -0.0015165878 0.0011498045
10.859375 -0.001507323 0.0010906477
10.878906 -0.0014941633 0.0010278352
10.898438 -0.0014830979 0.00096682946
10.917969 -0.0014378895 0.00081494372
10.9375 -0.0013765517 0.00062188462
10.957031 -0.0012985579 0.00043170297
10.976562 -0.0011988444 0.00034952258
10.996094 -0.0011692575 0.00036247366
11.015625 -0.0011619186 0.00036510123
11.035156 -0.0011537024 0.00038434445
11.054688 -0.0011419108 0.00041455388
11.074219 -0.001116601 0.00047299589
11.09375 -0.0010821166 0.00052754509
11.113281 -0.0010571002 0.0005420137
11.132812 -0.0010429989 0.00054662819
11.152344 -0.0010103816 0.00057884389
11.171875 -0.00097820809 0.00062881799
11.191406 -0.00094261222 0.00067720427
11.210938 -0.00091956395 0.00071634039
11.230469 -0.00091824481 0.00070291491
11.25 -0.0009314953 0.00067210643
11.269531 -0.00093615954 0.00065001301
11.289062 -0.00093766912 0.00062917645
11.308594 -0.00093693343 0.00064651007
11.328125 -0.00093401866 0.00068051464
11.347656 -0.00091752215 0.00073908869
11.367188 -0.00087915192 0.00084899405
11.386719 -0.00089147555 0.00084495917
11.40625 -0.0009291146 0.00079466238
11.425781 -0.00097402106 0.00074136164
11.445312 -0.0010260335 0.00066146075
11.464844 -0.001087535 0.00056532974
11.484375 -0.0011617266 0.00045917893
11.503906 -0.0012257659 0.00038638038
11.523438 -0.0012762369 0.00033733412
11.542969 -0.0013280286 0.00030505456
11.5625 -0.0013599285 0.00032415958
11.582031 -0.0013417491 0.00034275065
11.601562 -0.0013239078 0.00035549383
11.621094 -0.0013173077 0.00036096214
11.640625 -0.001302903 0.00035832786
11.660156 -0.0012919777 0.00035960152
11.679688 -0.0012711185 0.00035583998
11.699219 -0.0012577246 0.00034475028
11.71875 -0.0012508697 0.00033162108
11.738281 -0.0012427422 0.00032557024
11.757812 -0.0012334042 0.00031953662
11.777344 -0.0012253271 0.00031324977
11.796875 -0.0012262683 0.00029804983
11.816406 -0.0012334003 0.00029822671
11.835938 -0.0012520137 0.00031297465
11.855469 -0.001296128 0.00035798027
11.875 -0.0013414703 0.0004313482
11.894531 -0.0013895524 0.00049636757
11.914062 -0.0014287365 0.00052378934
11.933594 -0.001461965 0.00054872587
11.953125 -0.0014953699 0.00057527369
11.972656 -0.0015445158 0.00062029677
11.992188 -0.0015926045 0.00066810917
12.011719 -0.0016416052 0.00069731328
12.03125 -0.0016768131 0.00070388204
12.050781 -0.0017018117 0.00069650393
12.070312 -0.0017233376 0.00070323375
12.089844 -0.0017676874 0.00078669624
12.109375 -0.0018069934 0.00086925604
12.128906 -0.0018180663 0.00087622148
12.148438 -0.0018183798 0.00086509469
12.167969 -0.0018174252 0.00083826015
12.1875 -0.001818648 0.00083404634
12.207031 -0.0018350242 0.00086909286
12.226562 -0.0018618499 0.00089771593
12.246094 -0.0018916299 0.00092141822
12.265625 -0.0019063215 0.00094850862
12.285156 -0.0019176778 0.00097891294
12.304688 -0.0019284666 0.0010039094
12.324219 -0.0019415841 0.0010298215
12.34375 -0.0019661836 0.0011045693
12.363281 -0.0019905484 0.0012170255
12.382812 -0.001956184 0.0011537189
12.402344 -0.0019076617 0.0010402534
12.421875 -0.0018489141 0.00090907064
12.441406 -0.0017851831 0.00075164349
12.460938 -0.0017338042 0.00060850167
12.480469 -0.0016716632 0.00045409959
12.5 -0.0015955672 0.00033245792
12.519531 -0.0015182258 0.00033530005
12.539062 -0.0014496857 0.00048840441
12.558594 -0.0013984683 0.00064197131
12.578125 -0.0013898634 0.0007135841
12.597656 -0.0013810173 0.00080180153
12.617188 -0.0013480729 0.00089882846
12.636719 -0.0013245596 0.0009833678
12.65625 -0.0013057192 0.0010715944
12.675781 -0.0013001634 0.0011122842
12.695312 -0.0012741753 0.0012081906
12.714844 -0.0012436567 0.0013185926
12.734375 -0.0012142798 0.0014441073
12.753906 -0.0011735914 0.0015856239
12.773438 -0.0011266035 0.001767203
12.792969 -0.001080853 0.0019227345
12.8125 -0.001083984 0.0019234592
12.832031 -0.0010763842 0.001939639
12.851562 -0.0011073467 0.0018688532
12.871094 -0.0011539135 0.0017533829
12.890625 -0.0012173492 0.0015914182
12.910156 -0.0012946301 0.0014176508
12.929688 -0.0013735916 0.0012440419
12.949219 -0.0014718065 0.0010493461
12.96875 -0.0015774925 0.00085518931
12.988281 -0.0016356237 0.0007664062
13.007812 -0.0017067722 0.000675681
13.027344 -0.0017758757 0.00062331404
13.046875 -0.0018253721 0.00059917531
13.066406 -0.0018621601 0.00058003022
13.085938 -0.0018840336 0.00056562933
13.105469 -0.0019035042 0.00055289603
13.125 -0.0019267396 0.00053698758
13.144531 -0.0019408345 0.00052499899
13.164062 -0.0019735672 0.00052126686
13.183594 -0.0019996152 0.00052709843
13.203125 -0.002013303 0.00054104588
13.222656 -0.002023657 0.00056044436
13.242188 -0.0020306197 0.00056829478
13.261719 -0.0020468788 0.00057618084
13.28125 -0.0020732864 0.00058378447
13.300781 -0.0020935214 0.00059481377
13.320312 -0.0021186435 0.00061170966
13.339844 -0.002139092 0.00062369608
13.359375 -0.0021565188 0.00063634403
13.378906 -0.0021733005 0.00064326018
13.398438 -0.0021863108 0.00062687721
13.417969 -0.0022018561 0.00060914942
13.4375 -0.0022215646 0.00059739837
13.457031 -0.0022330679 0.00058165609
13.476562 -0.0022499795 0.00055940198
13.496094 -0.0022771667 0.00054787098
13.515625 -0.002307942 0.00053851472
13.535156 -0.002338951 0.00052889971
13.554688 -0.002380925 0.00054331784
13.574219 -0.0024259543 0.00055958474
13.59375 -0.0024772864 0.00057724807
13.613281 -0.0025301075 0.00058859494
13.632812 -0.0025834037 0.00060929121
13.652344 -0.0026327448 0.00063494773
13.671875 -0.002660833 0.00063203353
13.691406 -0.0026828102 0.00061818605
13.710938 -0.0026961548 0.00059715659
13.730469 -0.0027075463 0.00058409458
13.75 -0.0027111619 0.00057069866
13.769531 -0.0027082765 0.00055448367
13.789062 -0.0027069822 0.00052464787
13.808594 -0.0026854108 0.00048574182
13.828125 -0.002663651 0.0004485048
13.847656 -0.0026457442 0.00041688361
13.867188 -0.0026351176 0.00039740405
13.886719 -0.0026319056 0.00039151731
13.90625 -0.0026268049 0.00039563604
13.925781 -0.0026185084 0.00042173397
13.945312 -0.0026174517 0.00045728844
13.964844 -0.0026206319 0.00047466221
13.984375 -0.0026415036 0.00046040866
14.003906 -0.0026481233 0.00045790319
14.023438 -0.0026439651 0.0004669047
14.042969 -0.002635915 0.00047956558
14.0625 -0.002639052 0.00048237643
14.082031 -0.0026476507 0.00048732641
14.101562 -0.0026577002 0.00048652155
14.121094 -0.0026669584 0.00047465002
14.140625 -0.0026777807 0.00046741908
14.160156 -0.0026767806 0.00047392517
14.179688 -0.0026650113 0.00050110287
14.199219 -0.0026588072 0.00053647648
14.21875 -0.0026652933 0.00055092435
14.238281 -0.0026773142 0.00055607226
14.257812 -0.0026910333 0.00055118948
14.277344 -0.0027002103 0.00054308213
14.296875 -0.002716448 0.0005253622
14.316406 -0.0027277694 0.00051075207
14.335938 -0.0027418041 0.00049554062
14.355469 -0.0027515364 0.00047874508
14.375 -0.0027585506 0.00045227468
14.394531 -0.002756753 0.00043260704
14.414062 -0.0027604835 0.0004213095
14.433594 -0.0027598406 0.00041691692
14.453125 -0.0027563819 0.00040580742
14.472656 -0.0027669952 0.00039151419
14.492188 -0.0027857667 0.00039753813
14.511719 -0.0028026984 0.00040410303
14.53125 -0.0028204258 0.00040926384
14.550781 -0.0028512734 0.00039891081
14.570312 -0.0028785537 0.00038191741
14.589844 -0.0028990884 0.00036199622
14.609375 -0.0029242579 0.00035081812
14.628906 -0.0029416523 0.00035553739
14.648438 -0.002944388 0.00035200092
14.667969 -0.0029458896 0.00036283383
14.6875 -0.0029451717 0.000372008
14.707031 -0.0029413792 0.00038760159
14.726562 -0.002941418 0.00038731589
14.746094 -0.0029366189 0.00038904715
14.765625 -0.0029437257 0.00038783854
14.785156 -0.0029628156 0.00038241161
14.804688 -0.0029857661 0.0003654179
14.824219 -0.0030211518 0.00034039482
14.84375 -0.0030473523 0.00032526779
14.863281 -0.0030715916 0.00031637347
14.882812 -0.003090834 0.00030144925
14.902344 -0.0031030425 0.00028822636
14.921875 -0.0031034906 0.00028380448
14.941406 -0.0030965897 0.00029321199
14.960938 -0.0030796119 0.00033270044
14.980469 -0.0030606165 0.00039368294
15 -0.0030394439 0.00046916045
15.019531 -0.0030183152 0.00057059769
15.039062 -0.0030097429 0.00070031878
15.058594 -0.00300041 0.00086023932
15.078125 -0.003014031 0.00097041477
15.097656 -0.0030631004 0.00098862298
15.117188 -0.0031141629 0.00097801645
15.136719 -0.0031632742 0.00099033629
15.15625 -0.0032117773 0.0010176827
15.175781 -0.003259185 0.0010467001
15.195312 -0.0033092701 0.0010646058
15.214844 -0.0033528711 0.0010857812
15.234375 -0.0033925257 0.0011165366
15.253906 -0.0034247457 0.0011596677
15.273438 -0.0034428509 0.0012075436
15.292969 -0.003445517 0.0012969104
15.3125 -0.0034311268 0.0013961502
15.332031 -0.0034199794 0.0014928652
15.351562 -0.0034665977 0.001445925
15.371094 -0.0035176377 0.0013814539
15.390625 -0.00357384 0.0013044611
15.410156 -0.0036286173 0.0012444612
15.429688 -0.003691009 0.0011748543
15.449219 -0.0037650582 0.0010756781
15.46875 -0.0038344941 0.00098016336
15.488281 -0.003915402 0.00084154937
15.507812 -0.0040064414 0.00067266969
15.527344 -0.0040728816 0.00057486351
15.546875 -0.0041253552 0.00052205067
15.566406 -0.0041787942 0.00046380938
15.585938 -0.0042351506 0.00039271957
15.605469 -0.0042844003 0.00033504429
15.625 -0.0043249513 0.00029661636
15.644531 -0.0043756965 0.00027030357
15.664062 -0.0044479932 0.0002391146
15.683594 -0.0045275177 0.00021748862
15.703125 -0.0046128692 0.00024016012
15.722656 -0.0046967554 0.00030764775
15.742188 -0.0047529028 0.00032478737
15.761719 -0.0048044021 0.00034031254
15.78125 -0.0048530278 0.00034643575
15.800781 -0.0048953606 0.0003431654
15.820312 -0.0049348221 0.00034252506
15.839844 -0.0049610522 0.00033521129
15.859375 -0.0049835702 0.00033344732
15.878906 -0.005010601 0.00034646367
15.898438 -0.0050362335 0.00035229473
15.917969 -0.0050967842 0.00038114553
15.9375 -0.0051595557 0.00044189399
15.957031 -0.0052272892 0.00049593563
15.976562 -0.0052834946 0.00051748069
15.996094 -0.0053310349 0.0005263859
16.015625 -0.005376889 0.00054217903
16.035156 -0.0054256071 0.00058866637
16.054688 -0.0054779368 0.00064339089
16.074219 -0.00553919 0.00070886077
16.09375 -0.0055924378 0.00072340899
16.113281 -0.0056383527 0.00072545391
16.132812 -0.0056714948 0.00073174531
16.152344 -0.0057173629 0.00075486277
16.171875 -0.0057786123 0.00079105795
16.191406 -0.0058359218 0.00083274919
16.210938 -0.0058629466 0.00081644505
16.230469 -0.005888007 0.00078358556
16.25 -0.0059028696 0.00074075661
16.269531 -0.0059349487 0.00071781516
16.289062 -0.0059863697 0.00070807478
16.308594 -0.0060440765 0.00068962153
16.328125 -0.0060940282 0.00066616471
16.347656 -0.0061404615 0.00064408637
16.367188 -0.0061949177 0.00062565213
16.386719 -0.0062509164 0.00061218145
16.40625 -0.0063076387 0.00059522981
16.425781 -0.0063635989 0.00057343498
16.445312 -0.006421984 0.00055767183
16.464844 -0.0064767504 0.00053709844
16.484375 -0.0065318661 0.00050655635
16.503906 -0.0065956555 0.00048203692
16.523438 -0.0066564138 0.00045543598
16.542969 -0.006717724 0.00043725419
16.5625 -0.0067840016 0.00043396645
16.582031 -0.0068526926 0.0004302812
16.601562 -0.0069189216 0.00043171222
16.621094 -0.0069861628 0.00043055985
16.640625 -0.0070581562 0.00042422088
16.660156 -0.0071320293 0.0004173491
16.679688 -0.0072111096 0.00042364512
16.699219 -0.0072989952 0.00043037322
16.71875 -0.0074050539 0.00045619978
16.738281 -0.007516973 0.0004829065
16.757812 -0.0076358398 0.00052076482
16.777344 -0.007758937 0.00056012694
16.796875 -0.0078779876 0.00059467219
16.816406 -0.0080035961 0.00063270187
16.835938 -0.0081332387 0.00067436958
16.855469 -0.0082675913 0.0007218636
16.875 -0.0084009973 0.00077611631
16.894531 -0.0085294112 0.0008335135
16.914062 -0.0086587295 0.0008923478
16.933594 -0.0087953928 0.00095710716
16.953125 -0.0089353925 0.001038299
16.972656 -0.0090943098 0.0011246351
16.992188 -0.0092185198 0.001107689
17.011719 -0.0093362787 0.0010742447
17.03125 -0.0094493327 0.0010169189
17.050781 -0.009566467 0.00095777917
17.070312 -0.009683065 0.00089915009
17.089844 -0.0097960529 0.00081513541
17.109375 -0.0099006002 0.00073583436
17.128906 -0.010006375 0.00065476624
17.148438 -0.010106132 0.0005438098
17.167969 -0.010204945 0.00047466771
17.1875 -0.010313285 0.00042414984
17.207031 -0.010421972 0.00037405182
17.226562 -0.010532912 0.00032202464
17.246094 -0.010644627 0.00027287113
17.265625 -0.010759584 0.00024327163
17.285156 -0.010889671 0.00022809069
17.304688 -0.011030065 0.00021407121
17.324219 -0.011166177 0.00020949006
17.34375 -0.011317796 0.00020936105
17.363281 -0.011467662 0.00020873582
17.382812 -0.011612016 0.00021420661
17.402344 -0.011745994 0.00021363421
17.421875 -0.01188302 0.00021354724
17.441406 -0.012039716 0.00021385452
17.460938 -0.01220096 0.00021279885
17.480469 -0.012354366 0.00023146962
17.5 -0.012504371 0.00025917781
17.519531 -0.012665737 0.00028998989
17.539062 -0.012838847 0.00032751012
17.558594 -0.013014526 0.00038000707
17.578125 -0.013191723 0.00044316293
17.597656 -0.013383617 0.00047085941
17.617188 -0.013578558 0.00048390857
17.636719 -0.013794003 0.00048575124
17.65625 -0.014008299 0.00051021709
17.675781 -0.014218668 0.00054170711
17.695312 -0.014433069 0.00056314337
17.714844 -0.014651708 0.00059137964
17.734375 -0.014873775 0.0006090708
17.753906 -0.015097674 0.00063328725
17.773438 -0.015308331 0.00071102871
17.792969 -0.015523847 0.00080229967
17.8125 -0.015747722 0.00089766804
17.832031 -0.015988525 0.00096686253
17.851562 -0.016228218 0.0010548484
17.871094 -0.016466691 0.0011801459
17.890625 -0.016703791 0.0013297669
17.910156 -0.016944717 0.0015048947
17.929688 -0.017182567 0.0016967487
17.949219 -0.017452548 0.0018067819
17.96875 -0.017745298 0.0018672179
17.988281 -0.018106958 0.0017734738
18.007812 -0.018479425 0.0016878894
18.027344 -0.018875423 0.0015977646
18.046875 -0.019280639 0.0014783785
18.066406 -0.019712896 0.0013100483
18.085938 -0.020161002 0.0011183951
18.105469 -0.02062039 0.0008984884
18.125 -0.021081818 0.00069515898
18.144531 -0.021541854 0.00055510486
18.164062 -0.021981999 0.0004861109
18.183594 -0.022411383 0.00046464257
18.203125 -0.0228549 0.00044636098
18.222656 -0.023303562 0.00041738632
18.242188 -0.023760618 0.00040631958
18.261719 -0.024237125 0.00040496995
18.28125 -0.024707818 0.00042650529
18.300781 -0.025188574 0.00043107116
18.320312 -0.025700133 0.00043293664
18.339844 -0.02622487 0.00042452694
18.359375 -0.026758399 0.00042923915
18.378906 -0.027302352 0.00042658197
18.398438 -0.027871086 0.00041760427
18.417969 -0.028443324 0.00042051428
18.4375 -0.029022413 0.00044141213
18.457031 -0.029618289 0.0004621038
18.476562 -0.03023385 0.00047530938
18.496094 -0.030877021 0.0004826302
18.515625 -0.03154808 0.00047158363
18.535156 -0.032255589 0.00045035324
18.554688 -0.032992642 0.00043527902
18.574219 -0.033773724 0.00040621716
18.59375 -0.034577629 0.00039692359
18.613281 -0.035407271 0.00038616476
18.632812 -0.036259737 0.00036679922
18.652344 -0.037137385 0.00034145316
18.671875 -0.038042188 0.00032714394
18.691406 -0.03898356 0.00031669597
18.710938 -0.03994594 0.00033508594
18.730469 -0.040947723 0.0003631146
18.75 -0.041976893 0.00039575571
18.769531 -0.043051749 0.00040947817
18.789062 -0.044179684 0.00040353293
18.808594 -0.04533799 0.00040078137
18.828125 -0.046542513 0.00040123775
18.847656 -0.047798723 0.00040240005
18.867188 -0.049101697 0.00039248902
18.886719 -0.050454972 0.00038003879
18.90625 -0.051874077 0.00036691636
18.925781 -0.053358199 0.00035673125
18.945312 -0.054913846 0.0003429887
18.964844 -0.056531851 0.00033068133
18.984375 -0.058211064 0.00032201543
19.003906 -0.059970571 0.00031978757
19.023438 -0.061812144 0.00031743343
19.042969 -0.063740358 0.00031387301
19.0625 -0.065774234 0.00031220664
19.082031 -0.067909659 0.00029871894
19.101562 -0.070151453 0.00027686462
19.121094 -0.072497231 0.00025305242
19.140625 -0.074953561 0.00023219421
19.160156 -0.077546119 0.00021188744
19.179688 -0.080279274 0.00019804096
19.199219 -0.083159713 0.0001917988
19.21875 -0.086201796 0.00018759731
19.238281 -0.089405773 0.00019717511
19.257812 -0.092775786 0.00020520446
19.277344 -0.09634499 0.00021922103
19.296875 -0.10013236 0.00022842941
19.316406 -0.10416072 0.00023405896
19.335938 -0.10844813 0.00023138206
19.355469 -0.11300567 0.00023803341
19.375 -0.11784738 0.00024440308
19.394531 -0.12300661 0.00024799391
19.414062 -0.12851139 0.00026293715
19.433594 -0.13441069 0.00025142809
19.453125 -0.14074162 0.00024566927
19.472656 -0.14753759 0.0002522265
19.492188 -0.15483013 0.00027112083
19.511719 -0.16266782 0.0003044334
19.53125 -0.17111481 0.00034177575
19.550781 -0.18023918 0.00038571451
19.570312 -0.19010444 0.00042612244
19.589844 -0.2007777 0.00046702832
19.609375 -0.21232692 0.00052369348
19.628906 -0.22487945 0.0005617945
19.648438 -0.23854455 0.00057443531
19.667969 -0.25345132 0.00058373553
19.6875 -0.26973749 0.00060038932
19.707031 -0.2875629 0.00061298732
19.726562 -0.3070892 0.00061539313
19.746094 -0.32852969 0.00062507145
19.765625 -0.35212099 0.00064147378
19.785156 -0.37810852 0.00064952051
19.804688 -0.40680112 0.00064658121
19.824219 -0.43854896 0.0006517768
19.84375 -0.4737382 0.0006489114
19.863281 -0.51280419 0.0006506503
19.882812 -0.55624501 0.00064545147
19.902344 -0.6046312 0.00062882918
19.921875 -0.65863422 0.00060506205
19.941406 -0.71900226 0.0005754827
19.960938 -0.78660349 0.00053400203
19.980469 -0.86242952 0.0004859697
20 -0.94761687 0.00044594894
&
@target G2.S1
@type xydy
0 -0.05238315 0.00044593762
0.01953125 -0.04771497 0.00051048152
0.0390625 -0.04367289 0.00054640592
0.05859375 -0.0401281 0.00055441358
0.078125 -0.03699404 0.00054264002
0.09765625 -0.03420498 0.00051927413
0.1171875 -0.03170896 0.00048993066
0.13671875 -0.0294642 0.00045760362
0.15625 -0.02743671 0.00042376898
0.17578125 -0.02559849 0.00038914744
0.1953125 -0.02392629 0.00035418508
0.21484375 -0.02240063 0.0003194244
0.234375 -0.0210049 0.00028552783
0.25390625 -0.01972506 0.00025339568
0.2734375 -0.01854899 0.00022420535
0.29296875 -0.01746613 0.0001993328
0.3125 -0.01646737 0.00018029245
0.33203125 -0.01554466 0.00016843476
0.3515625 -0.01469092 0.00016440158
0.37109375 -0.01389995 0.00016756093
0.390625 -0.01316615 0.00017636047
0.41015625 -0.01248452 0.0001889136
0.4296875 -0.01185068 0.000203536
0.44921875 -0.01126061 0.00021894735
0.46875 -0.01071075 0.00023428173
0.48828125 -0.010197824 0.00024897265
0.5078125 -0.009718926 0.00026270332
0.52734375 -0.009271378 0.00027526177
0.546875 -0.008852763 0.00028654932
0.56640625 -0.008460882 0.00029654852
0.5859375 -0.008093727 0.00030526918
0.60546875 -0.007749466 0.00031277119
0.625 -0.007426418 0.00031911724
0.64453125 -0.007123045 0.00032438785
0.6640625 -0.006837939 0.00032867141
0.68359375 -0.006569806 0.00033205855
0.703125 -0.006317452 0.00033463859
0.72265625 -0.006079781 0.00033649835
0.7421875 -0.005855783 0.00033771982
0.76171875 -0.005644526 0.00033838763
0.78125 -0.005445153 0.00033857231
0.80078125 -0.005256862 0.00033834335
0.8203125 -0.005078922 0.00033776645
0.83984375 -0.004910652 0.00033689338
0.859375 -0.004751421 0.00033577983
0.87890625 -0.004600641 0.00033447245
0.8984375 -0.004457775 0.00033301404
0.91796875 -0.00432232 0.0003314358
0.9375 -0.004193802 0.00032977329
0.95703125 -0.004071793 0.00032805309
0.9765625 -0.003955886 0.00032629636
0.99609375 -0.003845707 0.0003245228
1.015625 -0.003740901 0.00032274874
1.0351562 -0.003641152 0.00032098863
1.0546875 -0.003546145 0.00031925308
1.0742188 -0.003455604 0.00031754535
1.09375 -0.003369261 0.0003158754
1.1132812 -0.003286872 0.00031424713
1.1328125 -0.003208206 0.00031265958
1.1523438 -0.003133049 0.00031111749
1.171875 -0.003061198 0.00030961809
1.1914062 -0.002992467 0.00030816061
1.2109375 -0.002926678 0.00030674396
1.2304688 -0.002863669 0.00030536256
1.25 -0.002803287 0.00030401678
1.2695312 -0.002745383 0.00030270413
1.2890625 -0.002689826 0.00030141501
1.3085938 -0.002636488 0.00030015088
1.328125 -0.002585251 0.00029890721
1.3476562 -0.002536003 0.00029767856
1.3671875 -0.002488643 0.00029646399
1.3867188 -0.002443069 0.0002952557
1.40625 -0.002399186 0.00029405195
1.4257812 -0.002356914 0.00029284904
1.4453125 -0.002316169 0.00029164655
1.4648438 -0.002276874 0.0002904383
1.484375 -0.002238959 0.00028922183
1.5039062 -0.002202355 0.00028799414
1.5234375 -0.002166998 0.0002867533
1.5429688 -0.002132827 0.00028550074
1.5625 -0.002099786 0.00028422983
1.5820312 -0.002067824 0.00028294151
1.6015625 -0.002036889 0.00028163314
1.6210938 -0.002006934 0.0002803015
1.640625 -0.001977914 0.00027895063
1.6601562 -0.00194979 0.00027757514
1.6796875 -0.001922516 0.00027617698
1.6992188 -0.001896058 0.00027475529
1.71875 -0.001870384 0.00027330717
1.7382812 -0.001845454 0.00027183968
1.7578125 -0.001821239 0.00027034147
1.7773438 -0.00179771 0.00026882236
1.796875 -0.001774837 0.0002672753
1.8164062 -0.00175259 0.00026570654
1.8359375 -0.00173095 0.00026411581
1.8554688 -0.001709891 0.00026249758
1.875 -0.001689387 0.00026085611
1.8945312 -0.001669416 0.00025919411
1.9140625 -0.001649962 0.00025750938
1.9335938 -0.001631001 0.00025580751
1.953125 -0.001612516 0.00025408004
1.9726562 -0.001594489 0.0002523348
1.9921875 -0.001576905 0.00025056964
2.0117188 -0.001559744 0.00024878682
2.03125 -0.001542994 0.00024698724
2.0507812 -0.001526642 0.00024517169
2.0703125 -0.001510669 0.00024333929
2.0898438 -0.0014950668 0.00024149391
2.109375 -0.0014798173 0.00023963251
2.1289062 -0.0014649151 0.00023776236
2.1484375 -0.0014503431 0.00023587641
2.1679688 -0.001436094 0.00023398198
2.1875 -0.0014221559 0.00023207728
2.2070312 -0.0014085208 0.00023016297
2.2265625 -0.0013951767 0.00022824118
2.2460938 -0.001382118 0.00022631373
2.265625 -0.0013693298 0.00022437782
2.2851562 -0.0013568114 0.00022243765
2.3046875 -0.0013445484 0.00022049131
2.3242188 -0.0013325371 0.00021854315
2.34375 -0.0013207691 0.00021659215
2.3632812 -0.0013092371 0.00021463876
2.3828125 -0.0012979346 0.00021268405
2.4023438 -0.0012868563 0.00021073113
2.421875 -0.0012759929 0.00020877506
2.4414062 -0.0012653432 0.000206824
2.4609375 -0.0012548951 0.00020487376
2.4804688 -0.0012446504 0.00020292767
2.5 -0.0012345991 0.00020098165
2.5195312 -0.001224738 0.00019904373
2.5390625 -0.0012150592 0.00019711168
2.5585938 -0.0012055617 0.00019518397
2.578125 -0.0011962396 0.00019326426
2.5976562 -0.0011870861 0.00019135157
2.6171875 -0.0011781023 0.00018944805
2.6367188 -0.0011692794 0.00018755254
2.65625 -0.0011606165 0.00018566771
2.6757812 -0.0011521079 0.00018379099
2.6953125 -0.0011437489 0.00018192675
2.7148438 -0.0011355404 0.00018007368
2.734375 -0.001127474 0.00017823206
2.7539062 -0.0011195508 0.00017640526
2.7734375 -0.0011117625 0.00017458942
2.7929688 -0.0011041103 0.00017278803
2.8125 -0.0010965926 0.00017100207
2.8320312 -0.0010892002 0.00016922862
2.8515625 -0.0010819357 0.00016747254
2.8710938 -0.0010747968 0.00016573061
2.890625 -0.001067777 0.00016400346
2.9101562 -0.0010608777 0.00016229544
2.9296875 -0.0010540906 0.00016060127
2.9492188 -0.0010474192 0.00015892669
2.96875 -0.0010408598 0.00015726958
2.9882812 -0.0010344093 0.00015562923
3.0078125 -0.0010280665 0.00015401042
3.0273438 -0.0010218267 0.00015240678
3.046875 -0.0010156907 0.00015082497
3.0664062 -0.0010096543 0.00014926155
3.0859375 -0.0010037194 0.00014772075
3.1054688 -0.0009978799 0.00014619869
3.125 -0.0009921363 0.00014469681
3.1445312 -0.0009864834 0.00014321576
3.1640625 -0.000980924 0.00014175624
3.1835938 -0.0009754548 0.00014031934
3.203125 -0.0009700726 0.00013890387
3.2226562 -0.0009647779 0.00013751053
3.2421875 -0.0009595676 0.00013613989
3.2617188 -0.0009544412 0.00013479225
3.28125 -0.0009493966 0.00013346617
3.3007812 -0.0009444337 0.00013216508
3.3203125 -0.0009395497 0.00013088587
3.3398438 -0.0009347438 0.00012963159
3.359375 -0.0009300136 0.00012839987
3.3789062 -0.0009253613 0.00012719377
3.3984375 -0.0009207806 0.00012600953
3.4179688 -0.0009162726 0.00012484854
3.4375 -0.0009118367 0.00012371284
3.4570312 -0.0009074719 0.00012260205
3.4765625 -0.0009031767 0.00012151558
3.4960938 -0.0008989493 0.00012045266
3.515625 -0.0008947898 0.00011941457
3.5351562 -0.0008906961 0.00011840126
3.5546875 -0.0008866675 0.00011741225
3.5742188 -0.0008827028 0.00011644773
3.59375 -0.000878801 0.00011550825
3.6132812 -0.0008749629 0.00011459425
3.6328125 -0.0008711836 0.00011370268
3.6523438 -0.0008674653 0.00011283823
3.671875 -0.0008638061 0.00011199878
3.6914062 -0.0008602047 0.00011118302
3.7109375 -0.0008566608 0.00011039252
3.7304688 -0.0008531733 0.00010962801
3.75 -0.0008497409 0.00010888689
3.7695312 -0.0008463632 0.00010817121
3.7890625 -0.000843039 0.00010747945
3.8085938 -0.0008397683 0.00010681275
3.828125 -0.0008365494 0.00010616921
3.8476562 -0.0008333819 0.00010555075
3.8671875 -0.0008302652 0.00010495596
3.8867188 -0.0008271984 0.00010438487
3.90625 -0.000824181 0.00010383701
3.9257812 -0.0008212126 0.00010331205
3.9453125 -0.0008182926 0.00010280974
3.9648438 -0.00081542 0.00010232988
3.984375 -0.0008125935 0.00010187313
4.0039062 -0.000809813 0.00010143807
4.0234375 -0.0008070787 0.00010102476
4.0429688 -0.0008043886 0.00010063317
4.0625 -0.0008017428 0.00010026283
4.0820312 -0.0007991405 9.9913528e-05
4.1015625 -0.0007965814 9.9584746e-05
4.1210938 -0.0007940648 9.9276166e-05
4.140625 -0.00079159 9.8987826e-05
4.1601562 -0.0007891565 9.8718475e-05
4.1796875 -0.0007867637 9.8468365e-05
4.1992188 -0.0007844113 9.8236805e-05
4.21875 -0.0007820987 9.8023073e-05
4.2382812 -0.000779825 9.7827597e-05
4.2578125 -0.0007775905 9.7649669e-05
4.2773438 -0.0007753939 9.7488178e-05
4.296875 -0.0007732348 9.7344146e-05
4.3164062 -0.0007711131 9.7216329e-05
4.3359375 -0.0007690276 9.7104885e-05
4.3554688 -0.0007669787 9.7008831e-05
4.375 -0.0007649654 9.6928133e-05
4.3945312 -0.0007629875 9.6862301e-05
4.4140625 -0.0007610444 9.6810763e-05
4.4335938 -0.000759136 9.6772708e-05
4.453125 -0.000757262 9.6748037e-05
4.4726562 -0.0007554221 9.6736402e-05
4.4921875 -0.0007536155 9.6737011e-05
4.5117188 -0.0007518418 9.6749641e-05
4.53125 -0.0007501012 9.6774161e-05
4.5507812 -0.0007483929 9.6810371e-05
4.5703125 -0.0007467163 9.6858001e-05
4.5898438 -0.000745071 9.6916317e-05
4.609375 -0.0007434565 9.698544e-05
4.6289062 -0.0007418726 9.7064362e-05
4.6484375 -0.0007403194 9.715331e-05
4.6679688 -0.0007387964 9.7251414e-05
4.6875 -0.0007373026 9.7358788e-05
4.7070312 -0.0007358383 9.7474697e-05
4.7265625 -0.0007344029 9.7599031e-05
4.7460938 -0.0007329959 9.7731127e-05
4.765625 -0.0007316174 9.7871022e-05
4.7851562 -0.0007302673 9.8018083e-05
4.8046875 -0.0007289441 9.8172008e-05
4.8242188 -0.0007276487 9.8332984e-05
4.84375 -0.0007263806 9.8500156e-05
4.8632812 -0.0007251387 9.8673137e-05
4.8828125 -0.0007239239 9.8851658e-05
4.9023438 -0.0007227353 9.9035564e-05
4.921875 -0.0007215731 9.9224683e-05
4.9414062 -0.0007204367 9.9418647e-05
4.9609375 -0.0007193256 9.9616951e-05
4.9804688 -0.0007182397 9.9819345e-05
5 -0.0007171789 0.00010002594
5.0195312 -0.0007161428 0.00010023636
5.0390625 -0.0007151315 0.00010045021
5.0585938 -0.0007141444 0.00010066778
5.078125 -0.0007131814 0.00010088801
5.0976562 -0.0007122428 0.00010111144
5.1171875 -0.0007113274 0.00010133724
5.1367188 -0.0007104354 0.000101566
5.15625 -0.0007095667 0.00010179717
5.1757812 -0.0007087209 0.00010203012
5.1953125 -0.0007078978 0.00010226479
5.2148438 -0.0007070972 0.00010250174
5.234375 -0.0007063186 0.00010274011
5.2539062 -0.0007055624 0.00010297989
5.2734375 -0.0007048279 0.00010322117
5.2929688 -0.000704115 0.00010346342
5.3125 -0.0007034231 0.00010370634
5.3320312 -0.0007027528 0.00010394995
5.3515625 -0.0007021038 0.0001041943
5.3710938 -0.0007014754 0.00010443917
5.390625 -0.0007008676 0.00010468381
5.4101562 -0.0007002804 0.00010492885
5.4296875 -0.0006997136 0.00010517406
5.4492188 -0.0006991669 0.00010541912
5.46875 -0.0006986401 0.00010566385
5.4882812 -0.0006981332 0.00010590886
5.5078125 -0.0006976449 0.0001061535
5.5273438 -0.0006971763 0.00010639751
5.546875 -0.000696727 0.00010664123
5.5664062 -0.000696297 0.00010688433
5.5859375 -0.0006958861 0.00010712698
5.6054688 -0.0006954938 0.00010736858
5.625 -0.0006951198 0.00010760954
5.6445312 -0.0006947647 0.00010784973
5.6640625 -0.0006944278 0.00010808871
5.6835938 -0.0006941098 0.00010832682
5.703125 -0.0006938092 0.00010856394
5.7226562 -0.0006935266 0.00010880003
5.7421875 -0.0006932614 0.00010903469
5.7617188 -0.0006930144 0.0001092683
5.78125 -0.0006927848 0.00010950081
5.8007812 -0.0006925729 0.00010973196
5.8203125 -0.0006923778 0.00010996131
5.8398438 -0.0006921998 0.00011018948
5.859375 -0.0006920387 0.00011041611
5.8789062 -0.0006918948 0.00011064078
5.8984375 -0.0006917678 0.0001108645
5.9179688 -0.0006916576 0.00011108624
5.9375 -0.000691564 0.00011130635
5.9570312 -0.000691487 0.00011152467
5.9765625 -0.0006914266 0.000111741
5.9960938 -0.0006913821 0.00011195555
6.015625 -0.0006913539 0.00011216823
6.0351562 -0.000691342 0.00011237895
6.0546875 -0.0006913465 0.00011258773
6.0742188 -0.0006913669 0.00011279495
6.09375 -0.0006914035 0.00011299983
6.1132812 -0.000691456 0.00011320296
6.1328125 -0.0006915238 0.00011340394
6.1523438 -0.0006916073 0.00011360308
6.171875 -0.0006917069 0.0001138003
6.1914062 -0.0006918213 0.0001139954
6.2109375 -0.000691951 0.00011418879
6.2304688 -0.0006920963 0.00011438
6.25 -0.0006922572 0.00011456949
6.2695312 -0.0006924326 0.00011475676
6.2890625 -0.0006926223 0.00011494128
6.3085938 -0.0006928277 0.00011512404
6.328125 -0.0006930479 0.00011530489
6.3476562 -0.0006932827 0.00011548351
6.3671875 -0.0006935323 0.00011565987
6.3867188 -0.0006937965 0.00011583392
6.40625 -0.0006940754 0.00011600574
6.4257812 -0.0006943682 0.00011617519
6.4453125 -0.0006946754 0.00011634247
6.4648438 -0.0006949978 0.00011650766
6.484375 -0.0006953336 0.0001166705
6.5039062 -0.0006956841 0.00011683116
6.5234375 -0.0006960485 0.00011698966
6.5429688 -0.0006964268 0.00011714559
6.5625 -0.0006968194 0.0001172995
6.5820312 -0.000697226 0.00011745144
6.6015625 -0.0006976462 0.00011760073
6.6210938 -0.0006980806 0.00011774811
6.640625 -0.000698529 0.0001178935
6.6601562 -0.0006989911 0.00011803659
6.6796875 -0.0006994665 0.00011817748
6.6992188 -0.000699956 0.00011831609
6.71875 -0.0007004591 0.000118453
6.7382812 -0.0007009759 0.00011858802
6.7578125 -0.000701506 0.00011872054
6.7773438 -0.0007020498 0.000118851
6.796875 -0.0007026067 0.00011897953
6.8164062 -0.0007031772 0.00011910577
6.8359375 -0.000703761 0.00011923016
6.8554688 -0.0007043582 0.00011935268
6.875 -0.0007049685 0.00011947321
6.8945312 -0.0007055917 0.00011959107
6.9140625 -0.0007062277 0.00011970709
6.9335938 -0.0007068775 0.00011982113
6.953125 -0.0007075402 0.00011993306
6.9726562 -0.0007082165 0.00012004311
6.9921875 -0.0007089053 0.00012015065
7.0117188 -0.0007096069 0.00012025623
7.03125 -0.0007103221 0.00012035987
7.0507812 -0.0007110503 0.00012046108
7.0703125 -0.0007117914 0.0001205604
7.0898438 -0.0007125457 0.00012065783
7.109375 -0.0007133131 0.00012075336
7.1289062 -0.0007140936 0.00012084657
7.1484375 -0.0007148868 0.00012093816
7.1679688 -0.0007156934 0.00012102774
7.1875 -0.0007165128 0.00012111529
7.2070312 -0.0007173455 0.00012120099
7.2265625 -0.0007181909 0.0001212846
7.2460938 -0.0007190493 0.00012136615
7.265625 -0.0007199212 0.00012144568
7.2851562 -0.0007208056 0.00012152328
7.3046875 -0.0007217031 0.00012159909
7.3242188 -0.0007226135 0.00012167271
7.34375 -0.0007235367 0.00012174478
7.3632812 -0.0007244728 0.00012181457
7.3828125 -0.0007254216 0.0001218828
7.4023438 -0.000726383 0.00012194905
7.421875 -0.0007273567 0.0001220133
7.4414062 -0.000728343 0.00012207587
7.4609375 -0.0007293424 0.00012213661
7.4804688 -0.0007303547 0.00012219533
7.5 -0.0007313795 0.00012225215
7.5195312 -0.0007324173 0.00012230686
7.5390625 -0.0007334675 0.00012235958
7.5585938 -0.000734531 0.00012241036
7.578125 -0.0007356069 0.00012245953
7.5976562 -0.000736696 0.00012250678
7.6171875 -0.0007377974 0.00012255222
7.6367188 -0.0007389117 0.00012259626
7.65625 -0.000740039 0.00012263849
7.6757812 -0.0007411794 0.00012267931
7.6953125 -0.0007423319 0.00012271792
7.7148438 -0.0007434981 0.00012275526
7.734375 -0.0007446767 0.00012279081
7.7539062 -0.0007458687 0.00012282457
7.7734375 -0.0007470738 0.00012285682
7.7929688 -0.0007482917 0.00012288745
7.8125 -0.0007495228 0.0001229161
7.8320312 -0.0007507668 0.00012294367
7.8515625 -0.0007520238 0.000122969
7.8710938 -0.0007532937 0.00012299308
7.890625 -0.000754577 0.00012301549
7.9101562 -0.0007558731 0.00012303615
7.9296875 -0.0007571825 0.00012305532
7.9492188 -0.0007585048 0.00012307295
7.96875 -0.0007598399 0.00012308888
7.9882812 -0.0007611887 0.00012310332
8.0078125 -0.0007625504 0.00012311638
8.0273438 -0.0007639251 0.00012312768
8.046875 -0.0007653131 0.00012313728
8.0664062 -0.0007667145 0.00012314569
8.0859375 -0.0007681294 0.00012315224
8.1054688 -0.0007695572 0.00012315697
8.125 -0.0007709986 0.00012316069
8.1445312 -0.0007724542 0.00012316287
8.1640625 -0.0007739226 0.00012316341
8.1835938 -0.0007754048 0.00012316227
8.203125 -0.0007769004 0.0001231593
8.2226562 -0.0007784104 0.00012315567
8.2421875 -0.0007799343 0.00012315148
8.2617188 -0.000781471 0.0001231439
8.28125 -0.0007830224 0.00012313779
8.3007812 -0.0007845864 0.00012312802
8.3203125 -0.0007861658 0.00012311976
8.3398438 -0.000787757 0.00012310733
8.359375 -0.0007893629 0.00012309486
8.3789062 -0.0007909835 0.00012308245
8.3984375 -0.0007926172 0.0001230679
8.4179688 -0.0007942647 0.0001230511
8.4375 -0.0007959265 0.00012303402
8.4570312 -0.0007976019 0.00012301494
8.4765625 -0.000799292 0.00012299539
8.4960938 -0.0008009964 0.00012297583
8.515625 -0.0008027138 0.00012295291
8.5351562 -0.0008044466 0.00012293122
8.5546875 -0.0008061916 0.00012290591
8.5742188 -0.0008079526 0.00012288262
8.59375 -0.0008097268 0.00012285507
8.6132812 -0.0008115164 0.00012282932
8.6328125 -0.0008133189 0.00012279938
8.6523438 -0.0008151378 0.0001227714
8.671875 -0.0008169707 0.00012274163
8.6914062 -0.0008188177 0.00012270954
8.7109375 -0.0008206795 0.00012267724
8.7304688 -0.0008225561 0.00012264298
8.75 -0.0008244478 0.00012260886
8.7695312 -0.0008263539 0.00012257288
8.7890625 -0.0008282754 0.00012253676
8.8085938 -0.0008302122 0.00012250086
8.828125 -0.0008321634 0.00012246318
8.8476562 -0.0008341302 0.00012242575
8.8671875 -0.0008361118 0.00012238657
8.8867188 -0.0008381091 0.0001223475
8.90625 -0.0008401213 0.00012230701
8.9257812 -0.0008421489 0.00012226629
8.9453125 -0.0008441919 0.00012222427
8.9648438 -0.0008462503 0.00012218191
8.984375 -0.0008483254 0.0001221404
9.0039062 -0.0008504158 0.00012209848
9.0234375 -0.0008525208 0.00012205349
9.0429688 -0.000854643 0.00012201037
9.0625 -0.0008567804 0.00012196608
9.0820312 -0.0008589339 0.00012192182
9.1015625 -0.0008611027 0.00012187624
9.1210938 -0.0008632889 0.00012183308
9.140625 -0.0008654895 0.00012178641
9.1601562 -0.000867708 0.00012174214
9.1796875 -0.0008699422 0.00012169659
9.1992188 -0.0008721917 0.00012164947
9.21875 -0.0008744594 0.00012160506
9.2382812 -0.0008767426 0.00012155911
9.2578125 -0.000879042 0.00012151183
9.2773438 -0.0008813597 0.000121467
9.296875 -0.0008836936 0.0001214208
9.3164062 -0.0008860449 0.00012137513
9.3359375 -0.0008884123 0.00012132838
9.3554688 -0.0008907979 0.0001212824
9.375 -0.000893201 0.00012123692
9.3945312 -0.0008956214 0.00012119233
9.4140625 -0.0008980591 0.00012114682
9.4335938 -0.0009005146 0.00012110212
9.453125 -0.0009029883 0.00012105815
9.4726562 -0.0009054794 0.00012101457
9.4921875 -0.0009079876 0.00012097011
9.5117188 -0.0009105148 0.00012092658
9.53125 -0.0009130613 0.00012088431
9.5507812 -0.0009156244 0.00012084135
9.5703125 -0.0009182071 0.0001207984
9.5898438 -0.0009208078 0.00012075528
9.609375 -0.0009234283 0.00012071343
9.6289062 -0.0009260667 0.00012067167
9.6484375 -0.0009287244 0.00012063035
9.6679688 -0.0009313996 0.00012058762
9.6875 -0.0009340964 0.00012054854
9.7070312 -0.0009368118 0.00012050841
9.7265625 -0.0009395451 0.00012046786
9.7460938 -0.0009422993 0.0001204288
9.765625 -0.0009450719 0.00012039065
9.7851562 -0.0009478652 0.0001203537
9.8046875 -0.0009506751 0.00012031493
9.8242188 -0.0009535088 0.00012028105
9.84375 -0.0009563608 0.00012024604
9.8632812 -0.0009592316 0.00012021335
9.8828125 -0.0009621222 0.00012018166
9.9023438 -0.000965031 0.00012015053
9.921875 -0.0009679627 0.00012012347
9.9414062 -0.0009709116 0.00012009772
9.9609375 -0.0009738819 0.00012007397
9.9804688 -0.0009768714 0.00012005267
10 -0.0009798807 0.00012003433
10.019531 -0.0009829244 0.00012000465
10.039062 -0.0009859882 0.00011998233
10.058594 -0.0009890698 0.00011996309
10.078125 -0.0009921701 0.0001199473
10.097656 -0.0009952934 0.00011993515
10.117188 -0.0009984348 0.0001199251
10.136719 -0.0010015981 0.00011991704
10.15625 -0.0010047842 0.00011991242
10.175781 -0.0010079921 0.00011991014
10.195312 -0.0010112209 0.00011991046
10.214844 -0.001014474 0.00011991343
10.234375 -0.0010177473 0.00011991763
10.253906 -0.001021043 0.00011992331
10.273438 -0.0010243645 0.00011993364
10.292969 -0.001027708 0.00011994515
10.3125 -0.0010310773 0.00011995922
10.332031 -0.0010344686 0.00011997505
10.351562 -0.0010378821 0.00011999158
10.371094 -0.0010413236 0.00012001399
10.390625 -0.0010447881 0.00012003699
10.410156 -0.0010482767 0.00012006274
10.429688 -0.0010517907 0.00012009339
10.449219 -0.0010553281 0.00012012334
10.46875 -0.0010588897 0.00012015735
10.488281 -0.0010624788 0.00012019636
10.507812 -0.0010660923 0.00012023693
10.527344 -0.0010697326 0.0001202819
10.546875 -0.0010733955 0.00012032799
10.566406 -0.0010770883 0.0001203802
10.585938 -0.001080805 0.00012043398
10.605469 -0.0010845486 0.00012049182
10.625 -0.0010883159 0.00012055364
10.644531 -0.0010921101 0.00012061866
10.664062 -0.0010959336 0.00012068866
10.683594 -0.0010997813 0.00012076216
10.703125 -0.0011036561 0.00012084032
10.722656 -0.0011075575 0.0001209208
10.742188 -0.001111489 0.00012100656
10.761719 -0.0011154456 0.00012109686
10.78125 -0.0011194293 0.00012119191
10.800781 -0.0011234424 0.00012129156
10.820312 -0.0011274815 0.0001213965
10.839844 -0.0011315501 0.00012150617
10.859375 -0.0011356471 0.00012161927
10.878906 -0.0011397736 0.00012173788
10.898438 -0.0011439284 0.00012186212
10.917969 -0.0011481119 0.00012198828
10.9375 -0.001152328 0.00012212176
10.957031 -0.0011565697 0.00012226163
10.976562 -0.0011608431 0.00012240459
10.996094 -0.001165148 0.00012255049
11.015625 -0.0011694807 0.00012270424
11.035156 -0.0011738471 0.00012286441
11.054688 -0.0011782432 0.00012302988
11.074219 -0.001182668 0.0001231988
11.09375 -0.0011871264 0.00012337482
11.113281 -0.0011916167 0.00012355649
11.132812 -0.001196138 0.0001237423
11.152344 -0.001200693 0.0001239354
11.171875 -0.00120528 0.00012413502
11.191406 -0.0012099 0.00012433995
11.210938 -0.001214554 0.00012454994
11.230469 -0.001219239 0.00012476718
11.25 -0.001223961 0.00012498818
11.269531 -0.001228713 0.00012521539
11.289062 -0.001233503 0.00012545021
11.308594 -0.001238323 0.00012569198
11.328125 -0.00124318 0.00012593742
11.347656 -0.001248074 0.00012619047
11.367188 -0.001253001 0.00012645217
11.386719 -0.001257964 0.00012671807
11.40625 -0.001262961 0.00012699135
11.425781 -0.001267996 0.00012727239
11.445312 -0.001273067 0.00012755944
11.464844 -0.001278175 0.00012785254
11.484375 -0.001283317 0.00012815327
11.503906 -0.001288498 0.00012846134
11.523438 -0.001293717 0.00012877911
11.542969 -0.001298973 0.00012909957
11.5625 -0.001304268 0.00012943059
11.582031 -0.001309599 0.00012977014
11.601562 -0.001314973 0.00013011497
11.621094 -0.001320384 0.0001304681
11.640625 -0.001325834 0.00013082795
11.660156 -0.001331322 0.00013119704
11.679688 -0.001336855 0.00013157241
11.699219 -0.001342423 0.00013195401
11.71875 -0.001348037 0.00013234449
11.738281 -0.00135369 0.00013274223
11.757812 -0.001359383 0.00013314722
11.777344 -0.00136512 0.00013356069
11.796875 -0.001370896 0.00013398201
11.816406 -0.001376718 0.0001344075
11.835938 -0.001382583 0.00013484629
11.855469 -0.001388491 0.00013528853
11.875 -0.001394442 0.00013574115
11.894531 -0.001400438 0.00013620068
11.914062 -0.001406479 0.00013666592
11.933594 -0.001412561 0.0001371413
11.953125 -0.001418693 0.0001376229
11.972656 -0.001424869 0.00013811417
11.992188 -0.001431092 0.00013861093
12.011719 -0.001437361 0.00013911899
12.03125 -0.001443676 0.00013963212
12.050781 -0.00145004 0.00014015348
12.070312 -0.001456452 0.00014068407
12.089844 -0.001462911 0.00014121975
12.109375 -0.001469421 0.00014176569
12.128906 -0.001475979 0.00014231776
12.148438 -0.001482588 0.00014287548
12.167969 -0.001489247 0.0001434446
12.1875 -0.001495956 0.00014401694
12.207031 -0.00150272 0.00014460129
12.226562 -0.00150953 0.00014518964
12.246094 -0.001516397 0.00014578815
12.265625 -0.001523316 0.00014639232
12.285156 -0.001530285 0.0001470048
12.304688 -0.00153731 0.00014762593
12.324219 -0.001544387 0.00014825184
12.34375 -0.001551521 0.00014888517
12.363281 -0.001558708 0.00014952628
12.382812 -0.001565954 0.00015017524
12.402344 -0.001573253 0.00015083048
12.421875 -0.001580611 0.00015149145
12.441406 -0.001588025 0.00015216164
12.460938 -0.001595497 0.00015283742
12.480469 -0.001603027 0.0001535211
12.5 -0.001610618 0.00015420863
12.519531 -0.001618269 0.00015490564
12.539062 -0.001625976 0.00015560829
12.558594 -0.001633747 0.00015631857
12.578125 -0.001641578 0.00015703507
12.597656 -0.001649472 0.00015775797
12.617188 -0.001657426 0.00015848908
12.636719 -0.001665446 0.0001592237
12.65625 -0.001673529 0.00015996813
12.675781 -0.001681675 0.00016071655
12.695312 -0.001689887 0.00016147058
12.714844 -0.001698165 0.00016223285
12.734375 -0.001706507 0.00016300187
12.753906 -0.001714919 0.00016377634
12.773438 -0.001723396 0.00016455513
12.792969 -0.001731943 0.00016533917
12.8125 -0.001740557 0.00016612851
12.832031 -0.001749245 0.00016692489
12.851562 -0.001758002 0.00016772785
12.871094 -0.00176683 0.0001685336
12.890625 -0.00177573 0.0001693457
12.910156 -0.001784701 0.00017016128
12.929688 -0.001793748 0.00017098063
12.949219 -0.001802868 0.00017180784
12.96875 -0.001812062 0.00017263934
12.988281 -0.001821335 0.00017347326
13.007812 -0.001830682 0.00017431381
13.027344 -0.001840107 0.00017515772
13.046875 -0.001849609 0.00017600522
13.066406 -0.001859192 0.00017685588
13.085938 -0.001868854 0.00017771064
13.105469 -0.001878596 0.00017857118
13.125 -0.001888419 0.00017943579
13.144531 -0.001898324 0.00018030121
13.164062 -0.001908312 0.00018117086
13.183594 -0.001918386 0.00018204363
13.203125 -0.001928546 0.00018292055
13.222656 -0.001938786 0.00018380031
13.242188 -0.001949117 0.00018468241
13.261719 -0.001959536 0.00018556657
13.28125 -0.001970043 0.00018645297
13.300781 -0.00198064 0.00018734255
13.320312 -0.001991329 0.00018823267
13.339844 -0.00200211 0.00018912636
13.359375 -0.002012983 0.00019002048
13.378906 -0.002023949 0.00019091809
13.398438 -0.002035011 0.00019181352
13.417969 -0.00204617 0.00019271231
13.4375 -0.002057423 0.00019361165
13.457031 -0.00206878 0.00019451197
13.476562 -0.002080233 0.00019541196
13.496094 -0.002091786 0.00019631356
13.515625 -0.002103442 0.00019721379
13.535156 -0.002115202 0.00019811489
13.554688 -0.002127063 0.00019901557
13.574219 -0.002139031 0.00019991569
13.59375 -0.002151105 0.00020081565
13.613281 -0.002163289 0.00020171265
13.632812 -0.00217558 0.00020261013
13.652344 -0.00218798 0.00020350596
13.671875 -0.002200496 0.00020440288
13.691406 -0.002213122 0.00020529406
13.710938 -0.002225862 0.00020618484
13.730469 -0.002238717 0.00020707226
13.75 -0.002251689 0.0002079579
13.769531 -0.00226478 0.0002088447
13.789062 -0.002277989 0.000209723
13.808594 -0.002291324 0.0002106013
13.828125 -0.002304777 0.00021147709
13.847656 -0.002318358 0.0002123449
13.867188 -0.002332062 0.00021321413
13.886719 -0.002345896 0.00021407738
13.90625 -0.002359854 0.00021493748
13.925781 -0.002373947 0.00021579113
13.945312 -0.00238817 0.00021664243
13.964844 -0.002402527 0.00021748775
13.984375 -0.00241702 0.00021832839
14.003906 -0.002431649 0.00021916218
14.023438 -0.002446418 0.00021998906
14.042969 -0.002461325 0.00022081315
14.0625 -0.002476374 0.00022163017
14.082031 -0.002491567 0.00022244113
14.101562 -0.002506909 0.00022324441
14.121094 -0.002522394 0.00022404153
14.140625 -0.00253803 0.00022483204
14.160156 -0.00255382 0.00022561442
14.179688 -0.00256976 0.00022638964
14.199219 -0.002585857 0.00022715499
14.21875 -0.002602107 0.00022791473
14.238281 -0.002618522 0.00022866447
14.257812 -0.002635096 0.0002294046
14.277344 -0.002651835 0.00023013573
14.296875 -0.002668737 0.00023086055
14.316406 -0.002685808 0.00023157334
14.335938 -0.002703049 0.00023227857
14.355469 -0.002720463 0.00023297211
14.375 -0.002738051 0.00023365342
14.394531 -0.002755816 0.00023432678
14.414062 -0.002773761 0.00023498975
14.433594 -0.002791886 0.00023564001
14.453125 -0.002810197 0.00023627633
14.472656 -0.002828696 0.00023690543
14.492188 -0.002847383 0.0002375198
14.511719 -0.002866261 0.00023812328
14.53125 -0.002885337 0.00023871619
14.550781 -0.00290461 0.00023929235
14.570312 -0.002924079 0.00023985644
14.589844 -0.002943755 0.0002404084
14.609375 -0.002963636 0.00024094544
14.628906 -0.002983724 0.00024147057
14.648438 -0.003004026 0.0002419787
14.667969 -0.003024542 0.00024247776
14.6875 -0.003045276 0.00024295717
14.707031 -0.00306623 0.00024342163
14.726562 -0.003087408 0.00024387388
14.746094 -0.003108814 0.00024430668
14.765625 -0.003130451 0.0002447298
14.785156 -0.003152324 0.00024513131
14.804688 -0.003174431 0.00024551913
14.824219 -0.00319678 0.00024588972
14.84375 -0.003219375 0.00024624559
14.863281 -0.003242218 0.00024658194
14.882812 -0.003265313 0.00024690245
14.902344 -0.003288663 0.00024720404
14.921875 -0.003312273 0.00024748959
14.941406 -0.003336145 0.00024775651
14.960938 -0.003360288 0.00024800712
14.980469 -0.003384699 0.00024823659
15 -0.00340939 0.00024845032
15.019531 -0.003434356 0.00024864409
15.039062 -0.003459608 0.00024881962
15.058594 -0.003485151 0.00024897606
15.078125 -0.003510988 0.00024911356
15.097656 -0.003537119 0.00024922815
15.117188 -0.003563558 0.00024932763
15.136719 -0.0035903 0.00024940715
15.15625 -0.003617356 0.00024946565
15.175781 -0.003644728 0.00024950295
15.195312 -0.003672423 0.000249522
15.214844 -0.003700445 0.0002495218
15.234375 -0.003728802 0.00024949922
15.253906 -0.003757494 0.000249457
15.273438 -0.003786532 0.00024939686
15.292969 -0.003815918 0.00024931306
15.3125 -0.003845661 0.00024920977
15.332031 -0.003875763 0.00024908811
15.351562 -0.003906233 0.0002489431
15.371094 -0.003937076 0.00024877796
15.390625 -0.003968299 0.00024859466
15.410156 -0.003999905 0.00024839085
15.429688 -0.004031906 0.00024816476
15.449219 -0.004064304 0.00024791934
15.46875 -0.004097106 0.00024765385
15.488281 -0.004130323 0.00024736819
15.507812 -0.004163956 0.00024706137
15.527344 -0.004198016 0.00024673503
15.546875 -0.004232512 0.00024639014
15.566406 -0.004267448 0.00024602385
15.585938 -0.004302832 0.00024563985
15.605469 -0.004338672 0.00024523927
15.625 -0.004374979 0.00024481508
15.644531 -0.004411758 0.00024437561
15.664062 -0.00444902 0.00024391653
15.683594 -0.004486771 0.0002434406
15.703125 -0.004525021 0.00024294888
15.722656 -0.004563778 0.00024243548
15.742188 -0.00460305 0.00024190752
15.761719 -0.004642852 0.00024136439
15.78125 -0.004683188 0.00024080291
15.800781 -0.004724069 0.00024022673
15.820312 -0.004765505 0.00023963463
15.839844 -0.004807508 0.00023902987
15.859375 -0.004850085 0.00023840989
15.878906 -0.004893254 0.00023777876
15.898438 -0.004937018 0.00023713346
15.917969 -0.004981392 0.00023647571
15.9375 -0.005026387 0.00023580791
15.957031 -0.005072014 0.00023512847
15.976562 -0.005118284 0.00023443871
15.996094 -0.005165217 0.00023374257
16.015625 -0.005212816 0.00023303556
16.035156 -0.005261098 0.00023232056
16.054688 -0.005310076 0.00023160379
16.074219 -0.005359762 0.00023087446
16.09375 -0.005410172 0.00023014231
16.113281 -0.00546132 0.0002294062
16.132812 -0.005513221 0.00022866912
16.152344 -0.005565886 0.00022792768
16.171875 -0.005619333 0.0002271853
16.191406 -0.005673579 0.00022644464
16.210938 -0.005728637 0.00022570298
16.230469 -0.005784528 0.00022496367
16.25 -0.005841263 0.00022422587
16.269531 -0.005898861 0.00022349198
16.289062 -0.005957343 0.00022276552
16.308594 -0.006016725 0.00022204484
16.328125 -0.006077025 0.00022133177
16.347656 -0.006138261 0.00022062209
16.367188 -0.006200454 0.00021992633
16.386719 -0.006263624 0.00021923939
16.40625 -0.006327792 0.00021856393
16.425781 -0.006392976 0.00021790008
16.445312 -0.0064592 0.00021725169
16.464844 -0.006526488 0.00021661528
16.484375 -0.006594862 0.00021599577
16.503906 -0.006664341 0.00021539305
16.523438 -0.006734954 0.00021480768
16.542969 -0.006806724 0.00021424195
16.5625 -0.006879675 0.00021369312
16.582031 -0.006953833 0.00021316699
16.601562 -0.007029226 0.0002126614
16.621094 -0.007105881 0.00021217657
16.640625 -0.007183823 0.00021171628
16.660156 -0.007263087 0.00021127755
16.679688 -0.007343693 0.00021086124
16.699219 -0.00742568 0.00021047115
16.71875 -0.007509075 0.00021010579
16.738281 -0.00759391 0.00020976589
16.757812 -0.007680216 0.00020945108
16.777344 -0.007768031 0.00020916301
16.796875 -0.007857387 0.00020890183
16.816406 -0.007948322 0.00020866374
16.835938 -0.00804087 0.00020845656
16.855469 -0.00813507 0.0002082779
16.875 -0.008230959 0.0002081223
16.894531 -0.008328578 0.0002079973
16.914062 -0.008427969 0.00020789674
16.933594 -0.008529175 0.00020782723
16.953125 -0.008632237 0.00020778222
16.972656 -0.008737199 0.00020776885
16.992188 -0.008844109 0.00020778037
17.011719 -0.008953016 0.0002078194
17.03125 -0.009063965 0.00020788847
17.050781 -0.009177006 0.00020798391
17.070312 -0.009292195 0.00020810849
17.089844 -0.00940958 0.00020826028
17.109375 -0.009529216 0.00020844197
17.128906 -0.009651164 0.00020865136
17.148438 -0.00977548 0.00020889148
17.167969 -0.009902225 0.00020916648
17.1875 -0.010031448 0.00020946051
17.207031 -0.010163244 0.00020980041
17.226562 -0.010297642 0.00021017602
17.246094 -0.01043473 0.00021055838
17.265625 -0.01057456 0.00021099305
17.285156 -0.01071723 0.00021148014
17.304688 -0.01086279 0.00021198187
17.324219 -0.01101134 0.00021252395
17.34375 -0.01116296 0.00021314916
17.363281 -0.01131771 0.00021378579
17.382812 -0.01147566 0.00021448676
17.402344 -0.01163693 0.00021524155
17.421875 -0.01180162 0.00021605338
17.441406 -0.01196977 0.00021695128
17.460938 -0.01214152 0.00021787565
17.480469 -0.01231697 0.00021892116
17.5 -0.01249619 0.00022003794
17.519531 -0.01267932 0.00022121101
17.539062 -0.01286644 0.00022250358
17.558594 -0.01305769 0.0002238907
17.578125 -0.01325317 0.00022537799
17.597656 -0.01345301 0.00022698776
17.617188 -0.01365731 0.00022870461
17.636719 -0.01386625 0.00023058267
17.65625 -0.01407994 0.00023257058
17.675781 -0.01429849 0.00023471887
17.695312 -0.01452209 0.00023700229
17.714844 -0.01475085 0.00023948814
17.734375 -0.01498496 0.00024213119
17.753906 -0.01522455 0.00024495549
17.773438 -0.01546982 0.0002479677
17.792969 -0.01572093 0.00025117541
17.8125 -0.01597804 0.00025458044
17.832031 -0.01624135 0.00025820121
17.851562 -0.01651106 0.00026205515
17.871094 -0.01678736 0.00026610336
17.890625 -0.01707048 0.00027041449
17.910156 -0.01736061 0.00027491884
17.929688 -0.01765799 0.00027967967
17.949219 -0.01796289 0.00028467299
17.96875 -0.01827547 0.00028988975
17.988281 -0.01859606 0.00029534116
18.007812 -0.01892489 0.00030102842
18.027344 -0.01926226 0.00030694626
18.046875 -0.01960843 0.00031309717
18.066406 -0.0199637 0.00031946288
18.085938 -0.02032842 0.00032602244
18.105469 -0.02070289 0.00033279732
18.125 -0.02108747 0.0003397821
18.144531 -0.02148247 0.00034693406
18.164062 -0.02188831 0.00035425238
18.183594 -0.02230534 0.00036170562
18.203125 -0.02273401 0.00036930706
18.222656 -0.02317472 0.00037703502
18.242188 -0.02362789 0.00038485324
18.261719 -0.02409405 0.0003927404
18.28125 -0.02457364 0.00040068775
18.300781 -0.02506718 0.00040867799
18.320312 -0.02557521 0.00041665102
18.339844 -0.02609831 0.00042460418
18.359375 -0.02663705 0.00043251735
18.378906 -0.02719203 0.00044034419
18.398438 -0.02776397 0.00044805909
18.417969 -0.02835348 0.00045562075
18.4375 -0.02896134 0.00046299721
18.457031 -0.0295883 0.00047014868
18.476562 -0.03023514 0.00047705927
18.496094 -0.03090273 0.00048363629
18.515625 -0.03159194 0.00048989332
18.535156 -0.03230372 0.00049576545
18.554688 -0.0330391 0.00050123376
18.574219 -0.0337991 0.00050620298
18.59375 -0.03458482 0.00051065155
18.613281 -0.03539746 0.00051456688
18.632812 -0.03623829 0.00051787786
18.652344 -0.0371086 0.0005204989
18.671875 -0.03800983 0.00052246349
18.691406 -0.03894344 0.00052367412
18.710938 -0.03991104 0.00052410736
18.730469 -0.04091432 0.00052369655
18.75 -0.0419551 0.00052242679
18.769531 -0.04303524 0.00052026658
18.789062 -0.04415686 0.00051715136
18.808594 -0.04532212 0.00051308937
18.828125 -0.04653333 0.00050803661
18.847656 -0.04779306 0.00050199689
18.867188 -0.04910392 0.00049496075
18.886719 -0.0504688 0.0004868807
18.90625 -0.05189082 0.00047784821
18.925781 -0.05337324 0.00046781924
18.945312 -0.05491965 0.00045690617
18.964844 -0.05653385 0.00044514684
18.984375 -0.05822 0.00043261094
19.003906 -0.05998255 0.00041940868
19.023438 -0.06182631 0.00040572311
19.042969 -0.06375648 0.00039172132
19.0625 -0.06577867 0.00037761506
19.082031 -0.06789901 0.0003636665
19.101562 -0.07012408 0.00035024302
19.121094 -0.07246112 0.00033759696
19.140625 -0.07491789 0.00032623837
19.160156 -0.07750297 0.00031654257
19.179688 -0.0802256 0.00030893843
19.199219 -0.08309595 0.00030379577
19.21875 -0.08612505 0.00030141032
19.238281 -0.08932507 0.00030196864
19.257812 -0.09270924 0.00030543875
19.277344 -0.0962922 0.00031165791
19.296875 -0.10009003 0.00032038359
19.316406 -0.1041199 0.00033091946
19.335938 -0.1084019 0.00034304444
19.355469 -0.1129569 0.00035626127
19.375 -0.1178091 0.00036970893
19.394531 -0.1229839 0.00038306147
19.414062 -0.1285109 0.00039619703
19.433594 -0.1344218 0.00040827608
19.453125 -0.1407525 0.00041949213
19.472656 -0.1475426 0.00042932766
19.492188 -0.1548363 0.00043778146
19.511719 -0.1626825 0.00044501376
19.53125 -0.1711369 0.00045159173
19.550781 -0.18026 0.0004574289
19.570312 -0.1901211 0.00046336108
19.589844 -0.2007978 0.00046989378
19.609375 -0.2123757 0.00047778657
19.628906 -0.2249528 0.00048814912
19.648438 -0.2386385 0.00050137257
19.667969 -0.2535567 0.00051782546
19.6875 -0.2698457 0.00053729676
19.707031 -0.2876642 0.00055939642
19.726562 -0.3071902 0.00058251554
19.746094 -0.3286259 0.00060586045
19.765625 -0.3522006 0.0006270525
19.785156 -0.3781757 0.00064450742
19.804688 -0.4068475 0.00065615444
19.824219 -0.4385555 0.00065938202
19.84375 -0.4736858 0.00065380346
19.863281 -0.5126813 0.00063829759
19.882812 -0.5560481 0.00061373503
19.902344 -0.6043684 0.00058212013
19.921875 -0.6583104 0.00054600663
19.941406 -0.718645 0.00050859552
19.960938 -0.7862608 0.00047172997
19.980469 -0.8621871 0.00043876724
20 -0.9476169 0.00044597095
&
@target G3.S2
@type xydy
0 -0.71168071 0.0010919171
0.01953125 -0.67599675 0.0010313444
0.0390625 -0.64311362 0.00097766671
0.05859375 -0.61275817 0.00093262155
0.078125 -0.58470017 0.00090393767
0.09765625 -0.55871113 0.00089127506
0.1171875 -0.53459923 0.00088740132
0.13671875 -0.51219988 0.00089613117
0.15625 -0.49136446 0.0008989884
0.17578125 -0.47194001 0.00089555871
0.1953125 -0.45380497 0.00088329755
0.21484375 -0.4368667 0.00086903576
0.234375 -0.42102162 0.00083626127
0.25390625 -0.4061901 0.00079968989
0.2734375 -0.39227888 0.00076733792
0.29296875 -0.3792084 0.00074261246
0.3125 -0.36691023 0.00073094536
0.33203125 -0.3553195 0.00072414709
0.3515625 -0.34438601 0.00072731944
0.37109375 -0.33406952 0.00073920161
0.390625 -0.32431646 0.00075880854
0.41015625 -0.31508534 0.00078704573
0.4296875 -0.30633158 0.00082581502
0.44921875 -0.29804622 0.00088088196
0.46875 -0.2901824 0.00095214364
0.48828125 -0.28271526 0.0010327057
0.5078125 -0.27561739 0.0011001965
0.52734375 -0.26886111 0.0011695813
0.546875 -0.2624049 0.0012191563
0.56640625 -0.25624707 0.0012695323
0.5859375 -0.25036945 0.0013067256
0.60546875 -0.24474191 0.0013241933
0.625 -0.23935192 0.0013233756
0.64453125 -0.23417268 0.0013142514
0.6640625 -0.22920393 0.0013081017
0.68359375 -0.22444464 0.0013007165
0.703125 -0.21987768 0.0012939845
0.72265625 -0.21549717 0.0013006118
0.7421875 -0.21127646 0.0013112662
0.76171875 -0.20722838 0.0013184216
0.78125 -0.20334323 0.0013278977
0.80078125 -0.19962309 0.0013514159
0.8203125 -0.19605143 0.0013733671
0.83984375 -0.19261783 0.001393389
0.859375 -0.18929216 0.0014133241
0.87890625 -0.18608749 0.0014439985
0.8984375 -0.18301254 0.001472255
0.91796875 -0.18003532 0.001488146
0.9375 -0.17715304 0.0014794691
0.95703125 -0.17436237 0.0014688761
0.9765625 -0.17166514 0.001458575
0.99609375 -0.16904589 0.00143992
1.015625 -0.16650212 0.001414154
1.0351562 -0.16404062 0.0013958891
1.0546875 -0.16165036 0.0013829344
1.0742188 -0.15931366 0.0013806079
1.09375 -0.15704688 0.0013733591
1.1132812 -0.15485144 0.0013800459
1.1328125 -0.15272059 0.0014010848
1.1523438 -0.15066091 0.0014353989
1.171875 -0.14867265 0.0014679403
1.1914062 -0.14673106 0.0014804556
1.2109375 -0.14483687 0.0015030889
1.2304688 -0.14298048 0.0015232012
1.25 -0.14116613 0.0015494539
1.2695312 -0.13939203 0.0015673287
1.2890625 -0.13766123 0.0015977766
1.3085938 -0.13598452 0.0016249768
1.328125 -0.13436564 0.0016640229
1.3476562 -0.13279327 0.001703055
1.3671875 -0.13125122 0.0017225873
1.3867188 -0.12972872 0.0017370404
1.40625 -0.12824044 0.0017509589
1.4257812 -0.12677834 0.001767249
1.4453125 -0.12536141 0.0017684699
1.4648438 -0.12397507 0.001763105
1.484375 -0.12261145 0.0017467076
1.5039062 -0.12127926 0.0017166801
1.5234375 -0.11997645 0.0016854229
1.5429688 -0.11870263 0.0016652942
1.5625 -0.11745109 0.0016447076
1.5820312 -0.11623317 0.0016045718
1.6015625 -0.11504305 0.0015655634
1.6210938 -0.11387365 0.0015465853
1.640625 -0.11270791 0.0015389699
1.6601562 -0.11156384 0.0015223258
1.6796875 -0.1104446 0.00152415
1.6992188 -0.10937247 0.001532256
1.71875 -0.10832017 0.0015378924
1.7382812 -0.10727568 0.001521174
1.7578125 -0.10624865 0.0014988536
1.7773438 -0.10523729 0.0014714072
1.796875 -0.1042434 0.0014383605
1.8164062 -0.10326713 0.0014019547
1.8359375 -0.10229347 0.0013625005
1.8554688 -0.10133565 0.0013262737
1.875 -0.10040587 0.0013009186
1.8945312 -0.099492388 0.0012733662
1.9140625 -0.098595635 0.0012590777
1.9335938 -0.097709495 0.0012423647
1.953125 -0.096844455 0.0012276928
1.9726562 -0.095992125 0.0012353927
1.9921875 -0.095162645 0.0012595633
2.0117188 -0.094342668 0.0012820487
2.03125 -0.093517175 0.0012958933
2.0507812 -0.092715455 0.0012986992
2.0703125 -0.091935548 0.001302373
2.0898438 -0.091174391 0.0013211533
2.109375 -0.090430214 0.001342524
2.1289062 -0.089694439 0.001360523
2.1484375 -0.08897276 0.0013724844
2.1679688 -0.088266947 0.0013795928
2.1875 -0.087566241 0.0013763541
2.2070312 -0.086866116 0.0013768644
2.2265625 -0.086179278 0.0013780357
2.2460938 -0.085509795 0.0013886703
2.265625 -0.084842758 0.0014029492
2.2851562 -0.084194907 0.0014230669
2.3046875 -0.083549148 0.0014446689
2.3242188 -0.082907917 0.0014649491
2.34375 -0.082277988 0.001486339
2.3632812 -0.081662334 0.0015096507
2.3828125 -0.08106298 0.0015159608
2.4023438 -0.080499272 0.0014983995
2.421875 -0.079937473 0.0014811115
2.4414062 -0.079369099 0.0014584145
2.4609375 -0.078800633 0.0014312628
2.4804688 -0.078243927 0.0014097929
2.5 -0.077684691 0.0013880489
2.5195312 -0.077131669 0.0013638519
2.5390625 -0.076582367 0.0013350963
2.5585938 -0.076036719 0.0013088871
2.578125 -0.075503679 0.0012774637
2.5976562 -0.074980348 0.0012493774
2.6171875 -0.074461756 0.0012253537
2.6367188 -0.073957143 0.0012191619
2.65625 -0.073469761 0.0012266915
2.6757812 -0.072990807 0.0012408285
2.6953125 -0.072522468 0.0012675451
2.7148438 -0.072055268 0.0012970128
2.734375 -0.071598027 0.0013164818
2.7539062 -0.071145431 0.001329083
2.7734375 -0.070693901 0.0013398751
2.7929688 -0.070245531 0.001359523
2.8125 -0.069800315 0.0013669888
2.8320312 -0.069370361 0.0013797101
2.8515625 -0.068945769 0.0013770675
2.8710938 -0.06852679 0.0013734805
2.890625 -0.068099354 0.0013544582
2.9101562 -0.067668569 0.0013264822
2.9296875 -0.067251453 0.0012855986
2.9492188 -0.066841703 0.0012546048
2.96875 -0.066439062 0.0012269958
2.9882812 -0.066048381 0.0011989784
3.0078125 -0.065674956 0.0011645262
3.0273438 -0.065302319 0.001130181
3.046875 -0.06492259 0.0010826497
3.0664062 -0.064525163 0.0010294465
3.0859375 -0.064142775 0.00098763455
3.1054688 -0.063773935 0.00095271304
3.125 -0.063419025 0.00091740387
3.1445312 -0.063061223 0.00088531479
3.1640625 -0.062701522 0.00087365253
3.1835938 -0.062344668 0.00086301731
3.203125 -0.06199512 0.00084914105
3.2226562 -0.061656132 0.00082224242
3.2421875 -0.061318752 0.00079445756
3.2617188 -0.060985228 0.00076968036
3.28125 -0.06065217 0.00074833957
3.3007812 -0.060326492 0.00072426589
3.3203125 -0.060015841 0.00069283083
3.3398438 -0.059707817 0.00065939428
3.359375 -0.059401467 0.00063263525
3.3789062 -0.059099674 0.00061022824
3.3984375 -0.058795538 0.00058031192
3.4179688 -0.058498926 0.00054363756
3.4375 -0.058205993 0.0005135373
3.4570312 -0.057921253 0.00050061604
3.4765625 -0.057641507 0.00050143897
3.4960938 -0.057353768 0.00049829741
3.515625 -0.057071522 0.00050193605
3.5351562 -0.056791131 0.00052544309
3.5546875 -0.056535637 0.00056890271
3.5742188 -0.05628454 0.00061153804
3.59375 -0.05604107 0.00065001265
3.6132812 -0.055808805 0.00069696606
3.6328125 -0.055573034 0.00075882676
3.6523438 -0.055334934 0.00080517958
3.671875 -0.055097969 0.00082601392
3.6914062 -0.054859495 0.00085272623
3.7109375 -0.054628893 0.00087599955
3.7304688 -0.054398979 0.00090067145
3.75 -0.05416506 0.00091760077
3.7695312 -0.053933823 0.00093366299
3.7890625 -0.053705758 0.00095704839
3.8085938 -0.053486834 0.00097005867
3.828125 -0.053272591 0.0009748359
3.8476562 -0.053055579 0.00096716804
3.8671875 -0.052821761 0.00097708402
3.8867188 -0.052600401 0.00099483047
3.90625 -0.052384515 0.001006159
3.9257812 -0.052183339 0.0010135891
3.9453125 -0.051990195 0.0010318724
3.9648438 -0.051801927 0.0010549019
3.984375 -0.051600481 0.0010842264
4.0039062 -0.051386782 0.0011137706
4.0234375 -0.051176613 0.0011430386
4.0429688 -0.050964064 0.0011544612
4.0625 -0.050761358 0.0011620014
4.0820312 -0.050555516 0.0011702812
4.1015625 -0.050343546 0.0011821543
4.1210938 -0.050147293 0.0011949697
4.140625 -0.049948765 0.0012134499
4.1601562 -0.049746134 0.0012340069
4.1796875 -0.04955846 0.0012613907
4.1992188 -0.049381689 0.001289481
4.21875 -0.049207716 0.0013157687
4.2382812 -0.049042468 0.0013337355
4.2578125 -0.048889543 0.0013545567
4.2773438 -0.048733093 0.0013812348
4.296875 -0.0485709 0.0014010696
4.3164062 -0.048396534 0.0014125914
4.3359375 -0.048217773 0.001419008
4.3554688 -0.048038872 0.0014153475
4.375 -0.047861128 0.0014077362
4.3945312 -0.047691439 0.0013977525
4.4140625 -0.047539296 0.0013927278
4.4335938 -0.047381899 0.0013813806
4.453125 -0.047213553 0.0013725273
4.4726562 -0.047035405 0.001360107
4.4921875 -0.046873711 0.0013445874
4.5117188 -0.046700268 0.0013240622
4.53125 -0.046527304 0.0013070063
4.5507812 -0.04636741 0.001290745
4.5703125 -0.046212997 0.0012853337
4.5898438 -0.046059193 0.0012717956
4.609375 -0.045890392 0.0012564799
4.6289062 -0.045728101 0.0012405694
4.6484375 -0.045576385 0.001227462
4.6679688 -0.045436382 0.0012180078
4.6875 -0.045301518 0.0012028179
4.7070312 -0.04515819 0.001187178
4.7265625 -0.044999831 0.0011606223
4.7460938 -0.044828341 0.0011415543
4.765625 -0.044658617 0.001127926
4.7851562 -0.04448644 0.001115212
4.8046875 -0.044315009 0.0010916967
4.8242188 -0.044150147 0.0010686754
4.84375 -0.043984048 0.0010469084
4.8632812 -0.043819395 0.0010320224
4.8828125 -0.043673663 0.0010228215
4.9023438 -0.043542489 0.001001491
4.921875 -0.043406202 0.00097682495
4.9414062 -0.043272539 0.00092864989
4.9609375 -0.043138506 0.00088980275
4.9804688 -0.043012871 0.000871824
5 -0.042889379 0.00086592285
5.0195312 -0.042770021 0.00086260754
5.0390625 -0.042665736 0.00086017154
5.0585938 -0.042560513 0.00087866316
5.078125 -0.042457589 0.00090066682
5.0976562 -0.042350618 0.00093014586
5.1171875 -0.042241767 0.00094507884
5.1367188 -0.042114861 0.00096011812
5.15625 -0.041986181 0.00096854693
5.1757812 -0.041848665 0.00097509867
5.1953125 -0.041704705 0.0010061237
5.2148438 -0.041553506 0.0010534015
5.234375 -0.041399837 0.001060797
5.2539062 -0.041249643 0.0010541228
5.2734375 -0.041113844 0.0010466398
5.2929688 -0.040996953 0.0010641704
5.3125 -0.040894857 0.0011016488
5.3320312 -0.040789783 0.0011423523
5.3515625 -0.040657115 0.0011912964
5.3710938 -0.040536867 0.0012271018
5.390625 -0.040412088 0.0012690215
5.4101562 -0.04027701 0.001318279
5.4296875 -0.040132336 0.0013789338
5.4492188 -0.039987392 0.0014437937
5.46875 -0.0398377 0.0015115599
5.4882812 -0.039674249 0.0015720288
5.5078125 -0.03953019 0.0016258822
5.5273438 -0.039408937 0.0016719038
5.546875 -0.039296903 0.0017131718
5.5664062 -0.039189574 0.0017456534
5.5859375 -0.039084491 0.0017782905
5.6054688 -0.038993607 0.0018035216
5.625 -0.03890873 0.0018138025
5.6445312 -0.038823865 0.0018090559
5.6640625 -0.038722747 0.0017975578
5.6835938 -0.038614842 0.0017926821
5.703125 -0.038497217 0.001796891
5.7226562 -0.038382841 0.001822568
5.7421875 -0.038273578 0.0018514592
5.7617188 -0.038176689 0.0018675504
5.78125 -0.038089083 0.0018723956
5.8007812 -0.037993125 0.001871407
5.8203125 -0.037886987 0.0018687625
5.8398438 -0.03778 0.001871047
5.859375 -0.037642329 0.0018765658
5.8789062 -0.037504924 0.0018716129
5.8984375 -0.037371669 0.0018432342
5.9179688 -0.037252497 0.0018011698
5.9375 -0.037154818 0.0017637549
5.9570312 -0.037077882 0.0017296525
5.9765625 -0.0369961 0.0016986769
5.9960938 -0.036903171 0.0016998245
6.015625 -0.03680639 0.0017067487
6.0351562 -0.036717036 0.0016964845
6.0546875 -0.036624615 0.0016813914
6.0742188 -0.036553823 0.0016700679
6.09375 -0.036485909 0.0016505944
6.1132812 -0.036419268 0.0016384893
6.1328125 -0.036354137 0.0016081035
6.1523438 -0.036277381 0.001602662
6.171875 -0.03619395 0.0016168972
6.1914062 -0.036124205 0.0016343756
6.2109375 -0.036053593 0.0016479935
6.2304688 -0.035974422 0.0016587746
6.25 -0.035884826 0.00167478
6.2695312 -0.035787789 0.0016855432
6.2890625 -0.035678679 0.0016927686
6.3085938 -0.035577069 0.0016713134
6.328125 -0.035470149 0.0016542406
6.3476562 -0.03534717 0.0016357834
6.3671875 -0.035212514 0.0016182428
6.3867188 -0.035091336 0.0015959983
6.40625 -0.034988078 0.0015630854
6.4257812 -0.034904557 0.0015308048
6.4453125 -0.034826316 0.0014777886
6.4648438 -0.03475254 0.0014186852
6.484375 -0.034672447 0.001367699
6.5039062 -0.034583997 0.0013326239
6.5234375 -0.034486726 0.0012984446
6.5429688 -0.034395317 0.0012638985
6.5625 -0.034314792 0.0012463821
6.5820312 -0.034260828 0.0012267884
6.6015625 -0.034209334 0.0012066067
6.6210938 -0.034140314 0.0011959564
6.640625 -0.034066232 0.0011820983
6.6601562 -0.03398919 0.001174765
6.6796875 -0.033908576 0.0011794903
6.6992188 -0.033839464 0.0011883152
6.71875 -0.033775765 0.0011909163
6.7382812 -0.033722722 0.0011941618
6.7578125 -0.033696626 0.0011906958
6.7773438 -0.033665206 0.0011793559
6.796875 -0.033615142 0.0011912925
6.8164062 -0.033552663 0.0012162441
6.8359375 -0.033490019 0.0012443049
6.8554688 -0.033425553 0.0012685559
6.875 -0.033350261 0.0012777689
6.8945312 -0.033267325 0.0012845995
6.9140625 -0.033185551 0.0012997268
6.9335938 -0.033111222 0.0013236696
6.953125 -0.033041808 0.001345229
6.9726562 -0.032968487 0.0013689625
6.9921875 -0.032889605 0.0013906037
7.0117188 -0.03281688 0.001393692
7.03125 -0.032746937 0.0013762228
7.0507812 -0.032669547 0.0013488755
7.0703125 -0.03260207 0.0013198183
7.0898438 -0.032558444 0.0012864527
7.109375 -0.032526772 0.0012562622
7.1289062 -0.032480641 0.0012422665
7.1484375 -0.032426698 0.0012345487
7.1679688 -0.032354215 0.0012271756
7.1875 -0.032278637 0.0012077106
7.2070312 -0.032199205 0.0011988392
7.2265625 -0.032119306 0.0011886521
7.2460938 -0.032033316 0.0011762376
7.265625 -0.031950797 0.0011763276
7.2851562 -0.031867871 0.0011830651
7.3046875 -0.031785206 0.001187334
7.3242188 -0.031701925 0.00119867
7.34375 -0.031622765 0.0012089276
7.3632812 -0.031557251 0.0011954297
7.3828125 -0.03149588 0.0011687005
7.4023438 -0.031413868 0.0011635037
7.421875 -0.031338105 0.0011771623
7.4414062 -0.031267677 0.0011971499
7.4609375 -0.031210634 0.0012126623
7.4804688 -0.031151965 0.0012476425
7.5 -0.031089124 0.0012862045
7.5195312 -0.0310233 0.0013150637
7.5390625 -0.03096189 0.0013319096
7.5585938 -0.030897634 0.0013389902
7.578125 -0.030839713 0.0013473938
7.5976562 -0.030778814 0.0013527282
7.6171875 -0.030707666 0.0013440042
7.6367188 -0.03065857 0.0013453997
7.65625 -0.030639748 0.0013524461
7.6757812 -0.030631151 0.0013418358
7.6953125 -0.030620541 0.0013297214
7.7148438 -0.030604173 0.0013223488
7.734375 -0.030584333 0.0013151327
7.7539062 -0.030557819 0.0013029835
7.7734375 -0.03052342 0.0012965755
7.7929688 -0.030478639 0.0012884032
7.8125 -0.030429092 0.0012971005
7.8320312 -0.030371665 0.0013140007
7.8515625 -0.0303189 0.001331641
7.8710938 -0.030281154 0.0013495721
7.890625 -0.030245401 0.0013728929
7.9101562 -0.030208392 0.0014012014
7.9296875 -0.030174208 0.0014264461
7.9492188 -0.030146561 0.0014408203
7.96875 -0.030124172 0.0014515998
7.9882812 -0.030100823 0.0014590162
8.0078125 -0.030080031 0.0014621815
8.0273438 -0.030076328 0.0014666602
8.046875 -0.030074003 0.0014758134
8.0664062 -0.030075947 0.001486635
8.0859375 -0.030063164 0.0015074141
8.1054688 -0.030049658 0.0015147978
8.125 -0.030039281 0.0015178646
8.1445312 -0.030031748 0.0015257562
8.1640625 -0.030028514 0.0015405929
8.1835938 -0.03002564 0.001565506
8.203125 -0.030022367 0.0015799873
8.2226562 -0.030010577 0.0015906037
8.2421875 -0.029996428 0.0015958409
8.2617188 -0.029966953 0.0015981522
8.28125 -0.029939178 0.0016126475
8.3007812 -0.0299188 0.0016098606
8.3203125 -0.029909159 0.0016108114
8.3398438 -0.029897042 0.0016233871
8.359375 -0.029878571 0.0016412755
8.3789062 -0.029865652 0.0016607087
8.3984375 -0.029864108 0.0016767314
8.4179688 -0.029854506 0.001680445
8.4375 -0.029866033 0.0016746571
8.4570312 -0.029874627 0.0016739922
8.4765625 -0.029870384 0.0016868079
8.4960938 -0.02986707 0.0016951769
8.515625 -0.029855902 0.0016941949
8.5351562 -0.029849275 0.0016919095
8.5546875 -0.029827059 0.0016959249
8.5742188 -0.029801609 0.0017120524
8.59375 -0.02977966 0.0017259196
8.6132812 -0.029759228 0.0017298043
8.6328125 -0.029746784 0.0017338633
8.6523438 -0.029736879 0.0017348995
8.671875 -0.029722039 0.0017395783
8.6914062 -0.02971984 0.0017487915
8.7109375 -0.029722855 0.0017687483
8.7304688 -0.029723579 0.0017866355
8.75 -0.029718843 0.001795819
8.7695312 -0.029721279 0.0017998835
8.7890625 -0.029720315 0.0018190113
8.8085938 -0.029722317 0.0018492186
8.828125 -0.029715772 0.0018802214
8.8476562 -0.029711821 0.0018996156
8.8671875 -0.029691248 0.0019014251
8.8867188 -0.029646532 0.0019166009
8.90625 -0.029611364 0.0019356575
8.9257812 -0.029581798 0.0019634334
8.9453125 -0.029559682 0.0019919061
8.9648438 -0.029548792 0.0019993761
8.984375 -0.029542538 0.0019772847
9.0039062 -0.029528481 0.0019454258
9.0234375 -0.029506087 0.0019143863
9.0429688 -0.02947927 0.0018795493
9.0625 -0.029459517 0.0018517057
9.0820312 -0.02944251 0.001821382
9.1015625 -0.029430995 0.0018056091
9.1210938 -0.02942249 0.0017818337
9.140625 -0.029411822 0.0017536198
9.1601562 -0.029402819 0.0017278718
9.1796875 -0.029374555 0.0016927614
9.1992188 -0.0293373 0.0016600487
9.21875 -0.0293036 0.0016190183
9.2382812 -0.0292765 0.0015807167
9.2578125 -0.029245779 0.0015586509
9.2773438 -0.029232145 0.0015482223
9.296875 -0.029231489 0.0015327173
9.3164062 -0.029232624 0.0015057595
9.3359375 -0.029229757 0.0014676071
9.3554688 -0.029242105 0.0014489606
9.375 -0.029252524 0.0014446367
9.3945312 -0.029256632 0.0014472911
9.4140625 -0.029254714 0.0014570446
9.4335938 -0.029251269 0.0014543947
9.453125 -0.029260069 0.0014400428
9.4726562 -0.029274908 0.0014178942
9.4921875 -0.029299709 0.0013763677
9.5117188 -0.029318773 0.0013255847
9.53125 -0.029317733 0.0012757927
9.5507812 -0.029317598 0.001231901
9.5703125 -0.029322697 0.0012000848
9.5898438 -0.029323621 0.0011622997
9.609375 -0.029324165 0.0011303615
9.6289062 -0.029321772 0.0011041626
9.6484375 -0.029313798 0.0010822498
9.6679688 -0.029295522 0.0010647509
9.6875 -0.029274739 0.0010541528
9.7070312 -0.029254086 0.0010443967
9.7265625 -0.029239895 0.0010366985
9.7460938 -0.029228103 0.0010470548
9.765625 -0.029226523 0.0010675159
9.7851562 -0.029212919 0.0010965698
9.8046875 -0.029182709 0.001120821
9.8242188 -0.029146555 0.0011306027
9.84375 -0.029102635 0.0011251569
9.8632812 -0.02906327 0.0011254166
9.8828125 -0.029022857 0.0011217607
9.9023438 -0.028986056 0.0011130319
9.921875 -0.028939371 0.0011214414
9.9414062 -0.028899473 0.0011282823
9.9609375 -0.028866534 0.0011508123
9.9804688 -0.028845564 0.0011650226
10 -0.028836335 0.0011731053
10.019531 -0.028835 0.0011889856
10.039062 -0.028840785 0.0011881047
10.058594 -0.028840556 0.0011793729
10.078125 -0.028847873 0.0011734608
10.097656 -0.02884817 0.0011717504
10.117188 -0.028847369 0.0011723842
10.136719 -0.028837969 0.0011726071
10.15625 -0.028832819 0.0011617731
10.175781 -0.028834672 0.001148844
10.195312 -0.028854234 0.0011436141
10.214844 -0.028871844 0.0011432658
10.234375 -0.028890629 0.0011406422
10.253906 -0.028902629 0.0011512175
10.273438 -0.028930489 0.0011551391
10.292969 -0.02894645 0.0011543555
10.3125 -0.028958811 0.0011470981
10.332031 -0.028968989 0.0011339645
10.351562 -0.028983859 0.0011091402
10.371094 -0.028990492 0.0010854823
10.390625 -0.028995542 0.0010621225
10.410156 -0.02901423 0.0010357074
10.429688 -0.029037495 0.0010049948
10.449219 -0.029057033 0.00098002373
10.46875 -0.029073317 0.00096575121
10.488281 -0.029093405 0.00095469959
10.507812 -0.029106039 0.00094131907
10.527344 -0.029133264 0.00092077591
10.546875 -0.02917147 0.0008952233
10.566406 -0.029204282 0.00087155178
10.585938 -0.029246019 0.00086598387
10.605469 -0.0292697 0.00085851299
10.625 -0.029291274 0.00084898169
10.644531 -0.029292725 0.00084143961
10.664062 -0.029288383 0.00083858286
10.683594 -0.029287519 0.00083987937
10.703125 -0.029287099 0.0008394593
10.722656 -0.029299928 0.00084987584
10.742188 -0.029327045 0.00086479284
10.761719 -0.029352733 0.00088326567
10.78125 -0.029380195 0.00090364479
10.800781 -0.029388084 0.0009173156
10.820312 -0.029388545 0.00091751186
10.839844 -0.029382154 0.00091302732
10.859375 -0.029373702 0.00091089602
10.878906 -0.029361504 0.00091402211
10.898438 -0.029345502 0.00091551245
10.917969 -0.02932785 0.00092220113
10.9375 -0.029311963 0.00091869611
10.957031 -0.029306201 0.00091995694
10.976562 -0.029311411 0.00091805588
10.996094 -0.029299389 0.00090800925
11.015625 -0.029288295 0.00089360428
11.035156 -0.029287217 0.00088583132
11.054688 -0.02928901 0.00088262479
11.074219 -0.029304069 0.00087902572
11.09375 -0.029327361 0.00086916938
11.113281 -0.02934928 0.00085614134
11.132812 -0.029361005 0.00084768656
11.152344 -0.029355261 0.00084861795
11.171875 -0.029339541 0.00084704725
11.191406 -0.029332729 0.00084876567
11.210938 -0.029334204 0.00085958626
11.230469 -0.029333486 0.00086152979
11.25 -0.029326892 0.00085600447
11.269531 -0.029320485 0.000866704
11.289062 -0.029310727 0.00088586466
11.308594 -0.029310479 0.00091243001
11.328125 -0.029300047 0.00093429698
11.347656 -0.029284446 0.00094678815
11.367188 -0.0292707 0.00094775477
11.386719 -0.029258798 0.00093868443
11.40625 -0.029250196 0.00093379413
11.425781 -0.029240073 0.00093399401
11.445312 -0.029242195 0.00094278229
11.464844 -0.029247009 0.00095410944
11.484375 -0.029246994 0.00095339154
11.503906 -0.029250515 0.00094518666
11.523438 -0.029252871 0.00093374292
11.542969 -0.029262201 0.00092653818
11.5625 -0.029281943 0.00092612091
11.582031 -0.029296754 0.00092365958
11.601562 -0.029321105 0.00090872945
11.621094 -0.029345081 0.00089497018
11.640625 -0.029367262 0.00089195799
11.660156 -0.029382932 0.00089516954
11.679688 -0.029396897 0.00088804804
11.699219 -0.029408186 0.00088204731
11.71875 -0.029414681 0.00088818515
11.738281 -0.029419135 0.00090299075
11.757812 -0.029435 0.00092593274
11.777344 -0.029450642 0.00094302383
11.796875 -0.029470425 0.00095561391
11.816406 -0.029479443 0.00096172041
11.835938 -0.029483996 0.00097984961
11.855469 -0.029503176 0.001005816
11.875 -0.029520248 0.0010349924
11.894531 -0.029547537 0.0010704477
11.914062 -0.029579368 0.0010970223
11.933594 -0.029597296 0.0011165598
11.953125 -0.029620118 0.0011392864
11.972656 -0.029640546 0.0011700028
11.992188 -0.029655669 0.0012017871
12.011719 -0.029666821 0.0012242937
12.03125 -0.029690789 0.0012356416
12.050781 -0.029718603 0.0012518296
12.070312 -0.0297502 0.0012644308
12.089844 -0.029769255 0.0012584285
12.109375 -0.029791437 0.0012470278
12.128906 -0.029809164 0.0012404749
12.148438 -0.029832219 0.0012373006
12.167969 -0.029856677 0.0012268799
12.1875 -0.029875055 0.0012226314
12.207031 -0.029884567 0.0012164436
12.226562 -0.029893418 0.0012100979
12.246094 -0.029906323 0.0011973553
12.265625 -0.02992924 0.0011891093
12.285156 -0.02995491 0.0011622455
12.304688 -0.02997977 0.0011220733
12.324219 -0.030011682 0.0010771079
12.34375 -0.030060186 0.0010366319
12.363281 -0.030115389 0.000981219
12.382812 -0.030154659 0.00092487816
12.402344 -0.030196933 0.00089811838
12.421875 -0.030240791 0.00087592245
12.441406 -0.030296716 0.00085820833
12.460938 -0.030352268 0.00084281426
12.480469 -0.030391436 0.00083756178
12.5 -0.030429484 0.00083359855
12.519531 -0.030474127 0.00083046271
12.539062 -0.030513741 0.00082430758
12.558594 -0.03055719 0.00081656016
12.578125 -0.03060248 0.00079811888
12.597656 -0.030648423 0.00076381168
12.617188 -0.030691727 0.00073448029
12.636719 -0.030724247 0.00072392919
12.65625 -0.030747215 0.00071702748
12.675781 -0.030774024 0.00071647282
12.695312 -0.030817291 0.00072106265
12.714844 -0.030865051 0.00074774595
12.734375 -0.030927253 0.00078745141
12.753906 -0.030987957 0.00081353524
12.773438 -0.031041504 0.00082798634
12.792969 -0.03108867 0.00083796838
12.8125 -0.031139388 0.00085224505
12.832031 -0.0311864 0.00086502929
12.851562 -0.03122077 0.00088835233
12.871094 -0.031259063 0.00090947485
12.890625 -0.031296943 0.00089872409
12.910156 -0.031341992 0.00089523113
12.929688 -0.031386799 0.000893074
12.949219 -0.031424868 0.00087708033
12.96875 -0.031450142 0.00084802703
12.988281 -0.031480852 0.0008048053
13.007812 -0.031519706 0.00076576521
13.027344 -0.031559568 0.00074058371
13.046875 -0.031606117 0.00072671461
13.066406 -0.031652212 0.00072120218
13.085938 -0.031696791 0.00071427187
13.105469 -0.031748795 0.00070461278
13.125 -0.031797899 0.00069768982
13.144531 -0.031842491 0.00069689579
13.164062 -0.031888128 0.00071047858
13.183594 -0.031933122 0.0007147267
13.203125 -0.031981207 0.00073300399
13.222656 -0.032039008 0.0007550921
13.242188 -0.032093985 0.000777255
13.261719 -0.032158069 0.00078633263
13.28125 -0.03222801 0.00079180291
13.300781 -0.032305582 0.0008005059
13.320312 -0.032386578 0.00081466889
13.339844 -0.032454285 0.00078777141
13.359375 -0.03251375 0.00075681182
13.378906 -0.032575284 0.00074691446
13.398438 -0.032648 0.00075092265
13.417969 -0.032725547 0.00075999936
13.4375 -0.032800165 0.00076156556
13.457031 -0.032878327 0.00075890655
13.476562 -0.032963979 0.00076099361
13.496094 -0.033037028 0.00076985289
13.515625 -0.03310626 0.0007814987
13.535156 -0.0331719 0.00079005011
13.554688 -0.033233715 0.00080810706
13.574219 -0.033302957 0.00082824661
13.59375 -0.03337355 0.00084735712
13.613281 -0.033448589 0.00085557141
13.632812 -0.033525551 0.00085626911
13.652344 -0.033599977 0.00086321004
13.671875 -0.033674625 0.00087173983
13.691406 -0.033747905 0.00087638712
13.710938 -0.033817526 0.00087809782
13.730469 -0.033886041 0.0008810252
13.75 -0.033942765 0.00087600669
13.769531 -0.033985821 0.00086855829
13.789062 -0.034028798 0.00085953957
13.808594 -0.034080205 0.00084600673
13.828125 -0.034136761 0.00083061622
13.847656 -0.03419146 0.00081692987
13.867188 -0.034235102 0.00081396244
13.886719 -0.034268671 0.00082270256
13.90625 -0.034306514 0.0008382154
13.925781 -0.034340258 0.00084451971
13.945312 -0.034373784 0.00084322296
13.964844 -0.034406633 0.00084684684
13.984375 -0.034453955 0.00085516059
14.003906 -0.034512226 0.0008646974
14.023438 -0.034569352 0.00086510245
14.042969 -0.03463941 0.00086187408
14.0625 -0.034714008 0.00086110411
14.082031 -0.03478839 0.00085451177
14.101562 -0.034850735 0.00084179254
14.121094 -0.034907426 0.00083177729
14.140625 -0.034969346 0.00083259392
14.160156 -0.035033678 0.00085018411
14.179688 -0.035096988 0.00088313523
14.199219 -0.035161384 0.00092271973
14.21875 -0.035214939 0.00096970668
14.238281 -0.035268167 0.0010133655
14.257812 -0.035319886 0.0010557386
14.277344 -0.035359581 0.0010973842
14.296875 -0.035403184 0.0011372616
14.316406 -0.035455202 0.0011779972
14.335938 -0.035505722 0.0012195293
14.355469 -0.035554407 0.0012672179
14.375 -0.035611543 0.001310052
14.394531 -0.035668766 0.0013462261
14.414062 -0.035718007 0.0013693902
14.433594 -0.035727109 0.0014386678
14.453125 -0.035730699 0.0015284016
14.472656 -0.035750928 0.0016187925
14.492188 -0.035783551 0.001710388
14.511719 -0.035829155 0.0017967089
14.53125 -0.035876988 0.0018766642
14.550781 -0.035936941 0.0019159792
14.570312 -0.036044325 0.0018529919
14.589844 -0.036151498 0.0017914275
14.609375 -0.0362622 0.0017379223
14.628906 -0.03637936 0.001676655
14.648438 -0.036496626 0.0016103128
14.667969 -0.036601445 0.001550573
14.6875 -0.036701058 0.0015022688
14.707031 -0.036808493 0.0014788092
14.726562 -0.036926883 0.0014590269
14.746094 -0.03705174 0.0014477561
14.765625 -0.037170669 0.0014397164
14.785156 -0.037298462 0.0014196199
14.804688 -0.037418278 0.0013953358
14.824219 -0.037542681 0.0013586423
14.84375 -0.037665417 0.0013150325
14.863281 -0.037788816 0.0012804402
14.882812 -0.03789908 0.0012562001
14.902344 -0.038028411 0.0012213885
14.921875 -0.038164552 0.0012030538
14.941406 -0.038299134 0.0011880326
14.960938 -0.038435661 0.0011743446
14.980469 -0.038573981 0.0011613283
15 -0.03871731 0.0011536721
15.019531 -0.038837215 0.0011428495
15.039062 -0.038935361 0.0011253547
15.058594 -0.039034941 0.0011220461
15.078125 -0.039127479 0.0011178217
15.097656 -0.039234425 0.0011113619
15.117188 -0.039348811 0.0011125678
15.136719 -0.039467702 0.0011079844
15.15625 -0.039597613 0.0010959318
15.175781 -0.039733397 0.0010787978
15.195312 -0.039865906 0.0010595598
15.214844 -0.039991967 0.0010371253
15.234375 -0.0401221 0.0010098883
15.253906 -0.040256364 0.00098349837
15.273438 -0.040382651 0.00096626004
15.292969 -0.040507005 0.00095008342
15.3125 -0.040627655 0.00093388927
15.332031 -0.040762416 0.00091072866
15.351562 -0.040906604 0.0008916851
15.371094 -0.041044572 0.0008866481
15.390625 -0.041172554 0.00087411168
15.410156 -0.041300473 0.00086146892
15.429688 -0.041424335 0.00085519819
15.449219 -0.041542661 0.00084167182
15.46875 -0.041662981 0.00083277819
15.488281 -0.041780142 0.00082527655
15.507812 -0.041894925 0.00081713399
15.527344 -0.042008952 0.00080495245
15.546875 -0.042122373 0.00079355633
15.566406 -0.042246297 0.00077415198
15.585938 -0.04237973 0.00075215468
15.605469 -0.042504404 0.00072509694
15.625 -0.042625662 0.00069474059
15.644531 -0.042753392 0.00067057114
15.664062 -0.042888309 0.00065450057
15.683594 -0.043042613 0.00066341228
15.703125 -0.043202067 0.00067302835
15.722656 -0.043368638 0.00068328937
15.742188 -0.043533678 0.00069520563
15.761719 -0.043696644 0.00070559028
15.78125 -0.043860097 0.00072491815
15.800781 -0.044023488 0.00075440674
15.820312 -0.044185672 0.00079229028
15.839844 -0.044347944 0.00084576662
15.859375 -0.044523516 0.00090038054
15.878906 -0.044708566 0.00095233434
15.898438 -0.044887914 0.00099187459
15.917969 -0.0450748 0.001017416
15.9375 -0.045257022 0.0010405233
15.957031 -0.045429133 0.0010628778
15.976562 -0.045599594 0.0010710453
15.996094 -0.045770574 0.0010786059
16.015625 -0.045944007 0.0010832352
16.035156 -0.046117138 0.0010879669
16.054688 -0.046290047 0.0010979414
16.074219 -0.046469731 0.0011100353
16.09375 -0.046654739 0.0011189729
16.113281 -0.046837225 0.0011254747
16.132812 -0.047011696 0.0011307761
16.152344 -0.047179265 0.0011356893
16.171875 -0.047350545 0.0011396285
16.191406 -0.04752801 0.0011439888
16.210938 -0.04770026 0.0011442608
16.230469 -0.047871514 0.0011360123
16.25 -0.048051638 0.001135612
16.269531 -0.048238241 0.0011397141
16.289062 -0.048424322 0.0011417775
16.308594 -0.048614151 0.0011327212
16.328125 -0.048804227 0.0011267143
16.347656 -0.048984961 0.0011167275
16.367188 -0.049164883 0.0010981846
16.386719 -0.049347616 0.0010807177
16.40625 -0.049527151 0.0010505821
16.425781 -0.049712519 0.0010134873
16.445312 -0.049900405 0.00097373116
16.464844 -0.050084075 0.00093695645
16.484375 -0.050265213 0.00090134616
16.503906 -0.050446468 0.00086785866
16.523438 -0.050625628 0.00084493403
16.542969 -0.050811796 0.000838688
16.5625 -0.050997533 0.000840517
16.582031 -0.051180288 0.00084586762
16.601562 -0.051354596 0.00085069125
16.621094 -0.051542903 0.00085644869
16.640625 -0.051744009 0.00086108838
16.660156 -0.051972811 0.00085735819
16.679688 -0.05221587 0.00085673666
16.699219 -0.052469571 0.00086561659
16.71875 -0.052728387 0.00087247153
16.738281 -0.052989365 0.00087449822
16.757812 -0.053254769 0.00087815922
16.777344 -0.053522996 0.00088492043
16.796875 -0.053783944 0.00088916306
16.816406 -0.054045405 0.00088988137
16.835938 -0.054302883 0.00089090258
16.855469 -0.054561159 0.00088532145
16.875 -0.054821337 0.00088065941
16.894531 -0.055083389 0.00087809394
16.914062 -0.055353756 0.00087209131
16.933594 -0.055617509 0.00087254628
16.953125 -0.055883423 0.00087079093
16.972656 -0.056154083 0.000878434
16.992188 -0.056432372 0.00088562149
17.011719 -0.056712042 0.00087831288
17.03125 -0.056982104 0.00085814149
17.050781 -0.057246607 0.00083706323
17.070312 -0.057515513 0.00081878371
17.089844 -0.057791631 0.00080908019
17.109375 -0.058067609 0.0008022483
17.128906 -0.058355742 0.00078925895
17.148438 -0.058651887 0.00077074313
17.167969 -0.058945356 0.0007464809
17.1875 -0.059234707 0.0007357258
17.207031 -0.059534359 0.00073787556
17.226562 -0.059851319 0.0007426024
17.246094 -0.060177936 0.00074798474
17.265625 -0.060511687 0.00076163114
17.285156 -0.060850645 0.00076660281
17.304688 -0.061192518 0.00077099128
17.324219 -0.061537769 0.00077642899
17.34375 -0.061881073 0.00078727162
17.363281 -0.062220194 0.00079174522
17.382812 -0.062561755 0.00079696545
17.402344 -0.062910283 0.00080585464
17.421875 -0.063270687 0.00080505336
17.441406 -0.063642503 0.00080626662
17.460938 -0.064029461 0.00080131681
17.480469 -0.064417751 0.00078419989
17.5 -0.064810352 0.00076291867
17.519531 -0.065189784 0.00075206526
17.539062 -0.065562792 0.00074601793
17.558594 -0.065951479 0.00074359716
17.578125 -0.066353551 0.00073663471
17.597656 -0.066752632 0.00073539235
17.617188 -0.067151786 0.00073960971
17.636719 -0.06754787 0.00073320277
17.65625 -0.067951847 0.00072494303
17.675781 -0.068358007 0.00072474914
17.695312 -0.068777407 0.00072072582
17.714844 -0.069209074 0.00072759704
17.734375 -0.069647336 0.00073623418
17.753906 -0.070088723 0.00075062563
17.773438 -0.070531771 0.00076109634
17.792969 -0.070977473 0.00076944175
17.8125 -0.071435929 0.00078345182
17.832031 -0.071897402 0.00079651679
17.851562 -0.072355893 0.00079671426
17.871094 -0.072822154 0.00079206995
17.890625 -0.073304337 0.00079117639
17.910156 -0.073800343 0.00078970556
17.929688 -0.074311804 0.00079022239
17.949219 -0.074839572 0.00079430082
17.96875 -0.075374027 0.00078793515
17.988281 -0.075908733 0.00077651425
18.007812 -0.076435685 0.00076939712
18.027344 -0.076962727 0.00076570138
18.046875 -0.077501794 0.00076158816
18.066406 -0.078047412 0.00075899065
18.085938 -0.078608045 0.00075148959
18.105469 -0.07917235 0.00074781801
18.125 -0.079743004 0.00075242786
18.144531 -0.080317525 0.00076895357
18.164062 -0.080894171 0.00078392092
18.183594 -0.081488269 0.00079228163
18.203125 -0.082088965 0.00079595349
18.222656 -0.082700051 0.00080442586
18.242188 -0.083320029 0.00080256371
18.261719 -0.08395473 0.00080539976
18.28125 -0.084599681 0.00081370718
18.300781 -0.085252793 0.00082298411
18.320312 -0.085915066 0.00082946114
18.339844 -0.086588817 0.00082476583
18.359375 -0.087268992 0.00080216997
18.378906 -0.087959748 0.00078582136
18.398438 -0.088653507 0.0007865231
18.417969 -0.089361159 0.00080784847
18.4375 -0.090089479 0.00082014463
18.457031 -0.090834452 0.00082896593
18.476562 -0.091591909 0.00084043891
18.496094 -0.09236547 0.00085622032
18.515625 -0.093155774 0.00087209568
18.535156 -0.093969862 0.00089437938
18.554688 -0.094804777 0.00091050714
18.574219 -0.095649755 0.00092943971
18.59375 -0.096504988 0.00095102696
18.613281 -0.09737353 0.00097433426
18.632812 -0.098258802 0.00099075082
18.652344 -0.099163689 0.0010072735
18.671875 -0.10007546 0.0010221881
18.691406 -0.1010035 0.00103066
18.710938 -0.10195869 0.0010328989
18.730469 -0.10293981 0.0010415796
18.75 -0.10394188 0.0010569954
18.769531 -0.10495816 0.0010737035
18.789062 -0.10599106 0.0010926618
18.808594 -0.10703768 0.0011061261
18.828125 -0.10810276 0.0011072184
18.847656 -0.10918227 0.001105057
18.867188 -0.11028061 0.0011060766
18.886719 -0.11141279 0.0011077574
18.90625 -0.11256178 0.0011122567
18.925781 -0.11373038 0.0011165726
18.945312 -0.11492066 0.001120334
18.964844 -0.11613528 0.0011205255
18.984375 -0.11738153 0.0011221013
19.003906 -0.11865862 0.0011282979
19.023438 -0.11997154 0.0011371015
19.042969 -0.121325 0.0011488576
19.0625 -0.12270579 0.0011544659
19.082031 -0.12411629 0.0011599762
19.101562 -0.12555547 0.0011614844
19.121094 -0.12703531 0.0011640335
19.140625 -0.12855752 0.0011730254
19.160156 -0.1301239 0.0011801718
19.179688 -0.13172559 0.0011856423
19.199219 -0.13337708 0.0011802035
19.21875 -0.13507305 0.0011797457
19.238281 -0.13681421 0.0011756406
19.257812 -0.13860832 0.0011641699
19.277344 -0.14045257 0.0011552334
19.296875 -0.1423493 0.0011353501
19.316406 -0.14429758 0.0011208161
19.335938 -0.1462921 0.0011120031
19.355469 -0.14834254 0.0011128669
19.375 -0.15045469 0.001117309
19.394531 -0.15262375 0.001123591
19.414062 -0.15485227 0.0011236053
19.433594 -0.15714422 0.0011285901
19.453125 -0.15949245 0.0011339288
19.472656 -0.16191372 0.0011302946
19.492188 -0.16442526 0.0011322762
19.511719 -0.1670226 0.0011279739
19.53125 -0.16970803 0.0011179726
19.550781 -0.17248357 0.001102676
19.570312 -0.17535958 0.0010908365
19.589844 -0.17834257 0.0010749806
19.609375 -0.18144385 0.0010689605
19.628906 -0.1846678 0.0010801224
19.648438 -0.18800516 0.0010911208
19.667969 -0.19147031 0.0011004824
19.6875 -0.19507788 0.0011107819
19.707031 -0.19883332 0.0011145167
19.726562 -0.20277252 0.0011276496
19.746094 -0.20689583 0.0011459931
19.765625 -0.21121032 0.00115736
19.785156 -0.21573278 0.0011470432
19.804688 -0.22049786 0.0011356982
19.824219 -0.22552519 0.0011249817
19.84375 -0.23084768 0.0011122421
19.863281 -0.2364848 0.0010933917
19.882812 -0.24245586 0.0010736804
19.902344 -0.24880343 0.0010545687
19.921875 -0.25559323 0.0010484163
19.941406 -0.26287031 0.0010676021
19.960938 -0.27069958 0.001095296
19.980469 -0.27914763 0.0010990622
20 -0.28831929 0.0010919171
&
@target G3.S5
@type xydy
0 -0.7116804 0.0010913105
0.01953125 -0.6758404 0.0012072436
0.0390625 -0.6428954 0.0012867637
0.05859375 -0.6125298 0.0013061341
0.078125 -0.5844749 0.0012921126
0.09765625 -0.5585011 0.0012700016
0.1171875 -0.5344088 0.0012544022
0.13671875 -0.5120238 0.0012491382
0.15625 -0.4911917 0.0012518219
0.17578125 -0.4717757 0.0012574765
0.1953125 -0.4536538 0.0012608947
0.21484375 -0.4367175 0.0012588925
0.234375 -0.4208674 0.0012494384
0.25390625 -0.4060154 0.001231825
0.2734375 -0.3920816 0.0012070257
0.29296875 -0.3789928 0.0011760196
0.3125 -0.3666837 0.001141396
0.33203125 -0.3550935 0.0011044923
0.3515625 -0.3441683 0.001067956
0.37109375 -0.3338577 0.0010341165
0.390625 -0.3241164 0.0010043694
0.41015625 -0.3149027 0.00098061644
0.4296875 -0.3061786 0.00096404763
0.44921875 -0.2979091 0.00095504266
0.46875 -0.2900623 0.00095330793
0.48828125 -0.2826087 0.00095908582
0.5078125 -0.2755212 0.0009711252
0.52734375 -0.2687757 0.00098846811
0.546875 -0.2623487 0.0010100598
0.56640625 -0.2562192 0.0010348
0.5859375 -0.2503684 0.0010613993
0.60546875 -0.2447778 0.0010888627
0.625 -0.2394315 0.0011168898
0.64453125 -0.2343139 0.0011446727
0.6640625 -0.2294112 0.0011716822
0.68359375 -0.2247102 0.0011977677
0.703125 -0.2201989 0.0012224599
0.72265625 -0.2158666 0.0012458757
0.7421875 -0.2117024 0.0012675311
0.76171875 -0.207697 0.0012880536
0.78125 -0.2038411 0.0013069593
0.80078125 -0.2001273 0.0013247064
0.8203125 -0.196547 0.00134118
0.83984375 -0.1930936 0.0013564384
0.859375 -0.1897602 0.0013707372
0.87890625 -0.1865406 0.0013842535
0.8984375 -0.183429 0.0013970873
0.91796875 -0.1804203 0.0014091149
0.9375 -0.1775088 0.0014206253
0.95703125 -0.1746902 0.0014319274
0.9765625 -0.1719602 0.0014426034
0.99609375 -0.1693144 0.0014533691
1.015625 -0.1667487 0.0014639549
1.0351562 -0.1642601 0.0014741863
1.0546875 -0.1618446 0.0014843851
1.0742188 -0.159499 0.0014945809
1.09375 -0.1572204 0.001504617
1.1132812 -0.1550062 0.0015147119
1.1328125 -0.1528532 0.0015246527
1.1523438 -0.1507592 0.0015347406
1.171875 -0.1487218 0.0015443037
1.1914062 -0.1467387 0.001554072
1.2109375 -0.1448075 0.001563669
1.2304688 -0.1429262 0.0015727881
1.25 -0.1410932 0.0015818756
1.2695312 -0.1393068 0.001590661
1.2890625 -0.1375645 0.0015989702
1.3085938 -0.1358653 0.0016071512
1.328125 -0.1342077 0.0016147765
1.3476562 -0.1325898 0.0016220933
1.3671875 -0.1310105 0.0016286389
1.3867188 -0.1294683 0.0016348845
1.40625 -0.1279621 0.0016405655
1.4257812 -0.1264906 0.0016457489
1.4453125 -0.1250524 0.0016502156
1.4648438 -0.1236466 0.0016539287
1.484375 -0.122272 0.0016569789
1.5039062 -0.1209281 0.0016593827
1.5234375 -0.1196132 0.0016611732
1.5429688 -0.1183269 0.001662389
1.5625 -0.1170684 0.0016629164
1.5820312 -0.115836 0.001662415
1.6015625 -0.1146297 0.00166143
1.6210938 -0.1134485 0.0016597826
1.640625 -0.1122917 0.0016572103
1.6601562 -0.1111584 0.0016540102
1.6796875 -0.1100481 0.0016501803
1.6992188 -0.1089598 0.0016455288
1.71875 -0.1078931 0.001640221
1.7382812 -0.1068476 0.0016340928
1.7578125 -0.1058222 0.0016276468
1.7773438 -0.104817 0.0016202223
1.796875 -0.1038307 0.0016123831
1.8164062 -0.1028634 0.0016038295
1.8359375 -0.10191424 0.0015947642
1.8554688 -0.10098261 0.001584846
1.875 -0.10006845 0.001574644
1.8945312 -0.09917108 0.0015638439
1.9140625 -0.09828996 0.0015524827
1.9335938 -0.09742478 0.0015405879
1.953125 -0.09657512 0.0015282462
1.9726562 -0.09574054 0.0015154454
1.9921875 -0.09492069 0.0015021834
2.0117188 -0.09411518 0.0014885258
2.03125 -0.09332367 0.0014744777
2.0507812 -0.09254575 0.0014600639
2.0703125 -0.09178115 0.0014452502
2.0898438 -0.0910295 0.0014301706
2.109375 -0.09029049 0.0014147577
2.1289062 -0.08956382 0.0013990948
2.1484375 -0.08884921 0.001383131
2.1679688 -0.08814634 0.0013669637
2.1875 -0.08745492 0.0013505528
2.2070312 -0.08677473 0.0013339753
2.2265625 -0.08610547 0.0013172291
2.2460938 -0.08544688 0.0013003326
2.265625 -0.08479872 0.001283308
2.2851562 -0.08416077 0.001266188
2.3046875 -0.08353278 0.0012489391
2.3242188 -0.0829145 0.0012316674
2.34375 -0.08230574 0.0012143511
2.3632812 -0.08170628 0.0011970058
2.3828125 -0.08111592 0.001179682
2.4023438 -0.08053447 0.0011623331
2.421875 -0.0799617 0.0011450403
2.4414062 -0.07939743 0.0011278114
2.4609375 -0.07884149 0.0011106353
2.4804688 -0.07829369 0.0010935619
2.5 -0.07775384 0.0010766176
2.5195312 -0.07722183 0.00105977
2.5390625 -0.07669744 0.0010430947
2.5585938 -0.07618049 0.0010266149
2.578125 -0.07567088 0.0010102754
2.5976562 -0.07516841 0.00099412292
2.6171875 -0.07467299 0.00097821941
2.6367188 -0.0741844 0.00096252737
2.65625 -0.07370259 0.00094709681
2.6757812 -0.07322735 0.00093190232
2.6953125 -0.07275858 0.00091701524
2.7148438 -0.07229613 0.00090244979
2.734375 -0.07183991 0.00088819103
2.7539062 -0.07138976 0.00087424502
2.7734375 -0.07094557 0.00086063321
2.7929688 -0.07050726 0.00084738804
2.8125 -0.07007466 0.00083452396
2.8320312 -0.06964767 0.00082204193
2.8515625 -0.06922621 0.00080993404
2.8710938 -0.06881016 0.00079823747
2.890625 -0.06839942 0.0007869687
2.9101562 -0.06799389 0.0007761377
2.9296875 -0.06759347 0.00076573621
2.9492188 -0.06719808 0.00075578124
2.96875 -0.06680759 0.00074626824
2.9882812 -0.06642196 0.00073724322
3.0078125 -0.06604106 0.00072868836
3.0273438 -0.06566483 0.00072061764
3.046875 -0.06529317 0.00071298483
3.0664062 -0.06492601 0.00070584682
3.0859375 -0.06456325 0.00069921775
3.1054688 -0.06420484 0.00069305201
3.125 -0.06385068 0.00068738283
3.1445312 -0.06350075 0.00068216172
3.1640625 -0.06315487 0.00067745057
3.1835938 -0.0628131 0.0006732153
3.203125 -0.06247525 0.00066942519
3.2226562 -0.06214134 0.00066610038
3.2421875 -0.06181124 0.00066322811
3.2617188 -0.06148497 0.00066079306
3.28125 -0.06116237 0.00065878961
3.3007812 -0.06084344 0.00065724569
3.3203125 -0.06052809 0.00065609575
3.3398438 -0.06021629 0.00065534837
3.359375 -0.05990791 0.00065497709
3.3789062 -0.05960302 0.00065496186
3.3984375 -0.05930145 0.0006553427
3.4179688 -0.05900322 0.00065606435
3.4375 -0.05870822 0.00065707661
3.4570312 -0.05841647 0.00065842961
3.4765625 -0.05812782 0.00066007047
3.4960938 -0.05784233 0.00066200944
3.515625 -0.05755987 0.00066420393
3.5351562 -0.05728043 0.00066663897
3.5546875 -0.05700395 0.00066933168
3.5742188 -0.05673039 0.00067225103
3.59375 -0.05645973 0.00067535367
3.6132812 -0.05619187 0.00067868558
3.6328125 -0.05592681 0.0006821678
3.6523438 -0.05566451 0.00068581878
3.671875 -0.05540495 0.00068964192
3.6914062 -0.05514798 0.00069360651
3.7109375 -0.05489372 0.00069767168
3.7304688 -0.054642 0.00070187729
3.75 -0.05439289 0.00070617033
3.7695312 -0.05414628 0.00071057393
3.7890625 -0.05390212 0.0007150665
3.8085938 -0.05366044 0.00071964255
3.828125 -0.05342118 0.00072425288
3.8476562 -0.05318429 0.00072894211
3.8671875 -0.05294975 0.000733686
3.8867188 -0.05271752 0.00073843667
3.90625 -0.0524876 0.00074324128
3.9257812 -0.05225991 0.00074810497
3.9453125 -0.05203443 0.00075295998
3.9648438 -0.05181115 0.00075782312
3.984375 -0.05159006 0.00076271317
4.0039062 -0.05137107 0.00076758489
4.0234375 -0.05115421 0.00077248032
4.0429688 -0.05093946 0.00077734489
4.0625 -0.05072672 0.00078221404
4.0820312 -0.05051602 0.00078704592
4.1015625 -0.05030731 0.00079189443
4.1210938 -0.05010058 0.00079669583
4.140625 -0.0498958 0.00080147803
4.1601562 -0.04969295 0.00080622647
4.1796875 -0.04949198 0.0008109366
4.1992188 -0.0492929 0.00081561479
4.21875 -0.04909568 0.00082025057
4.2382812 -0.0489003 0.00082487204
4.2578125 -0.04870669 0.00082940776
4.2773438 -0.0485149 0.00083394448
4.296875 -0.04832485 0.00083841066
4.3164062 -0.04813656 0.0008428466
4.3359375 -0.04795 0.00084721538
4.3554688 -0.04776514 0.00085153705
4.375 -0.04758195 0.00085581778
4.3945312 -0.0474004 0.00086002904
4.4140625 -0.04722053 0.00086421117
4.4335938 -0.04704228 0.00086832561
4.453125 -0.04686562 0.00087237396
4.4726562 -0.04669056 0.00087641257
4.4921875 -0.04651705 0.00088035376
4.5117188 -0.04634511 0.00088425928
4.53125 -0.04617465 0.00088810802
4.5507812 -0.04600577 0.00089188048
4.5703125 -0.04583835 0.00089559899
4.5898438 -0.04567243 0.00089928612
4.609375 -0.04550796 0.00090290314
4.6289062 -0.04534495 0.00090647741
4.6484375 -0.04518337 0.00090997271
4.6679688 -0.0450232 0.00091345211
4.6875 -0.04486443 0.00091684404
4.7070312 -0.04470705 0.00092017667
4.7265625 -0.04455106 0.00092345681
4.7460938 -0.04439641 0.00092670003
4.765625 -0.0442431 0.00092984837
4.7851562 -0.04409112 0.00093299425
4.8046875 -0.04394046 0.00093605697
4.8242188 -0.04379111 0.00093906315
4.84375 -0.04364304 0.0009420356
4.8632812 -0.04349622 0.00094493753
4.8828125 -0.04335069 0.00094778359
4.9023438 -0.04320639 0.0009505959
4.921875 -0.04306334 0.00095336418
4.9414062 -0.0429215 0.00095604485
4.9609375 -0.04278088 0.00095870938
4.9804688 -0.04264144 0.00096131062
5 -0.04250321 0.00096384473
5.0195312 -0.04236615 0.00096638836
5.0390625 -0.04223023 0.00096884162
5.0585938 -0.04209548 0.00097125396
5.078125 -0.04196186 0.00097359158
5.0976562 -0.04182938 0.00097591969
5.1171875 -0.04169801 0.00097819773
5.1367188 -0.04156775 0.00098041425
5.15625 -0.04143858 0.00098259922
5.1757812 -0.04131048 0.00098474267
5.1953125 -0.04118349 0.00098685222
5.2148438 -0.04105755 0.00098889802
5.234375 -0.04093267 0.00099090468
5.2539062 -0.04080882 0.00099286685
5.2734375 -0.04068602 0.00099477354
5.2929688 -0.04056424 0.00099667098
5.3125 -0.04044347 0.0009985137
5.3320312 -0.04032373 0.0010003176
5.3515625 -0.04020496 0.001002091
5.3710938 -0.0400872 0.0010038346
5.390625 -0.03997042 0.001005477
5.4101562 -0.03985459 0.0010071674
5.4296875 -0.03973973 0.0010087704
5.4492188 -0.03962583 0.0010103545
5.46875 -0.03951287 0.0010119105
5.4882812 -0.03940084 0.0010133979
5.5078125 -0.03928974 0.0010148794
5.5273438 -0.03917957 0.0010163189
5.546875 -0.03907031 0.0010177091
5.5664062 -0.03896195 0.0010190682
5.5859375 -0.03885448 0.0010204183
5.6054688 -0.03874792 0.0010217132
5.625 -0.03864224 0.0010230092
5.6445312 -0.0385374 0.0010242331
5.6640625 -0.03843346 0.0010254414
5.6835938 -0.03833037 0.0010266211
5.703125 -0.03822812 0.0010277661
5.7226562 -0.03812671 0.001028883
5.7421875 -0.03802616 0.0010299679
5.7617188 -0.03792644 0.0010310224
5.78125 -0.03782752 0.0010320453
5.8007812 -0.03772944 0.0010330508
5.8203125 -0.03763217 0.0010340224
5.8398438 -0.03753568 0.0010349523
5.859375 -0.03743999 0.001035867
5.8789062 -0.03734507 0.0010367382
5.8984375 -0.03725097 0.0010375839
5.9179688 -0.03715763 0.0010384114
5.9375 -0.03706506 0.0010392212
5.9570312 -0.03697326 0.0010399809
5.9765625 -0.03688223 0.0010407237
5.9960938 -0.03679193 0.0010414272
6.015625 -0.03670239 0.0010421034
6.0351562 -0.03661356 0.0010427882
6.0546875 -0.0365255 0.0010434099
6.0742188 -0.03643818 0.0010440217
6.09375 -0.03635152 0.0010446004
6.1132812 -0.03626563 0.0010451568
6.1328125 -0.03618043 0.0010456802
6.1523438 -0.03609594 0.00104619
6.171875 -0.03601215 0.0010466627
6.1914062 -0.03592905 0.0010471136
6.2109375 -0.03584667 0.0010475276
6.2304688 -0.03576495 0.0010479478
6.25 -0.03568391 0.0010483296
6.2695312 -0.03560357 0.0010486814
6.2890625 -0.03552389 0.0010490154
6.3085938 -0.03544483 0.0010492978
6.328125 -0.03536648 0.0010495906
6.3476562 -0.03528877 0.0010498401
6.3671875 -0.03521171 0.0010500766
6.3867188 -0.03513528 0.0010502632
6.40625 -0.03505953 0.00105046
6.4257812 -0.03498437 0.0010506298
6.4453125 -0.03490986 0.0010507299
6.4648438 -0.03483597 0.0010508649
6.484375 -0.0347627 0.0010509446
6.5039062 -0.03469009 0.0010509794
6.5234375 -0.03461805 0.0010510293
6.5429688 -0.03454662 0.0010510205
6.5625 -0.03447578 0.0010510169
6.5820312 -0.03440559 0.0010509741
6.6015625 -0.03433596 0.001050899
6.6210938 -0.03426693 0.0010508179
6.640625 -0.03419848 0.00105071
6.6601562 -0.0341306 0.0010505609
6.6796875 -0.03406334 0.0010504058
6.6992188 -0.03399661 0.0010502012
6.71875 -0.03393048 0.0010500033
6.7382812 -0.0338649 0.0010497434
6.7578125 -0.0337999 0.0010494887
6.7773438 -0.03373546 0.0010492084
6.796875 -0.03367158 0.001048899
6.8164062 -0.03360824 0.0010485741
6.8359375 -0.03354545 0.0010482124
6.8554688 -0.0334832 0.0010478381
6.875 -0.03342153 0.0010474411
6.8945312 -0.03336037 0.0010470186
6.9140625 -0.03329972 0.0010465522
6.9335938 -0.03323964 0.0010461114
6.953125 -0.03318006 0.0010455726
6.9726562 -0.033121 0.0010450671
6.9921875 -0.03306249 0.0010445005
7.0117188 -0.03300448 0.001043951
7.03125 -0.03294698 0.001043348
7.0507812 -0.03289 0.0010427388
7.0703125 -0.03283351 0.0010420812
7.0898438 -0.03277755 0.0010414438
7.109375 -0.03272206 0.001040713
7.1289062 -0.03266711 0.0010400064
7.1484375 -0.03261262 0.0010392957
7.1679688 -0.03255864 0.0010385291
7.1875 -0.03250514 0.0010377284
7.2070312 -0.03245213 0.0010369277
7.2265625 -0.0323996 0.0010360851
7.2460938 -0.03234754 0.0010352324
7.265625 -0.03229599 0.0010343544
7.2851562 -0.03224489 0.0010334383
7.3046875 -0.03219425 0.0010325114
7.3242188 -0.03214409 0.0010315684
7.34375 -0.03209441 0.0010305811
7.3632812 -0.03204517 0.0010295817
7.3828125 -0.0319964 0.0010285558
7.4023438 -0.03194808 0.0010274973
7.421875 -0.03190022 0.0010264063
7.4414062 -0.0318528 0.0010252999
7.4609375 -0.03180583 0.0010241878
7.4804688 -0.03175931 0.0010230298
7.5 -0.03171325 0.0010218804
7.5195312 -0.03166762 0.0010206621
7.5390625 -0.03162243 0.0010194236
7.5585938 -0.03157767 0.0010181934
7.578125 -0.03153333 0.0010169255
7.5976562 -0.03148946 0.0010156256
7.6171875 -0.03144601 0.0010143033
7.6367188 -0.03140297 0.0010129601
7.65625 -0.03136035 0.0010115709
7.6757812 -0.03131816 0.0010101774
7.6953125 -0.03127637 0.0010087631
7.7148438 -0.03123502 0.001007308
7.734375 -0.03119409 0.0010058346
7.7539062 -0.03115355 0.0010043436
7.7734375 -0.03111345 0.0010028208
7.7929688 -0.03107371 0.0010012744
7.8125 -0.03103444 0.00099972123
7.8320312 -0.03099552 0.00099812903
7.8515625 -0.03095705 0.00099650547
7.8710938 -0.03091893 0.00099485355
7.890625 -0.03088124 0.00099319159
7.9101562 -0.03084393 0.00099151447
7.9296875 -0.03080702 0.00098979876
7.9492188 -0.03077051 0.00098805569
7.96875 -0.03073438 0.00098631474
7.9882812 -0.03069864 0.00098452401
8.0078125 -0.03066328 0.00098269764
8.0273438 -0.03062829 0.00098087582
8.046875 -0.0305937 0.00097901964
8.0664062 -0.03055949 0.00097711598
8.0859375 -0.03052566 0.00097520518
8.1054688 -0.0304922 0.00097328277
8.125 -0.03045911 0.00097131105
8.1445312 -0.03042639 0.00096932077
8.1640625 -0.03039403 0.00096729829
8.1835938 -0.03036207 0.00096528296
8.203125 -0.03033046 0.00096323651
8.2226562 -0.03029921 0.00096116358
8.2421875 -0.03026833 0.00095905233
8.2617188 -0.03023781 0.00095693336
8.28125 -0.03020765 0.00095477181
8.3007812 -0.03017785 0.00095258824
8.3203125 -0.0301484 0.00095038419
8.3398438 -0.0301193 0.00094817233
8.359375 -0.03009057 0.00094591355
8.3789062 -0.03006219 0.00094362733
8.3984375 -0.03003416 0.000941343
8.4179688 -0.03000646 0.00093905113
8.4375 -0.02997913 0.00093668979
8.4570312 -0.02995213 0.00093431708
8.4765625 -0.02992548 0.00093194521
8.4960938 -0.02989918 0.00092953184
8.515625 -0.02987321 0.00092710858
8.5351562 -0.0298476 0.0009246481
8.5546875 -0.02982232 0.00092218525
8.5742188 -0.02979736 0.00091969476
8.59375 -0.02977275 0.00091717293
8.6132812 -0.02974844 0.00091463304
8.6328125 -0.0297245 0.00091207405
8.6523438 -0.0297009 0.00090948037
8.671875 -0.02967762 0.00090687739
8.6914062 -0.02965464 0.00090424584
8.7109375 -0.02963202 0.00090158779
8.7304688 -0.02960971 0.00089891953
8.75 -0.02958771 0.00089620275
8.7695312 -0.02956607 0.00089350774
8.7890625 -0.02954472 0.0008907606
8.8085938 -0.02952371 0.00088799881
8.828125 -0.02950302 0.00088520525
8.8476562 -0.02948263 0.00088242334
8.8671875 -0.02946258 0.00087961501
8.8867188 -0.02944286 0.00087675915
8.90625 -0.02942342 0.00087390281
8.9257812 -0.0294043 0.00087103308
8.9453125 -0.02938551 0.00086812823
8.9648438 -0.02936703 0.00086521986
8.984375 -0.02934885 0.00086226972
9.0039062 -0.02933099 0.00085932709
9.0234375 -0.02931343 0.0008563418
9.0429688 -0.02929617 0.00085335488
9.0625 -0.02927925 0.00085036321
9.0820312 -0.0292626 0.00084731713
9.1015625 -0.02924627 0.0008443137
9.1210938 -0.02923024 0.0008412437
9.140625 -0.02921454 0.00083818243
9.1601562 -0.02919912 0.00083510775
9.1796875 -0.02918399 0.00083202449
9.1992188 -0.02916919 0.0008289096
9.21875 -0.02915468 0.00082577315
9.2382812 -0.02914045 0.00082264677
9.2578125 -0.02912651 0.00081947024
9.2773438 -0.0291129 0.00081628196
9.296875 -0.02909956 0.00081310827
9.3164062 -0.02908652 0.00080990456
9.3359375 -0.02907378 0.00080667662
9.3554688 -0.02906132 0.0008034323
9.375 -0.02904916 0.00080020418
9.3945312 -0.02903729 0.000796926
9.4140625 -0.02902573 0.00079365007
9.4335938 -0.02901444 0.00079036955
9.453125 -0.02900344 0.00078708055
9.4726562 -0.02899274 0.00078379752
9.4921875 -0.0289823 0.00078046749
9.5117188 -0.02897219 0.00077715007
9.53125 -0.02896233 0.00077382785
9.5507812 -0.02895277 0.00077047079
9.5703125 -0.02894351 0.00076713363
9.5898438 -0.0289345 0.00076377973
9.609375 -0.02892578 0.00076041
9.6289062 -0.02891736 0.00075702318
9.6484375 -0.02890922 0.00075362635
9.6679688 -0.02890135 0.00075023117
9.6875 -0.02889377 0.00074681661
9.7070312 -0.02888643 0.00074339873
9.7265625 -0.02887943 0.00073998857
9.7460938 -0.02887265 0.0007365568
9.765625 -0.02886621 0.00073312683
9.7851562 -0.02886 0.00072970631
9.8046875 -0.02885407 0.00072625602
9.8242188 -0.02884843 0.00072280388
9.84375 -0.02884306 0.00071936112
9.8632812 -0.02883798 0.00071588166
9.8828125 -0.02883315 0.0007124246
9.9023438 -0.02882863 0.00070892661
9.921875 -0.02882438 0.00070542335
9.9414062 -0.02882041 0.0007019289
9.9609375 -0.02881673 0.00069841504
9.9804688 -0.02881338 0.00069489405
10 -0.02881034 0.00069136551
10.019531 -0.0288074 0.00068798749
10.039062 -0.02880476 0.00068455277
10.058594 -0.02880239 0.00068111037
10.078125 -0.02880029 0.0006776516
10.097656 -0.02879846 0.00067421701
10.117188 -0.02879692 0.00067073998
10.136719 -0.02879564 0.00066728549
10.15625 -0.02879464 0.00066386436
10.175781 -0.02879393 0.00066044074
10.195312 -0.02879349 0.00065698235
10.214844 -0.02879332 0.00065356943
10.234375 -0.02879342 0.00065017057
10.253906 -0.02879378 0.00064677164
10.273438 -0.02879443 0.00064337704
10.292969 -0.02879535 0.00064001157
10.3125 -0.02879653 0.0006366225
10.332031 -0.02879798 0.00063327758
10.351562 -0.02879972 0.00062992957
10.371094 -0.02880171 0.00062660359
10.390625 -0.02880396 0.0006232814
10.410156 -0.02880649 0.00061997083
10.429688 -0.02880928 0.00061667603
10.449219 -0.02881233 0.00061342521
10.46875 -0.02881565 0.00061015214
10.488281 -0.02881923 0.00060693386
10.507812 -0.0288231 0.00060370264
10.527344 -0.02882722 0.00060050581
10.546875 -0.02883162 0.00059735317
10.566406 -0.02883629 0.00059418966
10.585938 -0.02884119 0.00059107728
10.605469 -0.02884639 0.00058799185
10.625 -0.02885185 0.00058492333
10.644531 -0.02885759 0.00058186079
10.664062 -0.02886357 0.00057885022
10.683594 -0.02886985 0.00057587171
10.703125 -0.02887638 0.00057288472
10.722656 -0.02888318 0.00056996647
10.742188 -0.02889024 0.00056708703
10.761719 -0.02889757 0.00056420793
10.78125 -0.02890519 0.00056140167
10.800781 -0.02891305 0.00055862136
10.820312 -0.02892119 0.00055585512
10.839844 -0.02892959 0.00055314221
10.859375 -0.02893828 0.00055047163
10.878906 -0.02894722 0.00054784923
10.898438 -0.02895643 0.00054524728
10.917969 -0.0289659 0.00054270998
10.9375 -0.02897567 0.00054020119
10.957031 -0.02898569 0.00053773934
10.976562 -0.02899598 0.00053531442
10.996094 -0.02900654 0.0005329527
11.015625 -0.02901739 0.00053062764
11.035156 -0.02902848 0.00052837588
11.054688 -0.02903986 0.00052616901
11.074219 -0.02905151 0.00052399557
11.09375 -0.02906342 0.0005218736
11.113281 -0.02907561 0.00051981631
11.132812 -0.02908807 0.00051782745
11.152344 -0.02910078 0.00051587757
11.171875 -0.02911378 0.00051397441
11.191406 -0.02912708 0.00051215976
11.210938 -0.02914062 0.00051039753
11.230469 -0.02915446 0.00050868359
11.25 -0.02916854 0.00050703986
11.269531 -0.02918293 0.00050546977
11.289062 -0.02919759 0.00050396036
11.308594 -0.02921251 0.00050250283
11.328125 -0.02922771 0.00050110849
11.347656 -0.02924319 0.00049977649
11.367188 -0.02925894 0.00049854546
11.386719 -0.029275 0.00049737203
11.40625 -0.02929132 0.00049626239
11.425781 -0.02930789 0.00049522085
11.445312 -0.02932479 0.0004942524
11.464844 -0.02934193 0.00049336699
11.484375 -0.02935938 0.0004925452
11.503906 -0.02937711 0.00049179802
11.523438 -0.02939511 0.00049112357
11.542969 -0.02941339 0.00049053856
11.5625 -0.02943198 0.00048999883
11.582031 -0.02945081 0.0004895591
11.601562 -0.02946995 0.0004891866
11.621094 -0.02948937 0.00048889106
11.640625 -0.02950909 0.00048868935
11.660156 -0.02952909 0.00048856443
11.679688 -0.0295494 0.00048850607
11.699219 -0.02956997 0.00048852695
11.71875 -0.02959083 0.00048862092
11.738281 -0.02961199 0.00048878332
11.757812 -0.02963346 0.0004890573
11.777344 -0.02965521 0.00048939302
11.796875 -0.02967724 0.00048978366
11.816406 -0.02969958 0.00049028053
11.835938 -0.02972222 0.00049086072
11.855469 -0.02974516 0.00049148973
11.875 -0.02976838 0.00049221388
11.894531 -0.02979191 0.00049303503
11.914062 -0.02981572 0.00049391023
11.933594 -0.02983986 0.00049488028
11.953125 -0.02986429 0.00049589385
11.972656 -0.02988901 0.00049699962
11.992188 -0.02991406 0.00049818005
12.011719 -0.02993935 0.0004994456
12.03125 -0.02996501 0.00050077729
12.050781 -0.02999097 0.00050219552
12.070312 -0.03001722 0.00050366565
12.089844 -0.03004378 0.00050521136
12.109375 -0.03007068 0.00050684675
12.128906 -0.03009785 0.00050853535
12.148438 -0.03012538 0.000510305
12.167969 -0.0301532 0.00051213737
12.1875 -0.03018131 0.00051402939
12.207031 -0.03020977 0.00051598887
12.226562 -0.03023853 0.00051805109
12.246094 -0.03026762 0.00052014773
12.265625 -0.03029703 0.00052229618
12.285156 -0.03032675 0.00052451364
12.304688 -0.03035682 0.000526809
12.324219 -0.03038718 0.00052918732
12.34375 -0.0304179 0.00053158765
12.363281 -0.03044891 0.0005340393
12.382812 -0.03048029 0.00053658401
12.402344 -0.03051198 0.00053916748
12.421875 -0.030544 0.00054180153
12.441406 -0.03057637 0.00054447155
12.460938 -0.03060908 0.00054720097
12.480469 -0.0306421 0.00054999986
12.5 -0.03067549 0.00055284546
12.519531 -0.03070921 0.00055571916
12.539062 -0.03074326 0.00055864087
12.558594 -0.03077766 0.00056160964
12.578125 -0.03081242 0.00056463252
12.597656 -0.03084752 0.00056767246
12.617188 -0.03088298 0.00057077079
12.636719 -0.03091877 0.00057391925
12.65625 -0.03095492 0.00057708142
12.675781 -0.03099145 0.00058031244
12.695312 -0.0310283 0.00058356942
12.714844 -0.03106555 0.00058685306
12.734375 -0.03110313 0.00059017396
12.753906 -0.03114107 0.00059353212
12.773438 -0.03117938 0.00059692855
12.792969 -0.03121807 0.00060034974
12.8125 -0.03125713 0.00060379005
12.832031 -0.03129653 0.00060728726
12.851562 -0.03133632 0.0006107973
12.871094 -0.03137649 0.00061433067
12.890625 -0.03141704 0.00061788426
12.910156 -0.03145798 0.00062147176
12.929688 -0.03149926 0.00062508984
12.949219 -0.03154096 0.00062872023
12.96875 -0.03158303 0.00063235905
12.988281 -0.0316255 0.000636038
13.007812 -0.03166835 0.0006397219
13.027344 -0.03171162 0.00064343057
13.046875 -0.03175525 0.00064716301
13.066406 -0.03179928 0.00065089479
13.085938 -0.03184375 0.00065465261
13.105469 -0.03188859 0.00065841081
13.125 -0.03193384 0.00066217127
13.144531 -0.03197951 0.00066594901
13.164062 -0.03202556 0.00066974759
13.183594 -0.03207208 0.00067354731
13.203125 -0.03211899 0.00067735093
13.222656 -0.0321663 0.0006811784
13.242188 -0.03221407 0.000684972
13.261719 -0.03226227 0.0006887925
13.28125 -0.03231084 0.00069263115
13.300781 -0.03235988 0.00069643727
13.320312 -0.03240935 0.00070025849
13.339844 -0.03245926 0.0007040709
13.359375 -0.03250961 0.00070790206
13.378906 -0.03256039 0.00071171292
13.398438 -0.03261164 0.00071554176
13.417969 -0.03266332 0.00071932903
13.4375 -0.03271548 0.00072315455
13.457031 -0.03276807 0.00072692968
13.476562 -0.03282112 0.0007307233
13.496094 -0.03287462 0.00073448806
13.515625 -0.03292861 0.00073827562
13.535156 -0.03298306 0.0007420404
13.554688 -0.03303798 0.00074577775
13.574219 -0.03309339 0.00074952059
13.59375 -0.03314928 0.00075321643
13.613281 -0.03320562 0.00075692995
13.632812 -0.03326247 0.00076063161
13.652344 -0.03331982 0.00076431045
13.671875 -0.03337766 0.00076797951
13.691406 -0.03343596 0.00077163272
13.710938 -0.03349479 0.00077525296
13.730469 -0.03355412 0.00077887883
13.75 -0.03361394 0.00078246801
13.769531 -0.03367432 0.00078604008
13.789062 -0.03373516 0.00078961648
13.808594 -0.03379656 0.0007931407
13.828125 -0.03385847 0.00079665976
13.847656 -0.0339209 0.00080015274
13.867188 -0.0339839 0.00080360723
13.886719 -0.03404742 0.00080705033
13.90625 -0.03411147 0.00081046103
13.925781 -0.03417608 0.00081384486
13.945312 -0.03424123 0.00081721577
13.964844 -0.03430693 0.00082054243
13.984375 -0.03437319 0.00082386818
14.003906 -0.03444002 0.00082710378
14.023438 -0.03450742 0.00083035611
14.042969 -0.03457542 0.0008335693
14.0625 -0.03464395 0.000836736
14.082031 -0.0347131 0.00083989382
14.101562 -0.03478281 0.00084299286
14.121094 -0.03485312 0.00084606862
14.140625 -0.03492405 0.0008490951
14.160156 -0.03499554 0.00085209481
14.179688 -0.03506768 0.00085506088
14.199219 -0.03514041 0.00085798933
14.21875 -0.03521376 0.00086086324
14.238281 -0.03528775 0.00086371175
14.257812 -0.03536236 0.00086653064
14.277344 -0.03543762 0.00086930547
14.296875 -0.03551348 0.0008720208
14.316406 -0.03559003 0.00087471172
14.335938 -0.03566722 0.00087735601
14.355469 -0.03574506 0.00087993305
14.375 -0.03582356 0.00088250967
14.394531 -0.03590273 0.00088501585
14.414062 -0.0359826 0.00088747583
14.433594 -0.03606311 0.00088990665
14.453125 -0.03614431 0.00089227375
14.472656 -0.03622624 0.00089459126
14.492188 -0.03630884 0.00089687074
14.511719 -0.03639217 0.00089908421
14.53125 -0.03647621 0.00090126759
14.550781 -0.03656095 0.0009033961
14.570312 -0.03664643 0.00090548316
14.589844 -0.03673265 0.00090748546
14.609375 -0.03681962 0.00090949246
14.628906 -0.0369073 0.00091138493
14.648438 -0.03699576 0.00091324795
14.667969 -0.03708495 0.00091508602
14.6875 -0.03717494 0.00091682642
14.707031 -0.03726569 0.0009185285
14.726562 -0.03735723 0.00092018051
14.746094 -0.03744956 0.00092176627
14.765625 -0.03754268 0.00092328819
14.785156 -0.03763662 0.00092475964
14.804688 -0.03773137 0.00092616989
14.824219 -0.03782694 0.00092751736
14.84375 -0.03792333 0.00092880448
14.863281 -0.03802056 0.00093005486
14.882812 -0.03811864 0.0009312285
14.902344 -0.03821759 0.00093234249
14.921875 -0.0383174 0.00093336962
14.941406 -0.03841804 0.00093437509
14.960938 -0.03851962 0.00093530192
14.980469 -0.03862204 0.00093614655
15 -0.03872538 0.00093696048
15.019531 -0.03882961 0.00093767237
15.039062 -0.03893477 0.00093833736
15.058594 -0.03904084 0.00093892839
15.078125 -0.03914787 0.0009394914
15.097656 -0.03925583 0.000939947
15.117188 -0.03936474 0.00094033245
15.136719 -0.03947463 0.00094067942
15.15625 -0.03958548 0.00094092914
15.175781 -0.0396973 0.00094114592
15.195312 -0.03981013 0.00094125486
15.214844 -0.03992398 0.000941328
15.234375 -0.04003882 0.0009413179
15.253906 -0.04015469 0.00094123267
15.273438 -0.04027161 0.00094110086
15.292969 -0.04038955 0.00094088304
15.3125 -0.04050855 0.00094058962
15.332031 -0.04062865 0.00094022258
15.351562 -0.04074981 0.00093979433
15.371094 -0.04087204 0.00093930263
15.390625 -0.0409954 0.00093871348
15.410156 -0.04111986 0.0009380644
15.429688 -0.04124546 0.00093732806
15.449219 -0.04137219 0.00093652936
15.46875 -0.04150008 0.00093566593
15.488281 -0.04162912 0.00093473029
15.507812 -0.04175935 0.00093370946
15.527344 -0.04189076 0.00093262372
15.546875 -0.04202341 0.00093144906
15.566406 -0.04215722 0.00093018896
15.585938 -0.0422923 0.00092889074
15.605469 -0.04242858 0.00092748116
15.625 -0.04256615 0.0009260286
15.644531 -0.04270501 0.000924471
15.664062 -0.04284513 0.00092285151
15.683594 -0.04298654 0.00092116143
15.703125 -0.04312927 0.00091939504
15.722656 -0.04327332 0.00091755506
15.742188 -0.04341875 0.00091563613
15.761719 -0.0435655 0.00091362413
15.78125 -0.04371364 0.00091155632
15.800781 -0.04386316 0.00090940516
15.820312 -0.0440141 0.00090718797
15.839844 -0.04416646 0.00090489
15.859375 -0.04432026 0.00090250439
15.878906 -0.04447551 0.00090008657
15.898438 -0.04463223 0.0008975496
15.917969 -0.04479046 0.00089495932
15.9375 -0.04495018 0.00089227002
15.957031 -0.04511141 0.00088953645
15.976562 -0.04527422 0.00088673077
15.996094 -0.04543858 0.00088382443
16.015625 -0.04560451 0.00088085315
16.035156 -0.04577204 0.00087783772
16.054688 -0.04594119 0.00087472842
16.074219 -0.04611197 0.00087154271
16.09375 -0.0462844 0.00086828456
16.113281 -0.04645852 0.00086497444
16.132812 -0.04663434 0.00086157595
16.152344 -0.04681187 0.00085811882
16.171875 -0.04699113 0.00085458537
16.191406 -0.04717213 0.00085099711
16.210938 -0.04735497 0.00084732476
16.230469 -0.04753959 0.00084361945
16.25 -0.04772601 0.00083982026
16.269531 -0.04791431 0.00083595592
16.289062 -0.04810445 0.00083204443
16.308594 -0.04829652 0.00082805358
16.328125 -0.04849049 0.00082400591
16.347656 -0.04868641 0.00081990057
16.367188 -0.04888425 0.0008157339
16.386719 -0.04908415 0.00081150638
16.40625 -0.04928603 0.00080720424
16.425781 -0.04948996 0.00080288581
16.445312 -0.04969597 0.00079848323
16.464844 -0.04990408 0.00079404532
16.484375 -0.05011429 0.00078955557
16.503906 -0.05032667 0.00078498365
16.523438 -0.05054121 0.00078041043
16.542969 -0.05075795 0.00077576763
16.5625 -0.05097695 0.00077109586
16.582031 -0.05119822 0.00076637007
16.601562 -0.05142175 0.00076158989
16.621094 -0.05164763 0.00075678008
16.640625 -0.05187587 0.00075196421
16.660156 -0.0521065 0.00074708265
16.679688 -0.05233953 0.00074216599
16.699219 -0.05257503 0.00073721977
16.71875 -0.05281302 0.00073227158
16.738281 -0.05305352 0.00072728623
16.757812 -0.05329658 0.00072228093
16.777344 -0.05354221 0.00071725333
16.796875 -0.05379048 0.00071221342
16.816406 -0.05404143 0.00070717163
16.835938 -0.05429506 0.00070209302
16.855469 -0.05455141 0.00069702857
16.875 -0.05481057 0.00069197791
16.894531 -0.05507255 0.00068689848
16.914062 -0.05533734 0.00068182903
16.933594 -0.05560506 0.00067680239
16.953125 -0.05587571 0.00067175788
16.972656 -0.05614933 0.00066672093
16.992188 -0.05642599 0.00066174581
17.011719 -0.05670568 0.0006567738
17.03125 -0.05698851 0.00065184101
17.050781 -0.05727449 0.00064692602
17.070312 -0.05756368 0.00064209948
17.089844 -0.05785612 0.00063726862
17.109375 -0.05815185 0.0006325033
17.128906 -0.05845093 0.00062781329
17.148438 -0.0587534 0.00062317986
17.167969 -0.05905936 0.00061860655
17.1875 -0.05936878 0.00061410322
17.207031 -0.05968177 0.00060972736
17.226562 -0.05999838 0.00060541536
17.246094 -0.06031865 0.00060119466
17.265625 -0.06064265 0.000597083
17.285156 -0.06097042 0.0005930808
17.304688 -0.06130206 0.00058918729
17.324219 -0.06163761 0.0005854252
17.34375 -0.0619771 0.00058180899
17.363281 -0.06232064 0.00057831547
17.382812 -0.06266827 0.00057497819
17.402344 -0.06302007 0.00057181087
17.421875 -0.0633761 0.0005688215
17.441406 -0.06373643 0.00056598025
17.460938 -0.06410112 0.00056332538
17.480469 -0.06447028 0.00056086237
17.5 -0.06484396 0.00055859746
17.519531 -0.06522224 0.00055655893
17.539062 -0.06560517 0.00055471546
17.558594 -0.06599288 0.00055312602
17.578125 -0.06638543 0.00055173874
17.597656 -0.06678287 0.00055058388
17.617188 -0.06718536 0.00054970342
17.636719 -0.06759295 0.00054908473
17.65625 -0.0680057 0.00054872551
17.675781 -0.06842376 0.00054862274
17.695312 -0.06884718 0.00054882081
17.714844 -0.06927609 0.00054928746
17.734375 -0.0697106 0.00055003745
17.753906 -0.07015075 0.00055112546
17.773438 -0.07059672 0.0005524826
17.792969 -0.07104857 0.00055416039
17.8125 -0.07150643 0.0005561318
17.832031 -0.07197043 0.00055844599
17.851562 -0.07244063 0.00056106759
17.871094 -0.07291725 0.00056402363
17.890625 -0.07340033 0.00056729005
17.910156 -0.07389001 0.00057089352
17.929688 -0.07438648 0.00057482309
17.949219 -0.0748898 0.00057908701
17.96875 -0.07540016 0.00058367732
17.988281 -0.07591771 0.00058858558
18.007812 -0.07644254 0.00059386101
18.027344 -0.07697485 0.0005994303
18.046875 -0.0775148 0.00060535724
18.066406 -0.07806252 0.00061160088
18.085938 -0.07861823 0.00061817172
18.105469 -0.07918205 0.00062504468
18.125 -0.07975417 0.00063224989
18.144531 -0.08033477 0.00063978308
18.164062 -0.08092407 0.00064762476
18.183594 -0.08152224 0.00065577699
18.203125 -0.08212951 0.00066420644
18.222656 -0.08274605 0.00067296828
18.242188 -0.08337206 0.00068200687
18.261719 -0.08400781 0.00069133658
18.28125 -0.08465352 0.00070094665
18.300781 -0.08530943 0.00071084473
18.320312 -0.08597575 0.00072102623
18.339844 -0.08665276 0.00073146671
18.359375 -0.08734073 0.00074214658
18.378906 -0.08803993 0.00075310024
18.398438 -0.08875062 0.00076426537
18.417969 -0.08947309 0.00077568332
18.4375 -0.09020768 0.00078733672
18.457031 -0.0909547 0.00079921326
18.476562 -0.09171442 0.00081128413
18.496094 -0.09248723 0.00082356371
18.515625 -0.09327347 0.00083600077
18.535156 -0.09407349 0.00084863264
18.554688 -0.09488767 0.00086143591
18.574219 -0.0957164 0.00087440188
18.59375 -0.09656009 0.00088748614
18.613281 -0.09741915 0.00090069779
18.632812 -0.09829401 0.00091392991
18.652344 -0.09918521 0.00092740519
18.671875 -0.10009323 0.00094097828
18.691406 -0.10101829 0.00095435655
18.710938 -0.1019611 0.00096787029
18.730469 -0.1029224 0.00098163559
18.75 -0.1039023 0.00099509327
18.769531 -0.1049018 0.001008559
18.789062 -0.1059212 0.0010219919
18.808594 -0.1069613 0.0010354212
18.828125 -0.1080227 0.0010486768
18.847656 -0.1091061 0.0010618947
18.867188 -0.1102124 0.0010747672
18.886719 -0.1113419 0.0010874812
18.90625 -0.1124958 0.0010999805
18.925781 -0.1136746 0.0011121011
18.945312 -0.1148792 0.0011236497
18.964844 -0.116111 0.0011351355
18.984375 -0.1173703 0.0011462229
19.003906 -0.1186582 0.001156765
19.023438 -0.1199756 0.0011665703
19.042969 -0.1213241 0.0011759721
19.0625 -0.1227047 0.0011846917
19.082031 -0.1241181 0.0011926767
19.101562 -0.1255659 0.0012002711
19.121094 -0.1270495 0.0012065075
19.140625 -0.1285698 0.0012121437
19.160156 -0.1301286 0.0012168035
19.179688 -0.1317273 0.0012208135
19.199219 -0.1333675 0.0012235128
19.21875 -0.1350511 0.0012251534
19.238281 -0.1367796 0.0012256505
19.257812 -0.1385549 0.0012250773
19.277344 -0.140379 0.0012232533
19.296875 -0.1422539 0.001220266
19.316406 -0.144182 0.0012160815
19.335938 -0.1461653 0.0012108332
19.355469 -0.1482069 0.0012039974
19.375 -0.1503086 0.001196615
19.394531 -0.1524739 0.001187625
19.414062 -0.1547054 0.0011778196
19.433594 -0.1570063 0.0011672358
19.453125 -0.1593802 0.001155969
19.472656 -0.1618309 0.0011442848
19.492188 -0.1643615 0.0011323097
19.511719 -0.1669769 0.0011204287
19.53125 -0.1696815 0.0011093811
19.550781 -0.17248 0.0010987078
19.570312 -0.1753779 0.0010892905
19.589844 -0.1783807 0.0010821878
19.609375 -0.1814946 0.0010766245
19.628906 -0.1847266 0.0010736753
19.648438 -0.188084 0.0010736581
19.667969 -0.1915747 0.0010765115
19.6875 -0.1952083 0.0010822229
19.707031 -0.1989945 0.0010909912
19.726562 -0.2029444 0.0011020351
19.746094 -0.207071 0.001115163
19.765625 -0.2113879 0.0011285814
19.785156 -0.2159119 0.0011417208
19.804688 -0.2206608 0.00115297
19.824219 -0.2256561 0.0011606731
19.84375 -0.2309228 0.0011636494
19.863281 -0.2364906 0.0011609368
19.882812 -0.2423943 0.0011517654
19.902344 -0.2486776 0.0011371135
19.921875 -0.2553938 0.001118582
19.941406 -0.2626115 0.0010992277
19.960938 -0.2704184 0.0010810222
19.980469 -0.2789337 0.0010671924
20 -0.2883191 0.0010921425
&

